Folding Amplitudes into Form Factors: An Antipodal Duality

We observe that the three-gluon form factor of the chiral part of the stress-tensor multiplet in planar $\mathcal{N}=4$ super-Yang-Mills theory is dual to the six-gluon MHV amplitude on its parity-preserving surface. Up to a simple variable substitution, the map between these two quantities is given by the antipode operation defined on polylogarithms (as part of their Hopf algebra structure), which acts at symbol level by reversing the order of letters in each term. We provide evidence for this duality through seven loops.

==> anc/AntipodePointsSummary <==
###########################################################################
# In this file we provide the values of the 6-gluon amplitude
# and the 3-gluon stress-tensor form factor at pairs of points
# that are related by the antipodal map.  We do so using the cosmic
# normalization rho factor from arXiv: 2001.05460,
# called rhoh (= rho-hat) here,
#
# rhoh = det(1+K) * exp( - 2*Zeta[2] * Gamma_cusp/4),
#
# and a similar normalization factor rho for the form factor,
#
# rho = rhoh * exp( - 2*Zeta[2] * Gamma_cusp/4)
#     = det(1+K) * exp( - 4*Zeta[2] * Gamma_cusp/4),
#
# where K is the BES kernel.
#
# Here are rhoh and rho through eight loops:
#
rhoh := 1 + (-Zeta[4]) * g^4
+ (50/3*Zeta[6]+8*Zeta[3]^2) * g^6
+ (-2891/12*Zeta[8]-160*Zeta[3]*Zeta[5]) * g^8
+ (10265/3*Zeta[10]-40*Zeta[4]*Zeta[3]^2+912*Zeta[5]^2+1680*Zeta[3]*Zeta[7])
  * g^10
+ (-4857061891/99504*Zeta[12]+1600/3*Zeta[6]*Zeta[3]^2
   +608*Zeta[4]*Zeta[3]*Zeta[5]-20832*Zeta[5]*Zeta[7]-18816*Zeta[3]*Zeta[9])
  * g^12
+ (126240*Zeta[7]^2+50570065/72*Zeta[14]-6370*Zeta[8]*Zeta[3]^2
  -2736*Zeta[4]*Zeta[5]^2+247296*Zeta[5]*Zeta[9]+221760*Zeta[3]*Zeta[11]
  -24320/3*Zeta[6]*Zeta[3]*Zeta[5]-5040*Zeta[4]*Zeta[3]*Zeta[7])
  * g^14
+ (34880*Zeta[6]*Zeta[5]^2+320*Zeta[4]*Zeta[3]^4-3130560*Zeta[7]*Zeta[9]
  -3041280*Zeta[5]*Zeta[11]-2718144*Zeta[3]*Zeta[13]
  -63718004141707/6250176*Zeta[16]+230960/3*Zeta[10]*Zeta[3]^2
  +98056*Zeta[8]*Zeta[3]*Zeta[5]+67840*Zeta[6]*Zeta[3]*Zeta[7]
  +52128*Zeta[4]*Zeta[5]*Zeta[7]+45696*Zeta[4]*Zeta[3]*Zeta[9])
  * g^16 :
#
rho := 1 + (-2*Zeta[2]) * g^2
+ 14*Zeta[4] * g^4
+ (-293/3*Zeta[6]+8*Zeta[3]^2) * g^6
+ (7148/9*Zeta[8]-160*Zeta[3]*Zeta[5]) * g^8
+ (-160*Zeta[4]*Zeta[3]^2-21371/3*Zeta[10]+912*Zeta[5]^2
   +1680*Zeta[3]*Zeta[7])
   * g^10
+ (6080/3*Zeta[6]*Zeta[3]^2-192*Zeta[2]*Zeta[5]^2
  +3008*Zeta[4]*Zeta[3]*Zeta[5]-20832*Zeta[5]*Zeta[7]-18816*Zeta[3]*Zeta[9]
  +419107544/6219*Zeta[12])
  * g^12
+ (-66640/3*Zeta[8]*Zeta[3]^2+221760*Zeta[3]*Zeta[11]-245700337/378*Zeta[14]
  -13536*Zeta[4]*Zeta[5]^2-113920/3*Zeta[6]*Zeta[3]*Zeta[5]
  -30240*Zeta[4]*Zeta[3]*Zeta[7]+6720*Zeta[2]*Zeta[5]*Zeta[7]
  +126240*Zeta[7]^2+247296*Zeta[5]*Zeta[9])
  * g^14
+ (178240*Zeta[6]*Zeta[5]^2-3041280*Zeta[5]*Zeta[11]
  +743296/3*Zeta[10]*Zeta[3]^2+1280*Zeta[4]*Zeta[3]^4-2718144*Zeta[3]*Zeta[13]
  +603702215942/97659*Zeta[16]-61920*Zeta[7]^2*Zeta[2]
  -96768*Zeta[5]*Zeta[9]*Zeta[2]+1254848/3*Zeta[8]*Zeta[3]*Zeta[5]
  +263808*Zeta[4]*Zeta[5]*Zeta[7]+327936*Zeta[4]*Zeta[3]*Zeta[9]
  +381440*Zeta[6]*Zeta[3]*Zeta[7]-3130560*Zeta[7]*Zeta[9])
  * g^16 :
#
#############################################################################
# We also note the one-loop amplitudes and form factors
# associated with our BDS-like normalizations:
#
A6_1loop := polylog(2,1-1/uh) + polylog(2,1-1/vh) + polylog(2,1-1/wh) :
#
F3_1loop := 2 * ( polylog(2,1-1/u) + polylog(2,1-1/v) + polylog(2,1-1/w) ) :
#
##############################################################################
#
# We discuss the following pairs of points, given in terms of
# 6-gluon coordinates (uh,vh,wh) and form factor coordinates (u,v,w).
#
# P) (uh,vh,wh) = (1,1,1) <-> (u,v,w) = (u,u,1-2*u)|_{u -> infinity},
#   using the MZV f alphabet of HyperlogProcedures,
#   as well as conventional MZVs.
#
# Q) (uh,vh,wh) = (1,vh,vh)|_{vh -> infinity}
#   <-> (u,v,w) = (1,v,-v)|_{v -> infinity},
#   using the MZV f alphabet of HyperlogProcedures,
#   as well as conventional MZVs.
#
# R) (uh,uh,(1-2*uh)^2)|_{uh -> infinity} <-> (u,v,w) = (1,1,-1),
#   which are alternating sums.
#   Note that the path to infinity on the amplitude side is
#   a complicated one due to the Delta = 0 constraint,
#   and it is NOT along the diagonal.  We actually use the
#   form factor parametrization of it, u = 1 [ + eps ],
#   and take v from infinity down to 1 to reach point R.
#
#   For the alternating sums we use the deligne2 [f2] alphabet of
#   HyperlogProcedures.
#
# S) (uh,vh,wh) = (1/4,1/4,1/4) <-> (u,v,w) = (1/3,1/3,1/3),
#   using the 6th-root of unity alphabet parity23 [f23]
#   of HyperlogProcedures.
#
# T) (uh,vh,wh) = (3/4,3/4,1/4) <-> (u,v,w) = (-1,-1,3),
#   using the 6th-root of unity alphabet parity23 [f23]
#   of HyperlogProcedures.
#
# Note that uh = (1-2*u)/2/(1-u), along the symmetric line on which
# all of these points lie, except Q).
#
##################################################################
#
# P) (uh,vh,wh) = (1,1,1) <-> (u,v,w) = (u,u,1-2*u)|_{u -> infinity}.
#
# The amplitude values in the f alphabet are given in eqs. (A.3)-(A.5)
# of arXiv:1906.07116, but in an older version of rho, which differs
# only by pi^2 terms through 7 loops.
#
# In the current (rhoh) normalization, the amplitude values are:
#
A6pointP[1] := 0:
#
A6pointP[2] := - 9 * Zeta[4] :
#
A6pointP[3] := 121 * Zeta[6] :
#
A6pointP[4] := -6381/4*Zeta[8]-24*Zeta[2]*Zeta[3]^2+120*Zeta[3]*Zeta[5]
+24*Zeta[5,3] :
#
A6pointP[5] := 222069/10*Zeta[10]-1356*Zeta[5]^2+384*Zeta[2]*Zeta[3]*Zeta[5]
+576*Zeta[4]*Zeta[3]^2-2688*Zeta[3]*Zeta[7]
-48*Zeta[2]*Zeta[5,3]-192*Zeta[7,3] :
#
A6pointP[6] := -10709056285/33168*Zeta[12]-3072*Zeta[2]*Zeta[3]*Zeta[7]
-1512*Zeta[2]*Zeta[5]^2-8310*Zeta[6]*Zeta[3]^2
-13464*Zeta[4]*Zeta[3]*Zeta[5]+48080*Zeta[5]*Zeta[7]+48528*Zeta[3]*Zeta[9]
+504*Zeta[4]*Zeta[5,3]+384*Zeta[2]*Zeta[7,3]+5392/3*Zeta[9,3] :
#
A6pointP[7] := 7113137749/5040*Zeta[14]+121912*Zeta[8]*Zeta[3]^2
+416*Zeta[2]*Zeta[3]^4+204888*Zeta[6]*Zeta[3]*Zeta[5]-4160*Zeta[3]^3*Zeta[5]
+93780*Zeta[4]*Zeta[5]^2+200448*Zeta[4]*Zeta[3]*Zeta[7]
-77408*Zeta[2]*Zeta[5]*Zeta[7]+1208712*Zeta[7]^2
+252640*Zeta[2]*Zeta[3]*Zeta[9]+1082048*Zeta[5]*Zeta[9]
-1241760*Zeta[3]*Zeta[11]
-2496*Zeta[3]^2*Zeta[5,3]+4992*Zeta[3]*Zeta[5,3,3]
-7644*Zeta[6]*Zeta[5,3]-3456*Zeta[4]*Zeta[7,3]-61024/3*Zeta[2]*Zeta[9,3]
-87648*Zeta[9,5]+302160*Zeta[11,3]-4992*Zeta[5,3,3,3] :
#
# Converting to the f alphabet:
#
A6pointPf[1] := 0:
#
A6pointPf[2] := - 9 * Zeta[4] :
#
A6pointPf[3] := 121*Zeta[6] :
#
A6pointPf[4] := -6381/4*Zeta[8]-48*Zeta[2]*f[3,3]+120*f[3,5] :
#
A6pointPf[5] := 222069/10*Zeta[10]+1152*Zeta[4]*f[3,3]
+384*Zeta[2]*f[3,5]+624*Zeta[2]*f[5,3]
-2688*f[3,7]-1560*f[5,5] :
#
A6pointPf[6] := -10709056285/33168*Zeta[12]-16620*Zeta[6]*f[3,3]
-13464*Zeta[4]*f[3,5]-15984*Zeta[4]*f[5,3]
-3072*Zeta[2]*f[3,7]-5328*Zeta[2]*f[5,5]-8448*Zeta[2]*f[7,3]
+48528*f[3,9]+37296*f[5,7]+21120*f[7,5] :
#
A6pointPf[7] := 7113137749/5040*Zeta[14]+243824*Zeta[8]*f[3,3]
+217368*Zeta[6]*f[3,5]+243108*Zeta[6]*f[5,3]
+185472*Zeta[4]*f[3,7]+208296*Zeta[4]*f[5,5]+233856*Zeta[4]*f[7,3]
+28000*Zeta[2]*f[3,9]+44640*Zeta[2]*f[5,7]
+77952*Zeta[2]*f[7,5]+127936*Zeta[2]*f[9,3]
+9984*Zeta[2]*f[3,3,3,3]
-1241760*f[3,11]-722592*f[5,9]-545664*f[7,7]-319840*f[9,5]
-24960*f[3,3,3,5] :
#
# The form factor values at (u,v,w) = (u,u,1-2u)|_{u -> infinity} are:
#
F3pointP[1] := 8 * Zeta[2] :
#
F3pointP[2] := 31 * Zeta[4] :
#
F3pointP[3] := - 145 * Zeta[6] :
#
F3pointP[4] := 11363/4*Zeta[8]-24*Zeta[5,3] :
#
F3pointP[5] := -257981/5*Zeta[10]-204*Zeta[5]^2
+48*Zeta[2]*Zeta[5,3]+192*Zeta[7,3] :
#
F3pointP[6] := 33524700283/33168*Zeta[12]
+10336*Zeta[5]*Zeta[7]+264*Zeta[2]*Zeta[5]^2
-2232*Zeta[4]*Zeta[5,3]-672*Zeta[2]*Zeta[7,3]-5392/3*Zeta[9,3] :
#
F3pointP[7] := -1469870363/80*Zeta[14]
-36204*Zeta[4]*Zeta[5]^2
+54528*Zeta[2]*Zeta[5]*Zeta[7]-2124480*Zeta[5]*Zeta[9]-1754376*Zeta[7]^2
+63084*Zeta[6]*Zeta[5,3]+28992*Zeta[4]*Zeta[7,3]+26208*Zeta[2]*Zeta[9,3]
+87648*Zeta[9,5]-302160*Zeta[11,3]+4992*Zeta[5,3,3,3] :
#
F3pointP[8] := 10561356154966997/22917312*Zeta[16]
-1757642*Zeta[8]*Zeta[5,3]
-883560*Zeta[6]*Zeta[7,3]+1238970*Zeta[6]*Zeta[5]^2
-583648*Zeta[4]*Zeta[5]*Zeta[7]
+12239856*Zeta[2]*Zeta[7]^2+11186304*Zeta[2]*Zeta[5]*Zeta[9]
+284549424/11*Zeta[7]*Zeta[9]+21740352*Zeta[5]*Zeta[11]
-74304*Zeta[5]*Zeta[5,3,3]-3251024/3*Zeta[4]*Zeta[9,3]
+1391904*Zeta[2]*Zeta[11,3]-486784*Zeta[2]*Zeta[9,5]
-57600*Zeta[2]*Zeta[5,3,3,3]
+576*Zeta[5,3]^2+2764512*Zeta[13,3]-4901904/11*Zeta[11,5]
-58944*Zeta[7,3,3,3]+54720*Zeta[5,5,3,3] :
#
# Converting to the f alphabet:
#
F3pointPf[1] := 8 * Zeta[2] :
#
F3pointPf[2] := 31 * Zeta[4] :
#
F3pointPf[3] := - 145 * Zeta[6] :
#
F3pointPf[4] := 11363/4*Zeta[8]+120*f[5,3] :
#
F3pointPf[5] := -257981/5*Zeta[10]
-240*Zeta[2]*f[5,3]
-2688*f[7,3]-1560*f[5,5] :
#
F3pointPf[6] := 33524700283/33168*Zeta[12]
+11160*Zeta[4]*f[5,3]
+9408*Zeta[2]*f[7,3]+4560*Zeta[2]*f[5,5]
+48528*f[9,3]+37296*f[7,5]+21120*f[5,7] :
#
F3pointPf[7] := -1469870363/80*Zeta[14]
-302940*Zeta[6]*f[5,3]
-405888*Zeta[4]*f[7,3]-246360*Zeta[4]*f[5,5]
-258336*Zeta[2]*f[9,3]-188832*Zeta[2]*f[7,5]
-102720*Zeta[2]*f[5,7]
-1241760*f[11,3]-722592*f[9,5]-545664*f[7,7]-319840*f[5,9]
-24960*f[5,3,3,3] :
#
F3pointPf[8] := 10561356154966997/22917312*Zeta[16]
+8548210*Zeta[8]*f[5,3]
+11957232*Zeta[6]*f[7,3]+7607940*Zeta[6]*f[5,5]
+11374416*Zeta[4]*f[9,3]+9692592*Zeta[4]*f[7,5]+5901120*Zeta[4]*f[5,7]
+10997376*Zeta[2]*f[11,3]+5672448*Zeta[2]*f[9,5]+4381440*Zeta[2]*f[7,7]
+2671680*Zeta[2]*f[5,9]
+288000*Zeta[2]*f[5,3,3,3]
+23915376*f[13,3]+19603536*f[11,5]+11543472*f[9,7]
+9122624*f[7,9]+5153280*f[5,11]
+825216*f[7,3,3,3]+400320*f[5,5,3,3]+400320*f[5,3,5,3]+371520*f[5,3,3,5] :
#
# Through 7 loops, the terms with no Pi^2's (no Zeta[2*k]'s)
# obey antipodal duality:
# F3pointPf[L] is obtained from A6pointPf[L] simply by reversing
# the order of the f indices.
#
# Assuming this to be true at 8 loops, we predict the value of
# the 8 loop MHV amplitude at (uh,vh,wh) = (1,1,1) to be,
# modulo Pi^2 terms:
#
A6pointPfmodpisq[8] :=
+23915376*f[3,13]+19603536*f[5,11]+11543472*f[7,9]
+9122624*f[9,7]+5153280*f[11,5]
+825216*f[3,3,3,7]+400320*f[3,3,5,5]+400320*f[3,5,3,5]+371520*f[5,3,3,5] :
#
# Or in terms of conventional MZV's:
#
A6pointPmodpisq[8] := -57222368/11*Zeta[7]*Zeta[9]
+3016464*Zeta[5]*Zeta[11]+23915376*Zeta[3]*Zeta[13]
+137536*Zeta[3]^3*Zeta[7]+188496*Zeta[3]^2*Zeta[5]^2
+29472*Zeta[3]^2*Zeta[7,3]+5760*Zeta[5]*Zeta[5,3,3]+576*Zeta[5,3]^2
+54720*Zeta[3]*Zeta[5,5,3]-58944*Zeta[3]*Zeta[7,3,3]
-2764512*Zeta[13,3]+4901904/11*Zeta[11,5]
+58944*Zeta[7,3,3,3]-54720*Zeta[5,5,3,3] :
#
# Up to Pi^2's, this matches the value given in the other ancillary file
# for the line (1,vh,vh) upon setting vh -> 1, or x = 1-1/vh -> 0,
# which sets all HPLs to zero.
#
########################################################################
#
# Q) (uh,vh,wh) = (1,vh,vh)|_{vh -> infinity}
#   <-> (u,v,w) = (1,v,-v)|_{v -> infinity}.
#
# Like at P), the results are MZVs so we use the same f alphabet.
# But first, the amplitude in terms of conventional MZV's:
#
A6pointQ[1] := 2 * Zeta[2] :
#
A6pointQ[2] := - 31 * Zeta[4] :
#
A6pointQ[3] := 1793/4 * Zeta[6] + 2 * Zeta[3]^2 :
#
A6pointQ[4] := -282925/36*Zeta[8]-88*Zeta[2]*Zeta[3]^2
-92*Zeta[3]*Zeta[5]+20*Zeta[5,3] :
#
A6pointQ[5] := 992420721/5600*Zeta[10]
+3511*Zeta[4]*Zeta[3]^2+3940*Zeta[2]*Zeta[3]*Zeta[5]
+14169/7*Zeta[5]^2+5819/2*Zeta[3]*Zeta[7]
-2236/5*Zeta[2]*Zeta[5,3]-1416/7*Zeta[7,3] :
#
A6pointQ[6] := -230464311325/44224*Zeta[12]
-302749/3*Zeta[6]*Zeta[3]^2-190546*Zeta[4]*Zeta[3]*Zeta[5]
-158771/2*Zeta[2]*Zeta[5]^2-125221*Zeta[2]*Zeta[3]*Zeta[7]
-151629*Zeta[5]*Zeta[7]-981071/9*Zeta[3]*Zeta[9]-452*Zeta[3]^4
+16268*Zeta[4]*Zeta[5,3]+11315/2*Zeta[2]*Zeta[7,3]
+1818*Zeta[9,3]-176*Zeta[6,4,1,1] :
#
A6pointQ[7] := 19580028336082519/119750400*Zeta[14]
+195409159/60*Zeta[8]*Zeta[3]^2+20693302/3*Zeta[6]*Zeta[3]*Zeta[5]
+54558683/12*Zeta[4]*Zeta[5]^2+91292665/12*Zeta[4]*Zeta[3]*Zeta[7]
+128325868/27*Zeta[2]*Zeta[3]*Zeta[9]+17532947/3*Zeta[2]*Zeta[5]*Zeta[7]
+169690/9*Zeta[2]*Zeta[3]^4
+5061150659977/285120*Zeta[7]^2+555617147837/23760*Zeta[5]*Zeta[9]
+68075555/16*Zeta[3]*Zeta[11]+187276/3*Zeta[3]^3*Zeta[5]
-1207004/3*Zeta[6]*Zeta[5,3]+134637/2*Zeta[4]*Zeta[7,3]
-767239/2*Zeta[2]*Zeta[9,3]-111088/3*Zeta[2]*Zeta[6,4,1,1]
+9804/5*Zeta[3]^2*Zeta[5,3]+2384*Zeta[3]*Zeta[5,3,3]
+407994591437/142560*Zeta[11,3]-15377712919/19440*Zeta[9,5]
-231544/5*Zeta[5,3,3,3] :
#
# Converting to the f alphabet:
#
A6pointQf[1] := 2 * Zeta[2] :
#
A6pointQf[2] := - 31 * Zeta[4] :
#
A6pointQf[3] := 1793/4*Zeta[6]+4*f[3,3] :
#
A6pointQf[4] := -282925/36*Zeta[8]-176*Zeta[2]*f[3,3]-92*f[3,5]-192*f[5,3] :
#
A6pointQf[5] := 992420721/5600*Zeta[10]+7022*Zeta[4]*f[3,3]
+Zeta[2]*(3940*f[3,5]+6176*f[5,3])
+5819/2*f[3,7]+5262*f[5,5]+11483/2*f[7,3] :
#
A6pointQf[6] := -230464311325/44224*Zeta[12]-603122/3*Zeta[6]*f[3,3]
+Zeta[4]*(-190458*f[3,5]-270478*f[5,3])
+Zeta[2]*(-126981*f[3,7]-190780*f[5,5]-198794*f[7,3])
-963493/9*f[3,9]-167641*f[5,7]-191362*f[7,5]-1581157/9*f[9,3]
-11200*f[3,3,3,3] :
#
A6pointQf[7] := 19580028336082519/119750400*Zeta[14]
+203740759/30*Zeta[8]*f[3,3]
+Zeta[6]*(6936128*f[3,5]+27954118/3*f[5,3])
+Zeta[4]*(26699347/4*f[3,7]+19415019/2*f[5,5]+38481831/4*f[7,3])
+Zeta[2]*(15169358/3*f[3,9]+7072182*f[5,7]+15174409/2*f[7,5]
         +128422589/18*f[9,3]+378448*f[3,3,3,3])
+68075555/16*f[3,11]+56612267/9*f[5,9]+27201771/4*f[7,7]
+259555057/36*f[9,5]+381832363/40*f[11,3]
+374552*f[3,3,3,5]+354944*f[3,3,5,3]+323416*f[3,5,3,3]+511512*f[5,3,3,3] :
#
# Now the form factor in terms of conventional MZV's:
#
F3pointQ[1] := 6 * Zeta[2] :
#
F3pointQ[2] := 13 * Zeta[4] :
#
F3pointQ[3] := -167/4*Zeta[6]+2*Zeta[3]^2 :
#
F3pointQ[4] := 43055/36*Zeta[8]-36*Zeta[2]*Zeta[3]^2
-192*Zeta[3]*Zeta[5]-20*Zeta[5,3] :
#
F3pointQ[5] := -467687627/16800*Zeta[10]-675*Zeta[4]*Zeta[3]^2
+728*Zeta[2]*Zeta[3]*Zeta[5]+22665/7*Zeta[5]^2+11483/2*Zeta[3]*Zeta[7]
-476/5*Zeta[2]*Zeta[5,3]+1416/7*Zeta[7,3] :
#
F3pointQ[6] := 503358252193/663360*Zeta[12]
+58435/2*Zeta[6]*Zeta[3]^2+13868*Zeta[4]*Zeta[3]*Zeta[5]
-143139/14*Zeta[2]*Zeta[5]^2-15315*Zeta[2]*Zeta[3]*Zeta[7]
-1444/3*Zeta[3]^4-207374*Zeta[5]*Zeta[7]-173731*Zeta[3]*Zeta[9]
-23756/5*Zeta[4]*Zeta[5,3]+1763/14*Zeta[2]*Zeta[7,3]
-1818*Zeta[9,3]+176*Zeta[6,4,1,1] :
#
F3pointQ[7] := 86021698192891/14968800*Zeta[14]
-140653159/120*Zeta[8]*Zeta[3]^2-16757225/12*Zeta[6]*Zeta[3]*Zeta[5]
-4493849/56*Zeta[4]*Zeta[5]^2-1253553/20*Zeta[4]*Zeta[3]*Zeta[7]
-27354247/18*Zeta[2]*Zeta[3]*Zeta[9]+7159885/4*Zeta[2]*Zeta[5]*Zeta[7]
+6265/3*Zeta[2]*Zeta[3]^4
-3122208423097/285120*Zeta[7]^2-234854425337/23760*Zeta[5]*Zeta[9]
+381832363/40*Zeta[3]*Zeta[11]+85252*Zeta[3]^3*Zeta[5]
+94048/5*Zeta[3]^2*Zeta[5,3]-219624/5*Zeta[3]*Zeta[5,3,3]
+3351461/20*Zeta[6]*Zeta[5,3]+8863385/56*Zeta[4]*Zeta[7,3]
+214885/2*Zeta[2]*Zeta[9,3]-10724*Zeta[2]*Zeta[6,4,1,1]
-407994591437/142560*Zeta[11,3]+15377712919/19440*Zeta[9,5]
+231544/5*Zeta[5,3,3,3] :
#
F3pointQ[8] := -20916292417696126954549/82584825523200*Zeta[16]
+1279971036691/30800*Zeta[10]*Zeta[3]^2+3900274314/55*Zeta[8]*Zeta[3]*Zeta[5]
+68908574935/1848*Zeta[6]*Zeta[5]^2+125001366307/2310*Zeta[6]*Zeta[3]*Zeta[7]
+93784813175/1848*Zeta[4]*Zeta[5]*Zeta[7]
+36046676675/756*Zeta[4]*Zeta[3]*Zeta[9]+2852743/18*Zeta[4]*Zeta[3]^4
+15410579394629/33264*Zeta[2]*Zeta[7]^2
+1944827574667/2772*Zeta[2]*Zeta[5]*Zeta[9]
+35108077667/440*Zeta[2]*Zeta[3]*Zeta[11]-237808*Zeta[2]*Zeta[3]^3*Zeta[5]
-8874111712733/18480*Zeta[3]*Zeta[13]-397092427974427/480480*Zeta[5]*Zeta[11]
-1387903759348159/2265120*Zeta[7]*Zeta[9]
-410984788/77*Zeta[3]^2*Zeta[5]^2-68649305/22*Zeta[3]^3*Zeta[7]
-76216301237/19800*Zeta[8]*Zeta[5,3]+200670243/154*Zeta[6]*Zeta[7,3]
-354386737/252*Zeta[4]*Zeta[9,3]-1762490/3*Zeta[4]*Zeta[6,4,1,1]
+167102465603/1512*Zeta[2]*Zeta[11,3]-599072*Zeta[2]*Zeta[5,3,3,3]
+1687744/5*Zeta[2]*Zeta[3]*Zeta[5,3,3]-248792/5*Zeta[2]*Zeta[3]^2*Zeta[5,3]
-677994296737/24948*Zeta[2]*Zeta[9,5]
-309072/5*Zeta[3]*Zeta[5]*Zeta[5,3]+444484/25*Zeta[5,3]^2
-28123388/77*Zeta[3]^2*Zeta[7,3]+8903350/11*Zeta[5]*Zeta[5,3,3]
+26489002/385*Zeta[3]*Zeta[5,5,3]+8662641/77*Zeta[3]*Zeta[7,3,3]
-58487710357259/960960*Zeta[13,3]+1020818066911/162624*Zeta[11,5]
+95207674/77*Zeta[7,3,3,3]-591087796/385*Zeta[5,5,3,3]
-7036707/11*Zeta[8,6,1,1] :
#
# Converting to the f alphabet:
#
F3pointQf[1] := 6 * Zeta[2] :
#
F3pointQf[2] := 13 * Zeta[4] :
#
F3pointQf[3] := - 167/4 * Zeta[6] + 4 * f[3,3] :
#
F3pointQf[4] := 43055/36*Zeta[8]-72*Zeta[2]*f[3,3]-92*f[5,3]-192*f[3,5] :
#
F3pointQf[5] := -467687627/16800*Zeta[10]-1350*Zeta[4]*f[3,3]
+Zeta[2]*(1204*f[5,3]+728*f[3,5])
+5819/2*f[7,3]+5262*f[5,5]+11483/2*f[3,7] :
#
F3pointQf[6] := 503358252193/663360*Zeta[12]+57643*Zeta[6]*f[3,3]
+Zeta[4]*(36216*f[5,3]+13780*f[3,5])
+Zeta[2]*(-22710*f[7,3]-23140*f[5,5]-13555*f[3,7])
-963493/9*f[9,3]-167641*f[7,5]-191362*f[5,7]-1581157/9*f[3,9]
-11200*f[3,3,3,3] :
#
F3pointQf[7] := 86021698192891/14968800*Zeta[14]-135827359/60*Zeta[8]*f[3,3]
+Zeta[6]*(-6234614/3*f[5,3]-17962367/12*f[3,5])
+Zeta[4]*(-2577659/2*f[7,3]-815233*f[5,5]-796013/4*f[3,7])
+Zeta[2]*(5867783/9*f[9,3]+1616409/2*f[7,5]+3337281/4*f[5,7]+5183480/9*f[3,9]
  +28672*f[3,3,3,3])
+68075555/16*f[11,3]+56612267/9*f[9,5]+27201771/4*f[7,7]
+259555057/36*f[5,9]+381832363/40*f[3,11]
+374552*f[5,3,3,3]+354944*f[3,5,3,3]+323416*f[3,3,5,3]+511512*f[3,3,3,5] :
#
F3pointQf[8] := -20916292417696126954549/82584825523200*Zeta[16]
+17670689783/200*Zeta[10]*f[3,3]
+Zeta[8]*(784580759/8*f[5,3]+7115422007/90*f[3,5])
+Zeta[6]*(85378988*f[7,3]+322078429/4*f[5,5]+108048883/2*f[3,7])
+Zeta[4]*(954790121/18*f[9,3]+78727215/2*f[7,5]+222029849/8*f[5,7]
         +175621723/18*f[3,9]+2628664*f[3,3,3,3])
+Zeta[2]*(-1043044619/120*f[11,3]-109239094/3*f[9,5]-39827028*f[7,7]
          -128255785/3*f[5,9]-2311765983/40*f[3,11]
	  -2001968*f[5,3,3,3]-2119424*f[3,5,3,3]
	  -929264*f[3,3,5,3]-1426848*f[3,3,3,5])
-3806228668547/16800*f[13,3]-76882560437/240*f[11,5]-40774437223/144*f[9,7]
-5259063125/18*f[7,9]-49527178109/120*f[5,11]-589315976143/1680*f[3,13]
-13916245*f[7,3,3,3]-12638203*f[3,7,3,3]
-12334055*f[3,3,7,3]-20001939*f[3,3,3,7]
-15703712*f[5,5,3,3]-15382068*f[5,3,5,3]-21675228*f[5,3,3,5]
-13812532*f[3,5,5,3]-19216724*f[3,5,3,5]-19525796*f[3,3,5,5] :
#
# Just as at point A, through 7 loops, the terms at point Q
# with no Pi^2's (no Zeta[2*k]'s) obey antipodal duality:
# F3pointQf[L] is obtained from A6pointQf[L] simply by reversing
# the order of the f indices.
#
# Assuming this to be true at 8 loops, we predict the value of
# the 8 loop MHV amplitude at (uh,vh,wh) = (1,v,v)|_{v -> infinity} to be,
# modulo Pi^2 terms:
#
A6pointQfmodpisq[8] :=
-3806228668547/16800*f[3,13]-76882560437/240*f[5,11]-40774437223/144*f[7,9]
-5259063125/18*f[9,7]-49527178109/120*f[11,5]-589315976143/1680*f[13,3]
-13916245*f[3,3,3,7]-12638203*f[3,3,7,3]
-12334055*f[3,7,3,3]-20001939*f[7,3,3,3]
-15703712*f[3,3,5,5]-15382068*f[3,5,3,5]-21675228*f[5,3,3,5]
-13812532*f[3,5,5,3]-19216724*f[5,3,5,3]-19525796*f[5,5,3,3] :
#
# Or in terms of conventional MZV's:
#
A6pointQmodpisq[8] :=
+84721358180369/2265120*Zeta[7]*Zeta[9]+44866720831117/480480*Zeta[5]*Zeta[11]
-17952155602417/184800*Zeta[3]*Zeta[13]
-167152109/66*Zeta[3]^3*Zeta[7]-681974261/154*Zeta[3]^2*Zeta[5]^2
-321644/5*Zeta[5]*Zeta[3]*Zeta[5,3]+7044183/154*Zeta[3]^2*Zeta[7,3]
+11737886/11*Zeta[5]*Zeta[5,3,3]
-1120110876/1925*Zeta[3]*Zeta[5,5,3]+40539952/77*Zeta[3]*Zeta[7,3,3]
+444484/25*Zeta[5,3]^2+58487710357259/960960*Zeta[13,3]
-1020818066911/162624*Zeta[11,5]-95207674/77*Zeta[7,3,3,3]
+591087796/385*Zeta[5,5,3,3]+7036707/11*Zeta[8,6,1,1] :
#
# Up to Pi^2's, this matches the value given in the other ancillary file
# for the line (1,vh,vh) upon setting vh -> infinity, or x = 1-1/vh -> 1,
# which sets all HPLs to appropriate MZV's.
#
########################################################################
#
# R) (uh,uh,uh)|_{uh -> infinity} <-> (u,v,w) = (1,1,-1),
#   which are alternating sums.
#   Note that the path to infinity on the amplitude side is
#   a complicated one due to the Delta = 0 constraint,
#   and it is NOT along the diagonal.  We actually use the
#   form factor parametrization of it, u = 1 [ + eps ],
#   and take v from infinity down to 1 to reach point R.
#
#   These numbers are in the space of alternating sums.
#   We use the deligne2 [f2] alphabet of HyperlogProcedures.
#   We also use the shorthand Zeta[2*k] -> z2k.
#
# First we give the amplitude through 7 loops.
# The amplitude is real on the Euclidean sheet.
#
A6pointR[1] := 3*z2:
#
A6pointR[2] := -91/2*z4-28/3*f2[3,1]:
#
A6pointR[3] := 5627/8*z6+56*z2*f2[3,1]
+264/5*f2[5,1]+112*f2[3,1,1,1]:
#
A6pointR[4] := -828524159/58752*z8-9653/6*z4*f2[3,1]
+z2*(-6964/15*f2[5,1]-4480/3*f2[3,1,1,1]-3178/9*f2[3,3])
-4480/9*f2[3,1,1,3]-4088/9*f2[3,1,3,1]-2240*f2[3,1,1,1,1,1]-386806/153*f2[7,1]
-4288/5*f2[5,1,1,1]-3304/9*f2[3,3,1,1]-1946/15*f2[3,5]-104/9*f2[5,3]:
#
A6pointR[5] := 695638893070729/7403880960*z10+165543/4*z6*f2[3,1]
+z4*(229859/12*f2[3,3]+113982/5*f2[5,1]+45535*f2[3,1,1,1])
+z2*(75950/9*f2[3,5]+350066/45*f2[5,3]+43904*f2[3,1,1,1,1,1]
    +151744/15*f2[5,1,1,1]+6472334/153*f2[7,1]+72548/9*f2[3,1,1,3]
    +73136/9*f2[3,3,1,1]+81368/9*f2[3,1,3,1])
+712922/459*f2[3,7]+217018/75*f2[5,5]+15369364/1071*f2[7,3]
+213376/15*f2[5,1,1,1,1,1]+99568/27*f2[3,1,3,3]-225855495028/1677645*f2[9,1]
+118972/27*f2[3,3,3,1]+3860392/63*f2[7,1,1,1]+76048/27*f2[3,3,1,3]
+371084/45*f2[3,1,1,5]+60088/9*f2[3,1,5,1]+41832/5*f2[3,5,1,1]
+81088/45*f2[5,1,1,3]+20608/5*f2[5,1,3,1]+318808/45*f2[5,3,1,1]
+164864/9*f2[3,1,1,1,1,3]+15792*f2[3,1,1,1,3,1]+115472/9*f2[3,1,1,3,1,1]
+11872*f2[3,1,3,1,1,1]+89600/9*f2[3,3,1,1,1,1]+62720*f2[3,1,1,1,1,1,1,1]:
#
A6pointR[6] := 
-6499023411777191388874629680020315686676163/
2350080953343361937487572561804544000*z12
-309518775223/209304*z8*f2[3,1]
+z6*(-25183151/36*f2[3,3]-25657261/24*f2[3,1,1,1]-41548007/48*f2[5,1])
+z4*(-22559927/45*f2[3,5]-23834543/45*f2[5,3]-96485950/51*f2[7,1]
     -4562719/3*f2[3,1,1,1,1,1]-3347582/9*f2[3,3,1,1]-388087*f2[3,1,1,3]
     -390243*f2[3,1,3,1]-12936043/30*f2[5,1,1,1])
+z2*(-683784692/3213*f2[3,7]-1135853/5*f2[5,5]-31430206/63*f2[7,3]
     -7870924/45*f2[3,5,1,1]-275408/3*f2[3,3,1,3]-944048/9*f2[3,3,3,1]
     -5910196/45*f2[5,3,1,1]-5163968/45*f2[5,1,3,1]-1716082/15*f2[5,1,1,3]
     -1328000312/1071*f2[7,1,1,1]+5297087073257/1677645*f2[9,1]
     -2546824/27*f2[3,1,3,3]-1565284/9*f2[3,1,5,1]-8575154/45*f2[3,1,1,5]
     -2359756/9*f2[3,1,1,1,1,3]-2740192/9*f2[3,1,1,1,3,1]
     -880600/3*f2[3,1,1,3,1,1]-2562224/9*f2[3,1,3,1,1,1]
     -2278304/9*f2[3,3,1,1,1,1]-1061696/5*f2[5,1,1,1,1,1]
     -1612800*f2[3,1,1,1,1,1,1,1])
-608961952/357*f2[7,1,1,1,1,1]-286720*f2[5,1,1,1,1,1,1,1]
-2257920*f2[3,1,1,1,1,1,1,1,1,1]+7428583449124/1677645*f2[9,1,1,1]
-1319156276733109477620379/20324072012880636*f2[11,1]
-1652650288/3213*f2[7,1,3,1]-6731392/45*f2[5,3,1,1,1,1]
-9666872/45*f2[5,5,1,1]-1556516/15*f2[5,1,5,1]-3003392/27*f2[3,3,1,1,3,1]
-1111936/9*f2[3,3,1,3,1,1]-3747184/27*f2[3,3,3,1,1,1]
-1988672/9*f2[3,5,1,1,1,1]-9840712/45*f2[3,1,1,1,5,1]
-3325840/27*f2[3,1,1,3,3,1]-2129680/9*f2[3,1,1,5,1,1]
-3234112/27*f2[3,1,3,1,3,1]-3478720/27*f2[3,1,3,3,1,1]
-3489248/15*f2[3,1,5,1,1,1]-113957336/189*f2[7,3,1,1]
-80127592/459*f2[3,1,7,1]-99590752/459*f2[3,7,1,1]
-12166724/135*f2[3,3,5,1]-12835672/135*f2[3,5,3,1]
-2291264/27*f2[5,3,3,1]-6305008/45*f2[5,1,3,1,1,1]
-5696344/45*f2[5,1,1,3,1,1]-438184/5*f2[5,1,1,1,3,1]
-2934400/9*f2[3,3,1,1,1,1,1,1]-5494160/9*f2[3,1,1,1,1,1,3,1]
-1376144/3*f2[3,1,1,1,1,3,1,1]-3807776/9*f2[3,1,1,1,3,1,1,1]
-3611776/9*f2[3,1,1,3,1,1,1,1]-3442432/9*f2[3,1,3,1,1,1,1,1]
-1967624/135*f2[5,3,1,3]-3559592/135*f2[5,1,3,3]
-3805648/27*f2[3,1,1,1,3,3]-3263120/27*f2[3,1,1,3,1,3]
-118272*f2[3,1,3,1,1,3]-319424/3*f2[3,3,1,1,1,3]-2153648/27*f2[3,1,3,5]
-8055824/135*f2[3,1,5,3]-9322768/135*f2[3,3,1,5]-378920/9*f2[3,5,1,3]
-2222080/3*f2[3,1,1,1,1,1,1,3]-59085872/459*f2[3,1,1,7]
-14455282/225*f2[5,1,1,5]-54079632/119*f2[7,1,1,3]
-1541988/5*f2[3,1,1,1,1,5]-829312/15*f2[5,1,1,1,1,3]-295408/9*f2[3,3,3,3]
-75901432/1071*f2[5,7]-336974306/945*f2[7,5]+888623085878/559215*f2[9,3]
-4152423339442/5032935*f2[3,9]:
#
A6pointR[7] :=
76895504629253485539531001765529578614737446749997972\
22597806644116088512467073598181018999587301883866697/769459255100069895839526\
0280309460193124031540082461624025431421584957009908017578205609984000*z14
-18305166941826703936961/75843241159680*z10*f2[3,1]
+(391101428859611/13395456*f2[3,3]+15124236592913/393984*f2[3,1,1,1]
 +201130038642983/5581440*f2[5,1])*z8
+(11570169023/864*f2[3,1,1,3]+18357336173/864*f2[3,5]
 +8944173923327/137088*f2[7,1]+442604603/12*f2[3,1,1,1,1,1]
 +10748411779/864*f2[3,3,1,1]+1861776923/120*f2[5,1,1,1]
 +5474955451/432*f2[3,1,3,1]+50862609809/2160*f2[5,3])*z6
+(3533966702015/102816*f2[7,3]+574657689457/34272*f2[3,7]
 +144559415/12*f2[3,3,1,1,1,1]+382475347/40*f2[3,5,1,1]
 +1338941093/216*f2[3,3,1,3]+103451147/10*f2[5,1,1,1,1,1]
 +235462559/30*f2[5,3,1,1]+10648402949/600*f2[5,5]+22416962/3*f2[5,1,3,1]
 +668896951/90*f2[5,1,1,3]+927534350971/17136*f2[7,1,1,1]
 -436559420715859/4473720*f2[9,1]+480121453/72*f2[3,3,3,1]
 +3612474887/360*f2[3,1,5,1]+340168115/54*f2[3,1,3,3]
 +358894459/36*f2[3,1,1,5]+484044841/36*f2[3,1,1,1,3,1]
 +186672115/3*f2[3,1,1,1,1,1,1,1]+156456349/12*f2[3,1,1,1,1,3]
 +118820359/9*f2[3,1,1,3,1,1]+25871769/2*f2[3,1,3,1,1,1])*z4
+(310648838/135*f2[5,1,3,3]+83025341/27*f2[3,1,1,1,3,3]
 +79742390/27*f2[3,1,1,3,1,3]+8719690/3*f2[3,1,3,1,1,3]
 +75826793/27*f2[3,3,1,1,1,3]+403061008/135*f2[3,1,3,5]
 +254161663/90*f2[3,1,5,3]+86891371/30*f2[3,3,1,5]+139775465/54*f2[3,5,1,3]
 +30898420/3*f2[3,1,1,1,1,1,1,3]+7765266671/1836*f2[3,1,1,7]
 +757974086/225*f2[5,1,1,5]+153764651167/12852*f2[7,1,1,3]
 +58653406/9*f2[3,1,1,1,1,5]+133466938/45*f2[5,1,1,1,1,3]
 +331095385/162*f2[3,3,3,3]+45689020232/5355*f2[5,7]
 +671402353339/42840*f2[7,5]-85163181196259/10065870*f2[9,3]
 +139121938814977/8052696*f2[3,9]+4526080*f2[5,1,1,1,1,1,1,1]
 +48523030400/1071*f2[7,1,1,1,1,1]+71751680*f2[3,1,1,1,1,1,1,1,1,1]
 -4988682721856/32895*f2[9,1,1,1]
 +8711670858926073467595737/9678129529943160*f2[11,1]
 +41928147263/3213*f2[7,1,3,1]+139339504/45*f2[5,3,1,1,1,1]
 +181540864/45*f2[5,5,1,1]+30714746/9*f2[5,1,5,1]+81383540/27*f2[3,3,1,1,3,1]
 +85205834/27*f2[3,3,1,3,1,1]+90984460/27*f2[3,3,3,1,1,1]
 +248458712/45*f2[3,5,1,1,1,1]+261035908/45*f2[3,1,1,1,5,1]
 +88104338/27*f2[3,1,1,3,3,1]+86479708/15*f2[3,1,1,5,1,1]
 +85793008/27*f2[3,1,3,1,3,1]+89328652/27*f2[3,1,3,3,1,1]
 +85537088/15*f2[3,1,5,1,1,1]+88910982199/6426*f2[7,3,1,1]
 +1495563613/306*f2[3,1,7,1]+14906204087/3213*f2[3,7,1,1]
 +77691377/27*f2[3,3,5,1]+127806589/45*f2[3,5,3,1]+39055532/15*f2[5,3,3,1]
 +136803208/45*f2[5,1,3,1,1,1]+130977668/45*f2[5,1,1,3,1,1]
 +124377032/45*f2[5,1,1,1,3,1]+29978816/3*f2[3,3,1,1,1,1,1,1]
 +112705096/9*f2[3,1,1,1,1,1,3,1]+36222368/3*f2[3,1,1,1,1,3,1,1]
 +11846240*f2[3,1,1,1,3,1,1,1]+34890352/3*f2[3,1,1,3,1,1,1,1]
 +101854144/9*f2[3,1,3,1,1,1,1,1]+313755746/135*f2[5,3,1,3])*z2
+99348480*f2[3,1,1,1,1,1,1,1,1,1,1,1]+45660160/3*f2[3,1,3,1,1,1,1,1,1,1]
+141653120/9*f2[3,1,1,3,1,1,1,1,1,1]+39388160/3*f2[3,3,1,1,1,1,1,1,1,1]
+324038656/45*f2[3,5,1,1,1,1,1,1]+341501888/45*f2[3,1,5,1,1,1,1,1]
+104366080/3*f2[3,1,1,1,1,1,1,1,1,3]+387324574/225*f2[5,1,1,1,1,5]
+41214776/45*f2[5,1,1,1,3,3]+39368168/9*f2[3,1,1,3,3,1,1,1]
+390694703/135*f2[3,1,1,1,3,5]+100270912/45*f2[3,1,1,1,5,3]
+355382314/135*f2[3,1,1,3,1,5]+288013376/135*f2[3,1,1,5,1,3]
+145140352/9*f2[3,1,1,1,3,1,1,1,1,1]+249692240/9*f2[3,1,1,1,1,1,1,1,3,1]
+174561520/9*f2[3,1,1,1,1,1,1,3,1,1]+157223360/9*f2[3,1,1,1,1,1,3,1,1,1]
+149287712/9*f2[3,1,1,1,1,3,1,1,1,1]+123706240/27*f2[3,3,1,1,1,1,1,3]
+367540768/45*f2[3,1,1,1,1,1,5,1]+22082688128/357*f2[7,1,1,1,1,1,1,1]
+38730882284229263943303353/30486108019320954*f2[11,1,1,1]
+3038605750/459*f2[3,1,7,1,1,1]+2375301860/1377*f2[3,3,1,7]
+42109886/27*f2[3,3,1,3,3,1]+581365576/225*f2[5,1,1,1,5,1]
+94421108/25*f2[5,1,1,5,1,1]+977945336/225*f2[5,1,5,1,1,1]
+1057371008/225*f2[5,5,1,1,1,1]
-3769899921757693469296715490270761818443919862361771793/
14552602973788359627542046260230891261083000*f2[13,1]
+22930213/9*f2[3,5,5,1]+54911376503/19278*f2[3,7,3,1]
+1622581784/675*f2[5,3,5,1]+592941566/225*f2[5,5,3,1]
+8183882627/1134*f2[7,3,3,1]+47371770445/9639*f2[7,1,3,3]
+333632432731/32130*f2[7,1,5,1]-31295343921794/559215*f2[9,1,3,1]
+43300306/27*f2[3,3,3,1,3,1]+2938172753/1377*f2[3,3,7,1]
+116235392/27*f2[3,3,3,1,1,1,1,1]+593779508/45*f2[3,1,1,1,1,1,1,5]
+10009088/9*f2[5,1,1,1,1,1,1,3]+144710696/45*f2[5,1,1,1,1,3,1,1]
+159619856/45*f2[5,1,1,1,3,1,1,1]+3699296*f2[5,1,1,3,1,1,1,1]
+170500544/45*f2[5,1,3,1,1,1,1,1]+168032368/27*f2[3,1,1,1,1,1,3,3]
+329819231/51*f2[3,1,1,7,1,1]+220438201271/21420*f2[7,1,1,5]
+37485675625/9639*f2[7,3,1,3]-394716099712972/5032935*f2[9,1,1,3]
-9776304160282/335529*f2[9,3,1,1]+111222184/135*f2[5,1,1,3,1,3]
+210488624/135*f2[5,1,1,3,3,1]+22412896/27*f2[5,1,3,1,1,3]
+210452056/135*f2[5,1,3,1,3,1]+351954088/135*f2[5,1,3,3,1,1]
+108234304/135*f2[5,3,1,1,1,3]+209081288/135*f2[5,3,1,1,3,1]
+118747672/45*f2[5,3,1,3,1,1]+48479632/15*f2[5,3,3,1,1,1]
+31661870872/16065*f2[5,1,1,7]+33364018/25*f2[5,1,3,5]
+133825796/135*f2[5,1,5,3]+90427742/75*f2[5,3,1,5]+98967848/675*f2[5,5,1,3]
+47467917419063/5032935*f2[3,9,1,1]+352270604/135*f2[3,1,1,5,3,1]
+111398168/81*f2[3,1,3,1,3,3]+96335176/81*f2[3,1,3,3,1,3]
+325458532/135*f2[3,1,3,1,5,1]+154299908/45*f2[3,1,3,5,1,1]
+70684082/27*f2[3,1,5,1,3,1]+91711354/27*f2[3,1,5,3,1,1]
+284891480/153*f2[3,1,3,7]+2614238599/1350*f2[3,1,5,5]
+3040505402/1377*f2[3,1,7,3]+36683360/27*f2[3,1,1,3,3,3]
+310715440314503/6710580*f2[3,1,1,9]+66944416/27*f2[3,1,1,3,5,1]
+3742336*f2[3,3,5,1,1,1]+55334104/15*f2[3,5,3,1,1,1]
+274088752/135*f2[3,5,1,1,1,3]+185214890/81*f2[3,3,3,3,1,1]
+49403788/15*f2[3,3,1,5,1,1]+89911388/81*f2[3,3,1,3,1,3]
+436163602/135*f2[3,5,1,3,1,1]+3335981/2*f2[3,5,1,5]
+6683403316/9639*f2[3,7,1,3]+336007994/135*f2[3,5,1,1,3,1]
+91486976/81*f2[3,3,3,1,1,3]+310749922/135*f2[3,3,1,1,5,1]
+34367396/27*f2[3,3,1,1,3,3]+57075754732/3213*f2[7,3,1,1,1,1]
+18561099922/1071*f2[7,1,3,1,1,1]+18284317213/1071*f2[7,1,1,3,1,1]
+58921825805/3213*f2[7,1,1,1,3,1]+62984798432/3213*f2[7,1,1,1,1,3]
+10457718284/5355*f2[5,1,7,1]+13046398156/1785*f2[5,7,1,1]
+89150460953/5355*f2[7,5,1,1]+320498003/135*f2[3,3,1,1,1,5]
+18244972064/3213*f2[3,7,1,1,1,1]+38158456/9*f2[3,1,3,1,1,3,1,1]
+115963792/27*f2[3,1,3,1,3,1,1,1]+118445152/27*f2[3,1,3,3,1,1,1,1]
+2125348880/459*f2[3,1,1,1,1,7]+43776208/27*f2[3,1,3,3,3,1]
+347834158/135*f2[3,1,3,1,1,5]+279219808/135*f2[3,1,5,1,1,3]
+139429696/27*f2[3,1,3,1,1,1,1,3]+126761432/27*f2[3,1,3,1,1,1,3,1]
+114998156/27*f2[3,3,1,1,1,1,3,1]+106913156/27*f2[3,3,1,1,1,3,1,1]
+111321392/27*f2[3,3,1,3,1,1,1,1]+4016376*f2[3,3,1,1,3,1,1,1]
+3328512014/459*f2[3,1,1,1,7,1]-40971800679278/5032935*f2[3,1,9,1]
+48202672/9*f2[3,1,1,1,1,3,1,3]+131685932/27*f2[3,1,1,1,1,3,3,1]
+143686816/27*f2[3,1,1,1,3,1,1,3]+43522388/9*f2[3,1,1,1,3,1,3,1]
+118091764/27*f2[3,1,1,1,3,3,1,1]+142363424/27*f2[3,1,1,3,1,1,1,3]
+129214960/27*f2[3,1,1,3,1,1,3,1]+116574920/27*f2[3,1,1,3,1,3,1,1]
+123971792/15*f2[3,1,1,1,1,5,1,1]+359089808/45*f2[3,1,1,1,5,1,1,1]
+351653792/45*f2[3,1,1,5,1,1,1,1]-354584795506096/1677645*f2[9,1,1,1,1,1]
+18455512/9*f2[5,1,1,1,1,1,3,1]+5949440*f2[5,1,1,1,1,1,1,1,1,1]
+343577906/405*f2[3,5,3,3]+371656888/405*f2[3,3,5,3]+999552551/810*f2[3,3,3,5]
-3543096683115209598050779/35866009434495240*f2[3,11]
-2066326484329/223686*f2[5,9]+1038826789465/134946*f2[7,7]
-44474542646719/2013174*f2[9,5]
+13980273354865300526254616/20785982740446105*f2[11,3]
+233771672/405*f2[5,3,3,3]+165056896/45*f2[5,3,1,1,1,1,1,1]:
#
#
# And now the values for the form factor, which is complex,
# through 7 loops:
#
F3pointR[1] := 5*z2 + I*Pi*2*f2[1]:
#
F3pointR[2] := 15/2*z4-12*z2*f2[1,1]-28/3*f2[1,3]
+I*Pi*(4*z2*f2[1]-8*f2[1,1,1]+8/3*f2[3]):
#
F3pointR[3] := 264/5*f2[1,5]+112*f2[1,1,1,3]+145/8*z6
+(144*f2[1,1,1,1]-56*f2[1,3])*z2-78*f2[1,1]*z4
+I*Pi*(96*f2[1,1,1,1,1]+32/3*f2[1,3,1]-80/3*f2[1,1,3]+32/3*f2[3,1,1]
-268/15*f2[5]+(-16*f2[1,1,1]+32/3*f2[3])*z2+18*f2[1]*z4):
#
F3pointR[4] :=
-2240*f2[1,1,1,1,1,3]-4480/9*f2[3,1,1,3]-4088/9*f2[1,3,1,3]-3304/9*f2[1
,1,3,3]-4288/5*f2[1,1,1,5]-386806/153*f2[1,7]-1946/15*f2[5,3]-104/9*f2[3,5]+
67130675/58752*z8+149/2*z6*f2[1,1]+(-2880*f2[1,1,1,1,1,1]-152/9*f2[3,3]-90*f2[
5,1]+2320/3*f2[1,1,1,3]-216*f2[1,1,3,1]-328*f2[1,3,1,1]-384*f2[3,1,1,1]+4892/
15*f2[1,5])*z2+(840*f2[1,1,1,1]-490/3*f2[3,1]+413/3*f2[1,3])*z4
+I*Pi*(-1040/9*f2[3,3,1]+313396/357*f2[7]+576*f2[1,1,1,1,3]-1072/3*f2[1,1,
3,1,1]+752/9*f2[3,1,3]-736/3*f2[1,1,1,3,1]+2672/15*f2[1,1,5]-432*f2[1,3,1,1,1]
-776/5*f2[1,5,1]-1920*f2[1,1,1,1,1,1,1]-2948/15*f2[5,1,1]+416/9*f2[1,3,3]-1408
/3*f2[3,1,1,1,1]-567/4*z6*f2[1]+(192*f2[1,1,1,1,1]-416/3*f2[1,1,3]-64*f2[3,1,1
]-64*f2[1,3,1]-488/5*f2[5])*z2+(-360*f2[1,1,1]-298/3*f2[3])*z4):
#
F3pointR[5] :=
1234816124674953809/4782907100160*z10+217018/75*f2[5,5]+712922/459*f2[7
,3]+118972/27*f2[1,3,3,3]+99568/27*f2[3,3,1,3]+76048/27*f2[3,1,3,3]+213376/15*
f2[1,1,1,1,1,5]+3860392/63*f2[1,1,1,7]-225855495028/1677645*f2[1,9]+15369364/
1071*f2[3,7]+62720*f2[1,1,1,1,1,1,1,3]+164864/9*f2[3,1,1,1,1,3]+11872*f2[1,1,1
,3,1,3]+115472/9*f2[1,1,3,1,1,3]+15792*f2[1,3,1,1,1,3]+89600/9*f2[1,1,1,1,3,3]
+371084/45*f2[5,1,1,3]+41832/5*f2[1,1,5,3]+20608/5*f2[1,3,1,5]+60088/9*f2[1,5,
1,3]+81088/45*f2[3,1,1,5]+318808/45*f2[1,1,3,5]-30067709/864*z8*f2[1,1]+(7262*
f2[1,1,1,1]-22021/24*f2[1,3]+34085/6*f2[3,1])*z6+(-1768/15*f2[3,5]-53557/45*f2
[5,3]+80640*f2[1,1,1,1,1,1,1,1]+14832*f2[1,3,1,1,1,1]+11472*f2[1,1,3,1,1,1]-\
51712/3*f2[1,1,1,1,1,3]+6656*f2[1,1,1,1,3,1]+9568*f2[1,1,1,3,1,1]+17408*f2[3,1
,1,1,1,1]+33436/5*f2[5,1,1,1]-24044234/1071*f2[1,7]-7954/119*f2[7,1]-81328/15*
f2[1,1,1,5]+22616/5*f2[1,1,5,1]+4792*f2[1,5,1,1]-10036/3*f2[1,1,3,3]+2572*f2[1
,3,3,1]-32180/9*f2[1,3,1,3]-34112/9*f2[3,1,1,3]+2096*f2[3,1,3,1]+10544/3*f2[3,
3,1,1])*z2+(-17338/9*f2[3,3]-11017/15*f2[5,1]-14880*f2[1,1,1,1,1,1]-19018/3*f2
[1,1,1,3]-2018*f2[1,3,1,1]-13096/3*f2[1,1,3,1]-2512/3*f2[3,1,1,1]-59771/15*f2[
1,5])*z4
+I*Pi*(1328/9*f2[3,1,5]+51472/45*f2[3,5,1]-77566/45*f2[5,1,3]+84218/45*f2[
5,3,1]-1556/9*f2[1,3,5]-18788/15*f2[1,5,3]+60213363107/1677645*f2[9]-11992/9*
f2[3,3,3]+48640/3*f2[3,1,1,1,1,1,1]+53760*f2[1,1,1,1,1,1,1,1,1]-2312886/119*f2
[1,1,7]+567340/357*f2[1,7,1]+2365772/1071*f2[7,1,1]-45824/15*f2[1,1,1,1,5]-\
25952/9*f2[1,1,1,3,3]+62432/15*f2[1,1,1,5,1]-27464/9*f2[1,1,3,1,3]+2872*f2[1,1
,3,3,1]+96976/15*f2[1,1,5,1,1]-31720/9*f2[1,3,1,1,3]+22376/9*f2[1,3,1,3,1]+
9176/3*f2[1,3,3,1,1]+29152/5*f2[1,5,1,1,1]-38272/9*f2[3,1,1,1,3]+18176/9*f2[3,
1,1,3,1]+21760/9*f2[3,1,3,1,1]+3264*f2[3,3,1,1,1]+36624/5*f2[5,1,1,1,1]-16640*
f2[1,1,1,1,1,1,3]+18176/3*f2[1,1,1,1,1,3,1]+26240/3*f2[1,1,1,1,3,1,1]+10240*f2
[1,1,1,3,1,1,1]+33856/3*f2[1,1,3,1,1,1,1]+41920/3*f2[1,3,1,1,1,1,1]+7677536983
/558144*z8*f2[1]+(5813/2*f2[1,1,1]+4649/12*f2[3])*z6+(-3840*f2[1,1,1,1,1,1,1]+
4952/9*f2[3,1,3]+1144/9*f2[3,3,1]+414704/153*f2[7]+2056/3*f2[1,1,3,1,1]+8384/3
*f2[1,1,1,1,3]+2896/3*f2[1,1,1,3,1]+2560/3*f2[3,1,1,1,1]+7808/5*f2[1,1,5]+
10372/15*f2[1,5,1]+2168/3*f2[1,3,1,1,1]+1520/3*f2[1,3,3]+714*f2[5,1,1])*z2+(
8416*f2[1,1,1,1,1]+58507/30*f2[5]+8030/3*f2[1,3,1]+2966*f2[1,1,3]+7120/3*f2[3,
1,1])*z4):
#
F3pointR[6] :=
-1319156276733109477620379/20324072012880636*f2[1,11]-12166724/135*f2[1
,5,3,3]-12835672/135*f2[1,3,5,3]-2291264/27*f2[1,3,3,5]+7428583449124/1677645*
f2[1,1,1,9]-3478720/27*f2[1,1,3,3,1,3]-1111936/9*f2[1,1,3,1,3,3]-3747184/27*f2
[1,1,1,3,3,3]-608961952/357*f2[1,1,1,1,1,7]-286720*f2[1,1,1,1,1,1,1,5]-2257920
*f2[1,1,1,1,1,1,1,1,1,3]-2153648/27*f2[5,3,1,3]-9322768/135*f2[5,1,3,3]-319424
/3*f2[3,1,1,1,3,3]-118272*f2[3,1,1,3,1,3]-3263120/27*f2[3,1,3,1,1,3]-3805648/
27*f2[3,3,1,1,1,3]-1967624/135*f2[3,1,3,5]-378920/9*f2[3,1,5,3]-3559592/135*f2
[3,3,1,5]-8055824/135*f2[3,5,1,3]-3003392/27*f2[1,3,1,1,3,3]-3234112/27*f2[1,3
,1,3,1,3]-3325840/27*f2[1,3,3,1,1,3]-2934400/9*f2[1,1,1,1,1,1,3,3]-3442432/9*
f2[1,1,1,1,1,3,1,3]-3611776/9*f2[1,1,1,1,3,1,1,3]-3807776/9*f2[1,1,1,3,1,1,1,3
]-1376144/3*f2[1,1,3,1,1,1,1,3]-5494160/9*f2[1,3,1,1,1,1,1,3]-2222080/3*f2[3,1
,1,1,1,1,1,3]-113957336/189*f2[1,1,3,7]-9666872/45*f2[1,1,5,5]-99590752/459*f2
[1,1,7,3]-1652650288/3213*f2[1,3,1,7]-1556516/15*f2[1,5,1,5]-80127592/459*f2[1
,7,1,3]-54079632/119*f2[3,1,1,7]-14455282/225*f2[5,1,1,5]-59085872/459*f2[7,1,
1,3]-6731392/45*f2[1,1,1,1,3,5]-1988672/9*f2[1,1,1,1,5,3]-6305008/45*f2[1,1,1,
3,1,5]-3489248/15*f2[1,1,1,5,1,3]-5696344/45*f2[1,1,3,1,1,5]-2129680/9*f2[1,1,
5,1,1,3]-438184/5*f2[1,3,1,1,1,5]-9840712/45*f2[1,5,1,1,1,3]-829312/15*f2[3,1,
1,1,1,5]-1541988/5*f2[5,1,1,1,1,3]+888623085878/559215*f2[3,9]-336974306/945*
f2[5,7]-75901432/1071*f2[7,5]-4152423339442/5032935*f2[9,3]-295408/9*f2[3,3,3,
3]-2578402268114071629321376731287726324122799/
4700161906686723874975145123609088000*z12-530541243120641525023/44241890676480
*f2[1,1]*z10+(75723979715/69768*f2[1,1,1,1]+46515336929/139536*f2[1,3]+
62705998807/209304*f2[3,1])*z8+(-158332*f2[3,1,1,1]-194857/2*f2[1,3,1,1]-42421
/6*f2[1,1,3,1]-394920*f2[1,1,1,1,1,1]+1060357/18*f2[1,1,1,3]+19186159/360*f2[1
,5]-336865/8*f2[5,1]+5899/27*f2[3,3])*z6+(-220672/3*f2[1,3,1,1,3,1]-744368/15*
f2[3,5,1,1]-605312/15*f2[5,1,3,1]-1056616/15*f2[5,3,1,1]-770504/15*f2[1,3,5,1]
-683452/15*f2[1,5,3,1]-401128/15*f2[3,1,5,1]-620736/5*f2[1,1,1,1,5,1]-417888*
f2[1,1,1,3,1,1,1,1]-768000*f2[3,1,1,1,1,1,1,1]-55600/3*f2[3,3,3,1]-32500120/
357*f2[7,1,1,1]-1497724/5*f2[5,1,1,1,1,1]-23191478000/37281*f2[9,1]-234880*f2[
1,1,1,1,1,1,3,1]-2903040*f2[1,1,1,1,1,1,1,1,1,1]-307808/3*f2[1,3,1,3,1,1]-\
352496/3*f2[1,3,3,1,1,1]-235456/3*f2[3,1,1,1,3,1]-100736*f2[3,1,1,3,1,1]-\
110928*f2[3,1,3,1,1,1]-419248/3*f2[3,3,1,1,1,1]-222800/3*f2[1,1,1,3,3,1]-\
218432/3*f2[1,1,3,1,3,1]-327520/3*f2[1,1,3,3,1,1]-631920*f2[1,3,1,1,1,1,1,1]-\
202296*f2[1,5,1,1,1,1]-42061472/357*f2[1,7,1,1]-325376*f2[1,1,1,1,1,3,1,1]-\
377344*f2[1,1,1,1,3,1,1,1]-187616*f2[1,1,1,5,1,1]-467280*f2[1,1,3,1,1,1,1,1]-\
217360*f2[1,1,5,1,1,1]-1220680/17*f2[1,1,7,1]+6332618/225*f2[5,5]+106304215/
3213*f2[7,3]+1284908/27*f2[1,3,3,3]+1069952/27*f2[3,3,1,3]+321632/9*f2[3,1,3,3
]+263872/3*f2[1,1,1,1,1,5]+674674232/1071*f2[1,1,1,7]-278040149146/335529*f2[1
,9]+29710244/189*f2[3,7]+531200*f2[1,1,1,1,1,1,1,3]+467456/3*f2[3,1,1,1,1,3]+
1048336/9*f2[1,1,1,3,1,3]+1059088/9*f2[1,1,3,1,1,3]+137488*f2[1,3,1,1,1,3]+
1014736/9*f2[1,1,1,1,3,3]+225796/3*f2[5,1,1,3]+777556/9*f2[1,1,5,3]+1185832/45
*f2[1,3,1,5]+981932/15*f2[1,5,1,3]+114944/45*f2[3,1,1,5]+2411896/45*f2[1,1,3,5
])*z2+(1138388/9*f2[1,1,3,3]+615278/9*f2[1,3,1,3]+634010/9*f2[1,3,3,1]+203944/
9*f2[3,1,1,3]+249430/9*f2[3,1,3,1]+377768/3*f2[1,1,1,1,3,1]+319948/3*f2[1,1,1,
3,1,1]+90862*f2[1,1,3,1,1,1]+61230284/1071*f2[1,7]+190630/3*f2[1,3,1,1,1,1]+
43360*f2[3,1,1,1,1,1]+362880*f2[1,1,1,1,1,1,1,1]+411088/3*f2[1,1,1,1,1,3]+
183998*f2[1,1,1,5]+134113619/2142*f2[7,1]+457629/10*f2[5,1,1,1]+316574/9*f2[3,
3,1,1]+483404/3*f2[1,1,5,1]+1021691/15*f2[1,5,1,1]+2020874/45*f2[3,5]+640250/9
*f2[5,3])*z4
+I*Pi*(-573344/9*f2[1,1,1,3,1,3,1]-272800/3*f2[1,1,1,3,3,1,1]-551840/9*f2[
1,1,3,1,1,3,1]-789056/9*f2[1,1,3,1,3,1,1]-920096/9*f2[1,1,3,3,1,1,1]-198880/3*
f2[1,3,1,1,1,3,1]-793088/9*f2[1,3,1,1,3,1,1]-902176/9*f2[1,3,1,3,1,1,1]-953696
/9*f2[1,3,3,1,1,1,1]-1935360*f2[1,1,1,1,1,1,1,1,1,1,1]-2432768/15*f2[1,1,1,1,5
,1,1]-369600*f2[1,1,1,3,1,1,1,1,1]-562496/3*f2[1,1,1,5,1,1,1]-63438176/1071*f2
[1,1,1,7,1]-1204000/3*f2[1,1,3,1,1,1,1,1,1]-943840/9*f2[3,1,3,1,1,1,1]-1118560
/9*f2[3,3,1,1,1,1,1]-11886184/459*f2[3,7,1]-532000*f2[1,3,1,1,1,1,1,1,1]-\
2728672/45*f2[1,1,3,5,1]-2886184/45*f2[1,1,5,3,1]-1908832/45*f2[1,3,1,5,1]-\
12853128/119*f2[7,1,1,1,1]-80262878/3213*f2[7,3,1]-370304723194/559215*f2[9,1,
1]-4010072/15*f2[5,1,1,1,1,1,1]-172072/5*f2[5,5,1]-2914648/45*f2[5,3,1,1,1]-\
2256592/45*f2[5,1,3,1,1]-1600216/45*f2[5,1,1,3,1]-251776/27*f2[3,1,3,3,1]-\
647936/9*f2[3,1,1,1,1,3,1]-814592/9*f2[3,1,1,1,3,1,1]-903296/9*f2[3,1,1,3,1,1,
1]-247968/5*f2[3,5,1,1,1]-235136/9*f2[3,1,1,5,1]-527728/15*f2[3,1,5,1,1]-\
152083208/1071*f2[1,7,1,1,1]-2851984/15*f2[1,5,1,1,1,1,1]+179886650888/559215*
f2[1,9,1]-655592/27*f2[1,3,3,3,1]-44800/3*f2[3,3,1,3,1]-645120*f2[3,1,1,1,1,1,
1,1,1]-217952/9*f2[3,3,3,1,1]-3049472/15*f2[1,1,5,1,1,1,1]-150686248/1071*f2[1
,1,7,1,1]-197120*f2[1,1,1,1,1,1,1,3,1]-277760*f2[1,1,1,1,1,1,3,1,1]-960512/3*
f2[1,1,1,1,1,3,1,1,1]-1566592/15*f2[1,1,1,1,1,5,1]-1036672/3*f2[1,1,1,1,3,1,1,
1,1]-310608/5*f2[1,3,5,1,1]-342088/9*f2[1,5,1,3,1]-503704/9*f2[1,5,3,1,1]-\
190816/3*f2[1,1,1,1,3,3,1]+333552/5*f2[1,1,1,5,3]+467024/15*f2[1,1,1,3,5]+
416848/15*f2[1,1,3,1,5]+2863448/45*f2[1,1,5,1,3]+542032/45*f2[1,3,1,1,5]+
124813574/3213*f2[7,1,3]+2577764/225*f2[5,1,5]+3454288/45*f2[5,1,1,1,3]+
1110368/27*f2[3,3,1,1,3]+1674496/9*f2[3,1,1,1,1,1,3]+461339240/3213*f2[3,1,7]+
83392/45*f2[3,1,1,1,5]+996352/27*f2[1,3,3,1,3]+971992/27*f2[1,3,1,3,3]+609280*
f2[1,1,1,1,1,1,1,1,3]+171776/3*f2[1,1,1,1,1,1,5]+597030088/1071*f2[1,1,1,1,7]-\
1764088131736/1677645*f2[1,1,9]+548427080/3213*f2[1,3,7]+4833236/225*f2[1,5,5]
+14442262/357*f2[1,7,3]+938336/27*f2[3,1,1,3,3]+1007776/27*f2[3,1,3,1,3]+
117544/3*f2[1,1,3,3,3]+2443864/45*f2[1,5,1,1,3]+319232/3*f2[1,1,1,1,1,3,3]+
1003616/9*f2[1,1,1,1,3,1,3]+999584/9*f2[1,1,1,3,1,1,3]+1054016/9*f2[1,1,3,1,1,
1,3]+153600*f2[1,3,1,1,1,1,3]-28340592649801053681433/13857321826964070*f2[11]
+1455328/135*f2[3,3,5]+2976496/135*f2[3,5,3]+3594998/135*f2[5,3,3]+
367254342052187991833/88483781352960*z10*f2[1]+(-3032095319/7344*f2[1,1,1]-\
1901982949/15504*f2[3])*z8+(-32640*f2[1,1,1,1,1]+2685*f2[3,1,1]-89157/4*f2[1,3
,1]-6607973/240*f2[5]-206197/4*f2[1,1,3])*z6+(-30432/5*f2[3,1,5]-166928/45*f2[
3,5,1]-500584/45*f2[5,1,3]-37282/15*f2[5,3,1]-380512/45*f2[1,3,5]-428384/45*f2
[1,5,3]-51650795051/3355290*f2[9]-54928/9*f2[3,3,3]-56320/3*f2[3,1,1,1,1,1,1]+
107520*f2[1,1,1,1,1,1,1,1,1]-10407382/153*f2[1,1,7]-7019854/357*f2[1,7,1]-\
4653658/357*f2[7,1,1]-97472/3*f2[1,1,1,1,5]-151984/9*f2[1,1,1,3,3]-203968/15*
f2[1,1,1,5,1]-162400/9*f2[1,1,3,1,3]-12824/3*f2[1,1,3,3,1]-45128/5*f2[1,1,5,1,
1]-61040/3*f2[1,3,1,1,3]-6664*f2[1,3,1,3,1]-12880/3*f2[1,3,3,1,1]-141016/15*f2
[1,5,1,1,1]-200480/9*f2[3,1,1,1,3]-8288*f2[3,1,1,3,1]-62272/9*f2[3,1,3,1,1]-\
50176/9*f2[3,3,1,1,1]-33272/3*f2[5,1,1,1,1]-235520/3*f2[1,1,1,1,1,1,3]-76928/3
*f2[1,1,1,1,1,3,1]-17952*f2[1,1,1,1,3,1,1]-43552/3*f2[1,1,1,3,1,1,1]-12128*f2[
1,1,3,1,1,1,1]-44000/3*f2[1,3,1,1,1,1,1])*z2+(-270803/9*f2[1,3,3]-260336/3*f2[
3,1,1,1,1]-263040*f2[1,1,1,1,1,1,1]-242360/3*f2[1,1,1,1,3]-365124/5*f2[1,1,5]-\
219388/9*f2[3,3,1]-248957/5*f2[5,1,1]-170920/9*f2[3,1,3]-83400*f2[1,1,1,3,1]-\
248660/3*f2[1,3,1,1,1]-240148/3*f2[1,1,3,1,1]-771236/15*f2[1,5,1]-36623308/
1071*f2[7])*z4):
#
F3pointR[7] :=
-47739623632617324645423127361366411884680130157/
9400323813373447749950290247218176000*f2[1,1]*z12+13980273354865300526254616/
20785982740446105*f2[3,11]+999552551/810*f2[5,3,3,3]+371656888/405*f2[3,5,3,3]
+343577906/405*f2[3,3,5,3]+233771672/405*f2[3,3,3,5]+367540768/45*f2[1,5,1,1,1
,1,1,3]+149287712/9*f2[1,1,1,1,3,1,1,1,1,3]+249692240/9*f2[1,3,1,1,1,1,1,1,1,3
]+104366080/3*f2[3,1,1,1,1,1,1,1,1,3]+18284317213/1071*f2[1,1,3,1,1,7]+
18561099922/1071*f2[1,1,1,3,1,7]+57075754732/3213*f2[1,1,1,1,3,7]-\
354584795506096/1677645*f2[1,1,1,1,1,9]+39368168/9*f2[1,1,1,3,3,1,1,3]+
351653792/45*f2[1,1,1,1,5,1,1,3]+38158456/9*f2[1,1,3,1,1,3,1,3]+115963792/27*
f2[1,1,1,3,1,3,1,3]+118445152/27*f2[1,1,1,1,3,3,1,3]+341501888/45*f2[1,1,1,1,1
,5,1,3]+4016376*f2[1,1,1,3,1,1,3,3]+111321392/27*f2[1,1,1,1,3,1,3,3]+116235392
/27*f2[1,1,1,1,1,3,3,3]+324038656/45*f2[1,1,1,1,1,1,5,3]+159619856/45*f2[1,1,1
,3,1,1,1,5]+3699296*f2[1,1,1,1,3,1,1,5]+170500544/45*f2[1,1,1,1,1,3,1,5]+
165056896/45*f2[1,1,1,1,1,1,3,5]+22082688128/357*f2[1,1,1,1,1,1,1,7]+145140352
/9*f2[1,1,1,1,1,3,1,1,1,3]+141653120/9*f2[1,1,1,1,1,1,3,1,1,3]+45660160/3*f2[1
,1,1,1,1,1,1,3,1,3]+39388160/3*f2[1,1,1,1,1,1,1,1,3,3]+5949440*f2[1,1,1,1,1,1,
1,1,1,5]+99348480*f2[1,1,1,1,1,1,1,1,1,1,1,3]-\
3769899921757693469296715490270761818443919862361771793/
14552602973788359627542046260230891261083000*f2[1,13]+2938172753/1377*f2[1,7,3
,3]+22930213/9*f2[1,5,5,3]+54911376503/19278*f2[1,3,7,3]+47467917419063/
5032935*f2[1,1,9,3]+1622581784/675*f2[1,5,3,5]+592941566/225*f2[1,3,5,5]+
13046398156/1785*f2[1,1,7,5]+333632432731/32130*f2[1,5,1,7]+8183882627/1134*f2
[1,3,3,7]+89150460953/5355*f2[1,1,5,7]-31295343921794/559215*f2[1,3,1,9]-\
9776304160282/335529*f2[1,1,3,9]+139429696/27*f2[3,1,1,1,1,3,1,3]+123706240/27
*f2[3,1,1,1,1,1,3,3]+10009088/9*f2[3,1,1,1,1,1,1,5]+168032368/27*f2[3,3,1,1,1,
1,1,3]+48202672/9*f2[3,1,3,1,1,1,1,3]+143686816/27*f2[3,1,1,3,1,1,1,3]+
18455512/9*f2[1,3,1,1,1,1,1,5]+114998156/27*f2[1,3,1,1,1,1,3,3]+43522388/9*f2[
1,3,1,3,1,1,1,3]+131685932/27*f2[1,3,3,1,1,1,1,3]+126761432/27*f2[1,3,1,1,1,3,
1,3]-44474542646719/2013174*f2[5,9]+1038826789465/134946*f2[7,7]-2066326484329
/223686*f2[9,5]-3543096683115209598050779/35866009434495240*f2[11,3]+593779508
/45*f2[5,1,1,1,1,1,1,3]+329819231/51*f2[1,1,7,1,1,3]+94421108/25*f2[1,1,5,1,1,
5]+142363424/27*f2[3,1,1,1,3,1,1,3]+129214960/27*f2[1,3,1,1,3,1,1,3]+116574920
/27*f2[1,1,3,1,3,1,1,3]+174561520/9*f2[1,1,3,1,1,1,1,1,1,3]+157223360/9*f2[1,1
,1,3,1,1,1,1,1,3]+123971792/15*f2[1,1,5,1,1,1,1,3]+359089808/45*f2[1,1,1,5,1,1
,1,3]+144710696/45*f2[1,1,3,1,1,1,1,5]+106913156/27*f2[1,1,3,1,1,1,3,3]+
118091764/27*f2[1,1,3,3,1,1,1,3]+38730882284229263943303353/30486108019320954*
f2[1,1,1,11]+154299908/45*f2[1,1,5,3,1,3]+91711354/27*f2[1,1,3,5,1,3]+
3038605750/459*f2[1,1,1,7,1,3]+49403788/15*f2[1,1,5,1,3,3]+43300306/27*f2[1,3,
1,3,3,3]+185214890/81*f2[1,1,3,3,3,3]+3742336*f2[1,1,1,5,3,3]+436163602/135*f2
[1,1,3,1,5,3]+55334104/15*f2[1,1,1,3,5,3]+18244972064/3213*f2[1,1,1,1,7,3]+
210452056/135*f2[1,3,1,3,1,5]+351954088/135*f2[1,1,3,3,1,5]+977945336/225*f2[1
,1,1,5,1,5]+118747672/45*f2[1,1,3,1,3,5]+48479632/15*f2[1,1,1,3,3,5]+
1057371008/225*f2[1,1,1,1,5,5]+347834158/135*f2[5,1,1,3,1,3]+355382314/135*f2[
5,1,3,1,1,3]+390694703/135*f2[5,3,1,1,1,3]+111222184/135*f2[3,1,3,1,1,5]+
288013376/135*f2[3,1,5,1,1,3]+96335176/81*f2[3,1,3,3,1,3]+279219808/135*f2[3,1
,1,5,1,3]+89911388/81*f2[3,1,3,1,3,3]+91486976/81*f2[3,1,1,3,3,3]+274088752/
135*f2[3,1,1,1,5,3]+22412896/27*f2[3,1,1,3,1,5]+47371770445/9639*f2[3,3,1,7]+
41214776/45*f2[3,3,1,1,1,5]+34367396/27*f2[3,3,1,1,3,3]+111398168/81*f2[3,3,1,
3,1,3]+36683360/27*f2[3,3,3,1,1,3]+133825796/135*f2[3,5,1,5]+100270912/45*f2[3
,5,1,1,1,3]+3040505402/1377*f2[3,7,1,3]+108234304/135*f2[3,1,1,1,3,5]+
62984798432/3213*f2[3,1,1,1,1,7]+6683403316/9639*f2[3,1,7,3]+98967848/675*f2[3
,1,5,5]+37485675625/9639*f2[3,1,3,7]-394716099712972/5032935*f2[3,1,1,9]+
42109886/27*f2[1,3,3,1,3,3]+43776208/27*f2[1,3,3,3,1,3]+10457718284/5355*f2[1,
7,1,5]+70684082/27*f2[1,3,1,5,1,3]+210488624/135*f2[1,3,3,1,1,5]+352270604/135
*f2[1,3,5,1,1,3]+66944416/27*f2[1,5,3,1,1,3]+581365576/225*f2[1,5,1,1,1,5]+
310749922/135*f2[1,5,1,1,3,3]+325458532/135*f2[1,5,1,3,1,3]+3328512014/459*f2[
1,7,1,1,1,3]-40971800679278/5032935*f2[1,9,1,3]+58921825805/3213*f2[1,3,1,1,1,
7]+209081288/135*f2[1,3,1,1,3,5]+336007994/135*f2[1,3,1,1,5,3]+310715440314503
/6710580*f2[9,1,1,3]+2375301860/1377*f2[7,1,3,3]+31661870872/16065*f2[7,1,1,5]
+284891480/153*f2[7,3,1,3]+2125348880/459*f2[7,1,1,1,1,3]+220438201271/21420*
f2[5,1,1,7]+90427742/75*f2[5,1,3,5]+3335981/2*f2[5,1,5,3]+33364018/25*f2[5,3,1
,5]+2614238599/1350*f2[5,5,1,3]+387324574/225*f2[5,1,1,1,1,5]+320498003/135*f2
[5,1,1,1,3,3]-3840749416938312306522101916955502151133519826429506734951486479\
3603336179566242939465537940804817467791917/3847296275500349479197630140154730\
0965620157700412308120127157107924785049540087891028049920000*z14+(-\
17428653257621/1674432*f2[1,1,1,3]-479583616271/46512*f2[1,1,3,1]-\
21563207031713/1674432*f2[1,3,1,1]-338126337223/22032*f2[3,1,1,1]-\
2035206463987/372096*f2[1,5]-3928464017267/620160*f2[5,1]-29198456159/646*f2[1
,1,1,1,1,1]-16441863460471/5023296*f2[3,3])*z8+(-8848712249/25704*f2[1,7]-\
8217808/3*f2[1,1,1,5]-213995653/120*f2[1,1,5,1]+54375721/240*f2[1,5,1,1]-\
112486295/54*f2[1,1,3,3]-2286435/4*f2[1,3,1,3]-31898995/72*f2[1,3,3,1]-\
4727081501/8568*f2[7,1]+1027517429/480*f2[5,1,1,1]+280735/3*f2[1,1,1,1,1,3]+
2956891/3*f2[1,1,1,1,3,1]+6570095/4*f2[1,1,1,3,1,1]+20173965/8*f2[1,1,3,1,1,1]
-56159221/108*f2[3,5]-1029822587/1080*f2[5,3]+1197733/2*f2[3,1,1,3]+47158585/
72*f2[3,1,3,1]+52648601/72*f2[3,3,1,1]+20472480*f2[1,1,1,1,1,1,1,1]+43631903/8
*f2[1,3,1,1,1,1]+7854056*f2[3,1,1,1,1,1])*z6+(-139645369904222262241894877/
203240720128806360*f2[1,11]-148892662/135*f2[1,5,3,3]-10225822/9*f2[1,3,5,3]-\
100098179/135*f2[1,3,3,5]+3873475025168/98685*f2[1,1,1,9]-4604624/3*f2[1,1,3,3
,1,3]-42585556/27*f2[1,1,3,1,3,3]-45753560/27*f2[1,1,1,3,3,3]-3069336448/153*
f2[1,1,1,1,1,7]-7540992/5*f2[1,1,1,1,1,1,1,5]-20858880*f2[1,1,1,1,1,1,1,1,1,3]
-128537644/135*f2[5,3,1,3]-8324089/9*f2[5,1,3,3]-37652432/27*f2[3,1,1,1,3,3]-\
12537520/9*f2[3,1,1,3,1,3]-36849028/27*f2[3,1,3,1,1,3]-40444676/27*f2[3,3,1,1,
1,3]-14316056/135*f2[3,1,3,5]-88587014/135*f2[3,1,5,3]-29370704/135*f2[3,3,1,5
]-20673992/27*f2[3,5,1,3]-39442724/27*f2[1,3,1,1,3,3]-4320536/3*f2[1,3,1,3,1,3
]-37172456/27*f2[1,3,3,1,1,3]-38345792/9*f2[1,1,1,1,1,1,3,3]-38964256/9*f2[1,1
,1,1,1,3,1,3]-38374688/9*f2[1,1,1,1,3,1,1,3]-12947672/3*f2[1,1,1,3,1,1,1,3]-\
13699556/3*f2[1,1,3,1,1,1,1,3]-17508172/3*f2[1,3,1,1,1,1,1,3]-20765440/3*f2[3,
1,1,1,1,1,1,3]-2838445199/378*f2[1,1,3,7]-147957106/75*f2[1,1,5,5]-8706711226/
3213*f2[1,1,7,3]-41008711421/6426*f2[1,3,1,7]-73079026/75*f2[1,5,1,5]-\
6695243071/3213*f2[1,7,1,3]-1993102172/357*f2[3,1,1,7]-37863332/75*f2[5,1,1,5]
-4947758332/3213*f2[7,1,1,3]-56728448/45*f2[1,1,1,1,3,5]-41521024/15*f2[1,1,1,
1,5,3]-3598504/3*f2[1,1,1,3,1,5]-119820632/45*f2[1,1,1,5,1,3]-45988768/45*f2[1
,1,3,1,1,5]-113067512/45*f2[1,1,5,1,1,3]-22347416/45*f2[1,3,1,1,1,5]-103433966
/45*f2[1,5,1,1,1,3]-829024/15*f2[3,1,1,1,1,5]-136834721/45*f2[5,1,1,1,1,3]+
14513214974893/1006587*f2[3,9]-114166379297/25704*f2[5,7]-7781695961/10710*f2[
7,5]-157645211566651/20131740*f2[9,3]-11357492/27*f2[3,3,3,3]+127733760*f2[1,1
,1,1,1,1,1,1,1,1,1,1]+13374764/3*f2[1,1,3,3,1,1,1,1]+14384612/3*f2[1,3,1,3,1,1
,1,1]+6685312/3*f2[1,1,1,1,1,3,3,1]+69486684/5*f2[5,1,1,1,1,1,1,1]+31042368/5*
f2[1,1,1,1,1,5,1,1]+36572128/5*f2[1,1,1,1,5,1,1,1]+39600112/5*f2[1,1,1,5,1,1,1
,1]+20489728/5*f2[1,1,1,1,1,1,5,1]+41969232/5*f2[1,1,5,1,1,1,1,1]+41598016/5*
f2[1,5,1,1,1,1,1,1]+11594588874011/248540*f2[9,1,1,1]+25520542/15*f2[1,1,3,1,5
,1]+44064446/15*f2[1,1,3,5,1,1]+26777684/15*f2[1,1,5,1,3,1]+14622924/5*f2[1,1,
5,3,1,1]-205406921399/111843*f2[1,1,9,1]+1084334*f2[1,1,3,3,3,1]+7718072/9*f2[
3,1,3,3,1,1]+9999360*f2[1,1,1,1,1,1,1,1,3,1]+13440000*f2[1,1,1,1,1,1,1,3,1,1]+
15272320*f2[1,1,1,1,1,1,3,1,1,1]+16383360*f2[1,1,1,1,1,3,1,1,1,1]+37847040*f2[
3,1,1,1,1,1,1,1,1,1]+30206960*f2[1,3,1,1,1,1,1,1,1,1]+20947920*f2[1,1,3,1,1,1,
1,1,1,1]+17289440*f2[1,1,1,1,3,1,1,1,1,1]+18531520*f2[1,1,1,3,1,1,1,1,1,1]+
12297298/5*f2[5,1,3,1,1,1]+2120318*f2[5,1,1,3,1,1]+7356271/5*f2[5,1,1,1,3,1]+
32892614/15*f2[1,3,1,5,1,1]+2326960*f2[1,1,1,1,3,1,3,1]+10677664/3*f2[1,1,1,1,
3,3,1,1]+107662396/1071*f2[3,1,7,1]+17637968/15*f2[3,1,1,1,5,1]+25017376/15*f2
[3,1,1,5,1,1]+28027552/15*f2[3,1,5,1,1,1]+19773598/45*f2[3,3,5,1]+3839464/9*f2
[3,5,3,1]+4838720/9*f2[3,1,1,3,3,1]+590596*f2[3,1,3,1,3,1]+6619604/9*f2[3,3,1,
1,3,1]+56329541/90*f2[5,3,3,1]+10789568/5*f2[3,5,1,1,1,1]+49585141/30*f2[5,5,1
,1]+132638017/150*f2[5,1,5,1]+44036969/15*f2[5,3,1,1,1,1]+8776436/3*f2[1,3,1,1
,1,1,3,1]+11904232/3*f2[1,3,1,1,1,3,1,1]+7136252/3*f2[1,1,3,1,1,1,3,1]+
617040526/357*f2[3,7,1,1]+3153784/3*f2[3,3,1,3,1,1]+1198560*f2[3,3,3,1,1,1]+
876596180/1071*f2[7,1,3,1]+174313656/119*f2[7,3,1,1]+10326656/3*f2[3,1,1,1,1,1
,3,1]+4443200*f2[3,1,1,1,1,3,1,1]+14841824/3*f2[3,1,1,1,3,1,1,1]+15595360/3*f2
[3,1,1,3,1,1,1,1]+15992624/3*f2[3,1,3,1,1,1,1,1]+19208144/3*f2[3,3,1,1,1,1,1,1
]+4964924*f2[1,3,3,1,1,1,1,1]+1491456352/357*f2[7,1,1,1,1,1]+2425112350/357*f2
[1,7,1,1,1,1]+570165920/357*f2[1,1,1,1,7,1]+552525266/119*f2[1,1,1,7,1,1]+
705191565/119*f2[1,1,7,1,1,1]-6545592573874/559215*f2[1,9,1,1]+20433782/15*f2[
1,3,1,1,5,1]+6929410/9*f2[1,3,1,3,3,1]+7385278/9*f2[1,3,3,1,3,1]+13501520/3*f2
[1,3,1,1,3,1,1,1]+1776362221/2142*f2[1,3,7,1]+38605252/15*f2[1,3,5,1,1,1]+
1308544*f2[1,3,3,3,1,1]+32421971/25*f2[1,5,5,1]+35909648/15*f2[1,5,3,1,1,1]+
1950324*f2[1,5,1,3,1,1]+3565654/3*f2[1,5,1,1,3,1]+333588343/357*f2[1,7,3,1]+
6998296/3*f2[1,1,1,3,1,1,3,1]+10585712/3*f2[1,1,1,3,1,3,1,1]+12567944/3*f2[1,1
,1,3,3,1,1,1]+3492040*f2[1,1,3,1,1,3,1,1]+12298808/3*f2[1,1,3,1,3,1,1,1]+
28521736/15*f2[1,1,1,3,5,1]+5501824/3*f2[1,1,1,5,3,1]-\
16794274807788394368479351/203240720128806360*f2[11,1])*z2+(-14069840/9*f2[1,3
,1,1,3,1]-4695017/5*f2[3,5,1,1]-109950499/90*f2[5,1,3,1]-209833381/180*f2[5,3,
1,1]-201476789/90*f2[1,3,5,1]-17818085/9*f2[1,5,3,1]-17176213/45*f2[3,1,5,1]-\
60797896/15*f2[1,1,1,1,5,1]-8874040/3*f2[1,1,1,3,1,1,1,1]-1514240*f2[3,1,1,1,1
,1,1,1]-3493220/9*f2[3,3,3,1]-247633540/153*f2[7,1,1,1]-22128949/15*f2[5,1,1,1
,1,1]+30634415436709/8947440*f2[9,1]-11431840/3*f2[1,1,1,1,1,1,3,1]-11128320*
f2[1,1,1,1,1,1,1,1,1,1]-1417553*f2[1,3,1,3,1,1]-10957171/9*f2[1,3,3,1,1,1]-\
8207872/9*f2[3,1,1,1,3,1]-7771688/9*f2[3,1,1,3,1,1]-831632*f2[3,1,3,1,1,1]-\
7649384/9*f2[3,3,1,1,1,1]-7781114/3*f2[1,1,1,3,3,1]-20608750/9*f2[1,1,3,1,3,1]
-18144407/9*f2[1,1,3,3,1,1]-6078100/3*f2[1,3,1,1,1,1,1,1]-29580329/15*f2[1,5,1
,1,1,1]-1983725329/1071*f2[1,7,1,1]-10366496/3*f2[1,1,1,1,1,3,1,1]-9560656/3*
f2[1,1,1,1,3,1,1,1]-48718174/15*f2[1,1,1,5,1,1]-8072540/3*f2[1,1,3,1,1,1,1,1]-\
13599991/5*f2[1,1,5,1,1,1]-9212174467/1428*f2[1,1,7,1]-8249653711/3600*f2[5,5]
-23267629787/12852*f2[7,3]-19325471/12*f2[1,3,3,3]-25847833/54*f2[3,3,1,3]-\
16507901/54*f2[3,1,3,3]-69925064/15*f2[1,1,1,1,1,5]-13183992625/2142*f2[1,1,1,
7]+228681691441/559215*f2[1,9]-16826588707/8568*f2[3,7]-3440416*f2[1,1,1,1,1,1
,1,3]-6939584/9*f2[3,1,1,1,1,3]-24595271/9*f2[1,1,1,3,1,3]-40889599/18*f2[1,1,
3,1,1,3]-8519423/6*f2[1,3,1,1,1,3]-3174266*f2[1,1,1,1,3,3]-406369709/360*f2[5,
1,1,3]-21381918/5*f2[1,1,5,3]-45501141/20*f2[1,3,1,5]-71797081/36*f2[1,5,1,3]-\
11282824/15*f2[3,1,1,5]-49234535/12*f2[1,1,3,5])*z4+(369368413176216989539/
526689174720*f2[1,1,1,1]+1074230054890558509143/6245913977856*f2[1,3]+
37617099246388215392147/132725672029440*f2[3,1])*z10
+I*Pi*(-6097441795492803469670526116965569528485856220577667588979/
61295563725596570751207098848092513991681596000*f2[13]-413990311/675*f2[5,5,3]
-6238237988/9639*f2[7,3,3]-31078708/81*f2[3,1,3,3,3]-20460524824/3213*f2[3,1,1
,1,7]+114159538850939/5032935*f2[3,1,9]-4961408/27*f2[3,1,1,3,5]-96316864/135*
f2[3,1,1,5,3]-29922304/135*f2[3,1,3,1,5]-31019464/45*f2[3,1,5,1,3]-31346944/
135*f2[3,3,1,1,5]-3418744/5*f2[3,5,1,1,3]-24928534879/7140*f2[5,1,7]-116101069
/135*f2[5,3,1,1,3]-27166720/3*f2[3,1,1,1,1,1,1,1,3]+1040384/9*f2[3,1,1,1,1,1,5
]-13414592/9*f2[3,1,1,1,1,3,3]-40766816/27*f2[3,1,1,3,1,1,3]-13507216/9*f2[3,1
,3,1,1,1,3]-15314224/9*f2[3,3,1,1,1,1,3]-41441504/27*f2[3,1,1,1,3,1,3]-\
80102152/225*f2[5,1,1,1,5]-4101279/5*f2[5,1,1,3,3]-113604988/135*f2[5,1,3,1,3]
-17346996/5*f2[5,1,1,1,1,1,3]-4206858788/3213*f2[7,1,1,1,3]-246060676063021/
20131740*f2[9,1,3]-92900099/225*f2[5,3,5]-6506946583/9639*f2[3,7,3]-73268932/
225*f2[3,5,5]-17274589075/9639*f2[3,3,7]-33621332/81*f2[3,3,1,3,3]-10888312/27
*f2[3,3,3,1,3]-271190980/459*f2[7,1,5]-42242816/9*f2[1,1,1,3,1,1,1,1,3]-\
36508442/45*f2[1,5,1,3,3]-108220568/135*f2[1,5,3,1,3]-111201664/135*f2[1,3,5,1
,3]-2381216/9*f2[1,3,1,1,1,1,5]-34725788/27*f2[1,1,3,3,1,1,3]-12669148/9*f2[1,
3,1,3,1,1,3]-39261704/27*f2[1,3,1,1,3,1,3]-38108468/27*f2[1,3,1,1,1,3,3]-\
12255532/9*f2[1,3,3,1,1,1,3]+2748514564012/5032935*f2[1,9,3]-1868607019/5355*
f2[1,7,5]-120179411021/32130*f2[1,5,7]+136934418986857/10065870*f2[1,3,9]-\
33334028175687554353109051/87103165769488440*f2[1,1,11]-6665401859/3213*f2[1,1
,7,1,3]-39428630/81*f2[1,3,3,3,3]-139453568/135*f2[1,1,5,3,3]-38085796/45*f2[1
,3,1,5,3]-138533332/135*f2[1,1,3,5,3]-363741410/189*f2[1,1,1,7,3]-58807496/135
*f2[1,3,3,1,5]-236174024/225*f2[1,1,5,1,5]-56740228/135*f2[1,3,1,3,5]-96726412
/135*f2[1,1,3,3,5]-52318016/45*f2[1,1,1,5,5]-6422917351/1071*f2[1,1,3,1,7]-\
738762754/119*f2[1,1,1,3,7]+1086711979796/19737*f2[1,1,1,1,9]-33665728/15*f2[1
,1,1,5,1,1,3]-36556288/27*f2[1,1,3,1,3,1,3]-12162824/9*f2[1,1,1,3,3,1,3]-\
21183040/9*f2[1,1,1,1,5,1,3]-12095540/9*f2[1,1,3,1,1,3,3]-36828952/27*f2[1,1,1
,3,1,3,3]-37884272/27*f2[1,1,1,1,3,3,3]-109098688/45*f2[1,1,1,1,1,5,3]-\
38289472/45*f2[1,1,1,3,1,1,5]-42457664/45*f2[1,1,1,1,3,1,5]-40469888/45*f2[1,1
,1,1,1,3,5]-21764937568/1071*f2[1,1,1,1,1,1,7]-40774496/9*f2[1,1,1,1,3,1,1,1,3
]-40587008/9*f2[1,1,1,1,1,3,1,1,3]-41226752/9*f2[1,1,1,1,1,1,3,1,3]-13328896/3
*f2[1,1,1,1,1,1,1,3,3]-874496*f2[1,1,1,1,1,1,1,1,5]-27095040*f2[1,1,1,1,1,1,1,
1,1,1,3]-65436112/9*f2[1,3,1,1,1,1,1,1,3]-46427248/9*f2[1,1,3,1,1,1,1,1,3]-\
98852632/45*f2[1,5,1,1,1,1,3]-20075128/9*f2[1,1,5,1,1,1,3]-2174624/3*f2[1,1,3,
1,1,1,5]-6557854909/1071*f2[1,3,1,1,7]-313012054/153*f2[1,7,1,1,3]-29890168/45
*f2[1,5,1,1,5]+18139408/9*f2[1,1,1,3,1,1,1,3,1]+11657744/3*f2[1,3,1,1,1,3,1,1,
1]+36982624/9*f2[1,3,1,1,3,1,1,1,1]+38984680/9*f2[1,3,3,1,1,1,1,1,1]+26573680/
9*f2[1,1,1,3,1,1,3,1,1]+30944480/9*f2[1,1,1,3,1,3,1,1,1]+33421136/9*f2[1,1,1,3
,3,1,1,1,1]+49537600/9*f2[3,3,1,1,1,1,1,1,1]+14174720/3*f2[3,1,3,1,1,1,1,1,1]+
40889408/9*f2[3,1,1,1,3,1,1,1,1]+4268903680/1071*f2[7,1,1,1,1,1,1]+3846507104/
1071*f2[1,1,1,1,7,1,1]+5080320604/1071*f2[1,1,1,7,1,1,1]+315135140/51*f2[1,7,1
,1,1,1,1]+5644235014/1071*f2[1,1,7,1,1,1,1]+1234154816/1071*f2[1,1,1,1,1,7,1]+
8028160*f2[1,1,1,1,1,1,1,1,1,3,1]+11038720*f2[1,1,1,1,1,1,1,1,3,1,1]+12579840*
f2[1,1,1,1,1,1,1,3,1,1,1]+40257280/3*f2[1,1,1,1,1,1,3,1,1,1,1]+41950720/3*f2[1
,1,1,1,1,3,1,1,1,1,1]+43494080/3*f2[1,1,1,1,3,1,1,1,1,1,1]+31895872/27*f2[3,3,
3,1,1,1,1]+15802144/27*f2[3,1,1,3,1,3,1]+22765184/27*f2[3,1,1,3,3,1,1]+
15763112/27*f2[3,1,3,1,1,3,1]+7592632/9*f2[3,1,3,1,3,1,1]+26104912/27*f2[3,1,3
,3,1,1,1]+18390632/27*f2[3,3,1,1,1,3,1]+26216072/27*f2[3,3,1,1,3,1,1]+9963728/
9*f2[3,3,1,3,1,1,1]+1693024/3*f2[3,1,1,1,3,3,1]+16779154/45*f2[5,1,3,3,1]+
3473398664/3213*f2[7,1,3,1,1]+2084766748/3213*f2[7,1,1,3,1]+5785446302062/
1677645*f2[1,1,9,1,1]+44329994974813/1118430*f2[9,1,1,1,1]+12740960/9*f2[1,1,1
,3,1,5,1]+66813472/45*f2[1,1,1,1,3,5,1]+66025408/45*f2[1,1,1,1,5,3,1]+
136761944/1071*f2[3,1,1,7,1]+588572032/1071*f2[3,1,7,1,1]+5243539876/3213*f2[3
,7,1,1,1]-177823618316/186405*f2[3,9,1]+18539000/81*f2[3,3,3,3,1]+26555648/9*
f2[1,1,1,1,1,3,3,1,1]+8868832/3*f2[1,1,1,1,3,1,3,1,1]+10372544/3*f2[1,1,1,1,3,
3,1,1,1]+57337178/45*f2[5,1,1,1,1,3,1]+81239938/45*f2[5,1,1,1,3,1,1]+520456/3*
f2[3,1,3,5,1]+18009292/135*f2[3,1,5,3,1]+41209144/135*f2[3,3,1,5,1]+74626652/
135*f2[3,3,5,1,1]+46017776/135*f2[3,5,1,3,1]+15352568/27*f2[3,5,3,1,1]+
20576696/45*f2[5,3,1,3,1]+5909584991/7140*f2[5,7,1]+11384303/15*f2[5,3,3,1,1]+
18066496/9*f2[1,1,1,1,1,3,1,3,1]+24780176/27*f2[1,1,1,3,3,3,1]+16975624/27*f2[
1,3,1,1,3,3,1]+18639104/27*f2[1,3,3,1,1,3,1]+99894688/45*f2[1,3,5,1,1,1,1]+
93240416/45*f2[1,5,3,1,1,1,1]+11233136/9*f2[1,3,3,3,1,1,1]+30105600*f2[3,1,1,1
,1,1,1,1,1,1,1]+41914432/9*f2[3,1,1,3,1,1,1,1,1]+38960768/9*f2[3,1,1,1,1,3,1,1
,1]+17987200/9*f2[1,1,1,1,3,1,1,3,1]+17454976/9*f2[1,1,1,1,1,1,3,3,1]+
5016808703/3213*f2[1,3,7,1,1]+618252752/459*f2[1,7,3,1,1]+106415408/15*f2[1,5,
1,1,1,1,1,1,1]+36273056/5*f2[1,1,5,1,1,1,1,1,1]+93849836/45*f2[1,1,3,1,5,1,1]+
11655400/9*f2[1,1,3,1,1,5,1]+18562936/9*f2[1,1,3,1,1,1,1,3,1]+2973208*f2[1,1,3
,1,1,1,3,1,1]+31001096/9*f2[1,3,1,1,1,1,3,1,1]+38225992/9*f2[1,3,1,3,1,1,1,1,1
]+11570440/3*f2[1,1,3,3,1,1,1,1,1]+3436944*f2[1,1,3,1,1,3,1,1,1]+85155840*f2[1
,1,1,1,1,1,1,1,1,1,1,1,1]+23212840/9*f2[1,3,1,1,1,1,1,3,1]+77775872/15*f2[1,1,
1,1,1,1,5,1,1]+91239808/15*f2[1,1,1,1,1,5,1,1,1]+98938816/15*f2[1,1,1,1,5,1,1,
1,1]+16781824/5*f2[1,1,1,1,1,1,1,5,1]+3686256*f2[1,1,3,1,3,1,1,1,1]+45895360/3
*f2[1,1,1,3,1,1,1,1,1,1,1]+103853344/15*f2[1,1,1,5,1,1,1,1,1]+16903040*f2[1,1,
3,1,1,1,1,1,1,1,1]+72096640/3*f2[1,3,1,1,1,1,1,1,1,1,1]+56882336/5*f2[5,1,1,1,
1,1,1,1,1]+112915916/45*f2[1,1,3,5,1,1,1]+37941752/15*f2[1,1,5,3,1,1,1]+
94952696/45*f2[1,1,5,1,3,1,1]+59372368/45*f2[1,1,5,1,1,3,1]+17093176/9*f2[1,5,
1,3,1,1,1]+14329772/9*f2[1,5,1,1,3,1,1]+45353612/45*f2[1,5,1,1,1,3,1]+
419786812/225*f2[1,1,5,5,1]+67650656/45*f2[3,1,1,1,5,1,1]+77974016/45*f2[3,1,1
,5,1,1,1]+16403248/9*f2[3,1,5,1,1,1,1]+46602176/45*f2[3,1,1,1,1,5,1]+88178048/
45*f2[3,5,1,1,1,1,1]+100038284/45*f2[5,1,3,1,1,1,1]+37845046/15*f2[5,3,1,1,1,1
,1]+27614720/9*f2[3,1,1,1,1,1,1,3,1]+35103488/9*f2[3,1,1,1,1,1,3,1,1]-\
2755152128924/335529*f2[1,9,1,1,1]-1182862025804/1677645*f2[1,1,1,9,1]+
11264549071/16065*f2[7,5,1]+4425750680/3213*f2[7,3,1,1,1]+28802311239887/
10065870*f2[9,3,1]+93507116/45*f2[5,1,1,3,1,1,1]+33954656/15*f2[1,1,1,3,5,1,1]
+21630128/15*f2[1,1,1,5,1,3,1]+33677408/15*f2[1,1,1,5,3,1,1]-\
2465589263822740686213341/27714643653928140*f2[11,1,1]+159283262/225*f2[5,1,1,
5,1]+251793709/225*f2[5,1,5,1,1]+21523339/15*f2[5,5,1,1,1]+682898101/1071*f2[1
,3,1,7,1]+18774250/27*f2[1,3,3,5,1]+6205052/9*f2[1,3,5,3,1]+26898356/45*f2[1,5
,3,3,1]+38530266/25*f2[1,5,5,1,1]+42702664/45*f2[1,5,1,5,1]+47010022/51*f2[1,7
,1,3,1]+4036735253/3213*f2[1,1,3,7,1]+5858004260/3213*f2[1,1,7,3,1]+
2841510797409468134251555/60972216038641908*f2[1,11,1]+10248904/9*f2[1,3,1,1,1
,5,1]+78203884/45*f2[1,3,1,1,5,1,1]+18560300/9*f2[1,3,1,5,1,1,1]+21116936/27*
f2[1,1,3,1,3,3,1]+22655200/27*f2[1,1,3,3,1,3,1]+36364756/27*f2[1,1,3,3,3,1,1]+
17959600/27*f2[1,3,1,3,1,3,1]+9527572/9*f2[1,3,3,1,3,1,1]+28279532/27*f2[1,3,1
,3,3,1,1]+13585162618581802886937270582232051468709552867/
7520259050698758199960232197774540800*z12*f2[1]+(56044393399/11628*f2[1,3,1]+
18663600209/4104*f2[1,1,3]+1073727910427/209304*f2[3,1,1]+549784328129/34884*
f2[1,1,1,1,1]+1476316287289/523260*f2[5])*z8+(11481083/12*f2[1,1,3,1,1]+
10911105/16*f2[1,3,3]+125806717/120*f2[1,5,1]+174733841/90*f2[1,1,5]+1803569/
12*f2[1,3,1,1,1]-586488*f2[1,1,1,1,1,1,1]+20722469/48*f2[5,1,1]+23954767/18*f2
[1,1,1,1,3]+3739991/3*f2[1,1,1,3,1]-499498*f2[3,1,1,1,1]+15886895/108*f2[3,1,3
]+8300713/36*f2[3,3,1]+14297153615/17136*f2[7])*z6+(2244704/9*f2[1,1,1,3,1,3,1
]+1429792/9*f2[1,1,1,3,3,1,1]+2417072/9*f2[1,1,3,1,1,3,1]+540848/3*f2[1,1,3,1,
3,1,1]+1266832/9*f2[1,1,3,3,1,1,1]+2837968/9*f2[1,3,1,1,1,3,1]+240464*f2[1,3,1
,1,3,1,1]+619024/3*f2[1,3,1,3,1,1,1]+1710800/9*f2[1,3,3,1,1,1,1]-3870720*f2[1,
1,1,1,1,1,1,1,1,1,1]+4615712/15*f2[1,1,1,1,5,1,1]+405440*f2[1,1,1,3,1,1,1,1,1]
+3776992/15*f2[1,1,1,5,1,1,1]+136816888/357*f2[1,1,1,7,1]+333760*f2[1,1,3,1,1,
1,1,1,1]+2215360/9*f2[3,1,3,1,1,1,1]+2124416/9*f2[3,3,1,1,1,1,1]+306895828/
3213*f2[3,7,1]+427840*f2[1,3,1,1,1,1,1,1,1]+175028/5*f2[1,1,3,5,1]+1706548/45*
f2[1,1,5,3,1]+5291468/45*f2[1,3,1,5,1]+84388684/357*f2[7,1,1,1,1]+11177456/153
*f2[7,3,1]+348562684292/186405*f2[9,1,1]+1327312/5*f2[5,1,1,1,1,1,1]+6283591/
225*f2[5,5,1]+3957164/45*f2[5,3,1,1,1]+5144812/45*f2[5,1,3,1,1]+1455380/9*f2[5
,1,1,3,1]+3319808/27*f2[3,1,3,3,1]+3207680/9*f2[3,1,1,1,1,3,1]+2599744/9*f2[3,
1,1,1,3,1,1]+258048*f2[3,1,1,3,1,1,1]+921152/9*f2[3,5,1,1,1]+1580096/9*f2[3,1,
1,5,1]+6534896/45*f2[3,1,5,1,1]+39310032/119*f2[1,7,1,1,1]+3178768/15*f2[1,5,1
,1,1,1,1]+62656956568/186405*f2[1,9,1]+2015540/27*f2[1,3,3,3,1]+3064672/27*f2[
3,3,1,3,1]+573440*f2[3,1,1,1,1,1,1,1,1]+2619584/27*f2[3,3,3,1,1]+3551024/15*f2
[1,1,5,1,1,1,1]+21330080/119*f2[1,1,7,1,1]+904960*f2[1,1,1,1,1,1,1,3,1]+649600
*f2[1,1,1,1,1,1,3,1,1]+527744*f2[1,1,1,1,1,3,1,1,1]+7008448/15*f2[1,1,1,1,1,5,
1]+458304*f2[1,1,1,1,3,1,1,1,1]+940456/15*f2[1,3,5,1,1]+5747396/45*f2[1,5,1,3,
1]+2696572/45*f2[1,5,3,1,1]+2175488/9*f2[1,1,1,1,3,3,1]+1182160/3*f2[1,1,1,5,3
]+14292544/45*f2[1,1,1,3,5]+14361256/45*f2[1,1,3,1,5]+3436928/9*f2[1,1,5,1,3]+
12343072/45*f2[1,3,1,1,5]+105712136/459*f2[7,1,3]+40567274/225*f2[5,1,5]+
19781266/45*f2[5,1,1,1,3]+704824/3*f2[3,3,1,1,3]+8573824/9*f2[3,1,1,1,1,1,3]+
1442513752/3213*f2[3,1,7]+10452512/45*f2[3,1,1,1,5]+642818/3*f2[1,3,3,1,3]+
5399662/27*f2[1,3,1,3,3]+2831360*f2[1,1,1,1,1,1,1,1,3]+4479616/5*f2[1,1,1,1,1,
1,5]+292185584/153*f2[1,1,1,1,7]-549731581669/559215*f2[1,1,9]+3820862201/6426
*f2[1,3,7]+49054294/225*f2[1,5,5]+832736596/3213*f2[1,7,3]+5505488/27*f2[3,1,1
,3,3]+5794952/27*f2[3,1,3,1,3]+1884214/9*f2[1,1,3,3,3]+16456696/45*f2[1,5,1,1,
3]+1820224/3*f2[1,1,1,1,1,3,3]+5872496/9*f2[1,1,1,1,3,1,3]+2004352/3*f2[1,1,1,
3,1,1,3]+2075528/3*f2[1,1,3,1,1,1,3]+7460488/9*f2[1,3,1,1,1,1,3]-\
19312768549700569483013/1172542616127729*f2[11]+12384008/135*f2[3,3,5]+
15895876/135*f2[3,5,3]+35450339/270*f2[5,3,3])*z2+(39393749/90*f2[3,1,5]+
5028887/9*f2[3,5,1]+7295021/12*f2[5,1,3]+2758233/4*f2[5,3,1]+5237683/6*f2[1,3,
5]+7308311/9*f2[1,5,3]+23434908098449/6710580*f2[9]+8405315/27*f2[3,3,3]+
3714240*f2[3,1,1,1,1,1,1]+10375680*f2[1,1,1,1,1,1,1,1,1]+2961233413/1428*f2[1,
1,7]+6097728415/4284*f2[1,7,1]+1198801171/1071*f2[7,1,1]+32075332/15*f2[1,1,1,
1,5]+1207304*f2[1,1,1,3,3]+30691084/15*f2[1,1,1,5,1]+9963989/9*f2[1,1,3,1,3]+
1165535*f2[1,1,3,3,1]+28354289/15*f2[1,1,5,1,1]+2741725/3*f2[1,3,1,1,3]+
8884967/9*f2[1,3,1,3,1]+948969*f2[1,3,3,1,1]+9413117/6*f2[1,5,1,1,1]+6995156/9
*f2[3,1,1,1,3]+7683956/9*f2[3,1,1,3,1]+2531095/3*f2[3,1,3,1,1]+8363285/9*f2[3,
3,1,1,1]+108074137/60*f2[5,1,1,1,1]+2663680*f2[1,1,1,1,1,1,3]+8614040/3*f2[1,1
,1,1,1,3,1]+2810008*f2[1,1,1,1,3,1,1]+8386162/3*f2[1,1,1,3,1,1,1]+2829041*f2[1
,1,3,1,1,1,1]+3286043*f2[1,3,1,1,1,1,1])*z4+(-8641424308280236204829/
106180537623552*f2[3]-31313420764273978925263/176967562705920*f2[1,1,1])*z10):
#
# Using these results, antipodal duality can be verified at point R)
# through 7 loops.
#
###################################################################
#
# S) (uh,vh,wh) = (1/4,1/4,1/4) <-> (u,v,w) = (1/3,1/3,1/3).
#
# We use the 6th-root-of-unity parity23 [f23] alphabet of HyperlogProcedures.
#
# Here we give the amplitude through 5 loops.
# The amplitude values are all real.
#
A6pointS[1] := -3*f23[1,-1]-2*z2:
#
A6pointS[2] := 75/8*f23[3,-1]+3*f23[1,-1,-1,-1]-18*f23[1,3]+6*f23[1,1,1,-1]
+443/24*z4+6*z2*f23[1,-1]+4*z2*f23[1,1]:
#
A6pointS[3] :=
14610026359/1347840*z6+(1/4*f23[3,1]+4*f23[1,-1,1,1]+31/2*f23[3,-1]
-14*f23[1,-1,-1,-1]-4*f23[1,1,-1,-1]-4*f23[1,-1,-1,1]+4*f23[1,-1,1,-1]
+4*f23[1,1,-1,1]-24*f23[1,1,1,1]-8*f23[1,1,1,-1]+40*f23[1,3])*z2
+(-61*f23[1,1]-95/6*f23[1,-1])*z4+57/4*f23[1,3,-1,-1]+111/4*f23[1,1,3,-1]
-3538143/1280*f23[5,-1]-435/8*f23[3,-1,1,-1]+69/4*f23[1,3,1,-1]
-201/4*f23[1,-1,3,-1]+207/8*f23[3,-1,-1,-1]-21/2*f23[1,-1,1,3]
+57/4*f23[1,-1,-1,3]+3/8*f23[3,1,1,-1]+417/4*f23[1,1,1,3]
+117513/160*f23[1,5]-57/4*f23[1,1,-1,3]+6*f23[1,1,-1,1,1,-1]
+6*f23[1,-1,1,1,1,-1]+2103/64*f23[3,3]-6*f23[1,-1,-1,1,1,-1]
+6*f23[1,-1,-1,-1,1,-1]-6*f23[1,1,-1,-1,1,-1]-36*f23[1,1,1,1,1,-1]
-9*f23[1,-1,-1,-1,-1,-1]-6*f23[1,1,1,-1,-1,-1]+6*f23[1,1,1,-1,1,-1]
+6*f23[1,-1,1,-1,-1,-1]-12*f23[1,-1,1,-1,1,-1]:
#
A6pointS[4] :=
-4587867762095683751083/488271079296*z8+12*f23[1,-1,-1,1,1,-1,-1,-1]
+24*f23[1,-1,1,1,-1,1,1,-1]+75/2*f23[1,-1,-1,-1,1,-1,1,-1]
-6*f23[1,1,-1,1,1,-1,-1,-1]-60*f23[1,1,1,1,1,-1,1,-1]
-18*f23[1,1,1,-1,-1,-1,1,-1]+315/2*f23[1,1,1,-1,1,3]
+39*f23[3,1,1,-1,1,-1]+2901/16*f23[3,-1,1,-1,-1,-1]
+147/8*f23[3,1,-1,-1,1,-1]+24*f23[1,1,-1,1,1,-1,1,-1]
+360*f23[1,1,1,1,1,1,1,-1]-2085/2*f23[1,1,1,1,1,3]
-138*f23[1,1,1,1,3,-1]-75/8*f23[3,1,-1,-1,-1,-1]
+6*f23[1,-1,-1,-1,-1,1,1,-1]+9/2*f23[1,-1,-1,-1,-1,3]
-627/32*f23[1,-1,-1,3,-1,-1]+9129/32*f23[1,-1,3,-1,-1,-1]
-1005/16*f23[1,3,-1,-1,-1,-1]-201/2*f23[1,-1,-1,1,3,-1]
+27/4*f23[1,1,-1,-1,-1,3]-6*f23[1,1,-1,1,-1,-1,1,-1]
+27/4*f23[1,1,-1,3,-1,-1]-33/2*f23[1,-1,-1,1,-1,3]
+24*f23[1,1,1,1,1,-1,-1,-1]+201*f23[1,1,-1,1,1,3]
+24*f23[1,-1,1,1,1,-1,1,-1]+24*f23[1,1,-1,-1,1,1,1,-1]
+30*f23[1,-1,1,-1,1,1,1,-1]-72*f23[1,-1,1,1,1,1,1,-1]
+30*f23[1,-1,-1,1,1,1,1,-1]-60*f23[1,1,1,-1,1,1,1,-1]
-18*f23[1,1,1,-1,1,-1,-1,-1]-4479699/10240*f23[5,3]
-52665567/8192*f23[3,5]+6591/32*f23[1,3,1,3]+3063/8*f23[3,1,1,3]
-204326590319259/16400384*f23[1,7]-3669/16*f23[1,1,3,3]
-23829/128*f23[3,-1,1,3]-5115195981039/901120*f23[7,-1]
-6993/64*f23[3,-1,-1,3]-17223/64*f23[3,1,-1,3]-20835/128*f23[1,3,-1,3]
+67065/256*f23[1,-1,3,3]-3289191/5120*f23[1,-1,5,-1]
-5724501/5120*f23[1,5,-1,-1]-2451747/5120*f23[1,-1,-1,5]
-47247/256*f23[3,3,-1,-1]+9079899/1280*f23[5,-1,-1,-1]
-11685/64*f23[3,1,3,-1]+38427/256*f23[3,3,1,-1]-10017/16*f23[1,3,3,-1]
-33/4*f23[1,-1,1,-1,-1,3]-1119/4*f23[1,-1,1,-1,3,-1]
-33/4*f23[1,-1,1,3,-1,-1]-142197/128*f23[3,-1,3,-1]
-430899/160*f23[1,-1,1,5]+531/4*f23[1,1,1,-1,3,-1]
+12242193/5120*f23[1,5,1,-1]+1232991/1280*f23[5,1,1,-1]
+490131/160*f23[1,1,5,-1]+550149/160*f23[1,1,1,5]
-5022417/1280*f23[5,-1,1,-1]+693/8*f23[3,-1,1,1,1,-1]
-489939/160*f23[1,1,-1,5]-219/4*f23[1,3,1,1,1,-1]
-75/2*f23[1,-1,3,1,1,-1]-105/4*f23[1,-1,1,3,1,-1]+45*f23[1,3,-1,1,1,-1]
-39/2*f23[1,1,-1,3,1,-1]+165*f23[1,1,1,1,-1,3]+129/2*f23[1,1,3,-1,1,-1]
-543/4*f23[3,1,1,1,1,-1]-1887/16*f23[3,-1,1,-1,1,-1]
+201*f23[1,-1,1,1,1,3]+3*f23[1,-1,-1,1,-1,1,1,-1]
+24*f23[1,1,1,-1,-1,1,1,-1]+18*f23[1,1,-1,-1,-1,-1,1,-1]
-1467/8*f23[3,-1,-1,-1,-1,-1]+18*f23[1,1,1,-1,-1,-1,-1,-1]
-36*f23[1,-1,1,-1,-1,-1,-1,-1]-6*f23[1,-1,1,1,-1,-1,1,-1]
-6*f23[1,-1,1,1,1,-1,-1,-1]-6*f23[1,1,-1,-1,-1,1,1,-1]
+24*f23[1,1,-1,1,-1,1,1,-1]-9*f23[1,-1,-1,-1,1,1,1,-1]
-18*f23[1,1,-1,-1,1,-1,1,-1]+36*f23[1,1,1,-1,1,-1,1,-1]
+24*f23[1,1,1,1,-1,-1,1,-1]+12*f23[1,-1,-1,1,-1,-1,1,-1]
-36*f23[1,-1,-1,-1,-1,-1,1,-1]-60*f23[1,1,1,1,-1,1,1,-1]
-3*f23[1,-1,-1,1,-1,-1,-1,-1]-477/4*f23[1,1,-1,-1,3,-1]
-267/4*f23[1,3,1,-1,1,-1]+687/8*f23[3,1,-1,1,1,-1]
+57/16*f23[1,-1,-1,-1,1,3]+147/8*f23[3,1,1,-1,-1,-1]
-273/4*f23[1,-1,1,1,-1,3]+165/4*f23[1,-1,1,1,3,-1]
-477/4*f23[1,1,3,-1,-1,-1]+45/2*f23[1,3,1,-1,-1,-1]
+711/16*f23[1,3,-1,-1,1,-1]-3/8*f23[3,-1,-1,1,1,-1]
+2211/32*f23[1,-1,-1,3,1,-1]+1413/8*f23[3,-1,-1,-1,1,-1]
-7653/32*f23[1,-1,3,-1,1,-1]+4269/16*f23[1,-1,-1,-1,3,-1]
-243/4*f23[1,1,1,3,-1,-1]-243/4*f23[1,1,1,-1,-1,3]+63*f23[1,1,3,1,1,-1]
+39/2*f23[1,1,1,3,1,-1]-165/2*f23[1,-1,-1,1,1,3]
-243/4*f23[1,1,-1,-1,1,3]-273/4*f23[1,1,-1,1,-1,3]
+165/4*f23[1,1,-1,1,3,-1]-135/2*f23[1,-1,1,-1,1,3]
-36*f23[1,-1,1,-1,1,-1,1,-1]-72*f23[1,1,-1,1,1,1,1,-1]
-12*f23[1,-1,-1,1,1,-1,1,-1]+42*f23[1,-1,1,-1,-1,-1,1,-1]
+18*f23[1,1,-1,-1,1,-1,-1,-1]-6*f23[1,-1,1,-1,-1,1,1,-1]
-69/2*f23[1,-1,-1,-1,1,-1,-1,-1]+42*f23[1,-1,1,-1,1,-1,-1,-1]
+45*f23[1,-1,-1,-1,-1,-1,-1,-1]+(-3229999873/84240*f23[1,1]
+48241042693/1347840*f23[1,-1])*z6+(20*f23[1,-1,1,-1,1,1]
-73/2*f23[1,3,1,1]+12*f23[1,1,-1,-1,-1,-1]+2*f23[1,-1,-1,1,-1,-1]
+4*f23[1,-1,-1,-1,-1,1]-48*f23[1,1,-1,1,1,1]-4*f23[1,1,-1,-1,-1,1]
+2*f23[1,-1,-1,1,-1,1]-4*f23[1,1,-1,1,-1,-1]+42*f23[1,1,3,1]
+16*f23[1,1,-1,1,-1,1]+16*f23[1,-1,1,1,-1,1]-13/2*f23[3,1,-1,-1]
-1/4*f23[3,-1,-1,1]+410997/640*f23[5,1]+30*f23[1,3,-1,1]
-25*f23[1,-1,3,1]+229/4*f23[3,1,-1,1]+231/4*f23[3,-1,1,1]
-4*f23[1,-1,1,-1,-1,1]-6*f23[1,-1,-1,-1,1,1]-4*f23[1,-1,1,1,-1,-1]
+16*f23[1,1,-1,-1,1,1]+16*f23[1,1,1,1,-1,-1]+16*f23[1,1,1,-1,-1,1]
+20*f23[1,-1,-1,1,1,1]-40*f23[1,1,1,1,-1,1]+240*f23[1,1,1,1,1,1]
-40*f23[1,1,1,-1,1,1]-181/2*f23[3,1,1,1]-48*f23[1,-1,1,1,1,1]
-96*f23[1,3,-1,-1]-391/2*f23[1,1,3,-1]+23143/2*f23[5,-1]
+284*f23[3,-1,1,-1]+1/2*f23[1,3,1,-1]+3289/8*f23[1,-1,3,-1]
-249*f23[3,-1,-1,-1]-34*f23[1,-1,1,3]+55/8*f23[1,-1,-1,3]
+251/4*f23[3,1,1,-1]-217/2*f23[1,1,1,3]-164377/256*f23[1,5]
+1/2*f23[1,1,-1,3]+4*f23[1,1,-1,1,1,-1]+4*f23[1,-1,1,1,1,-1]
-17219/64*f23[3,3]+16*f23[1,-1,-1,1,1,-1]-44*f23[1,-1,-1,-1,1,-1]
+24*f23[1,1,-1,-1,1,-1]+8*f23[1,1,1,1,1,-1]+66*f23[1,-1,-1,-1,-1,-1]
+24*f23[1,1,1,-1,-1,-1]-12*f23[1,1,1,-1,1,-1]-44*f23[1,-1,1,-1,-1,-1]
+60*f23[1,-1,1,-1,1,-1])*z2+(-55513/288*f23[3,1]-275/6*f23[1,-1,1,-1]
-602125/1152*f23[3,-1]-27135/128*f23[1,3]+1555/3*f23[1,1,1,1]
+701/9*f23[1,-1,-1,1]+943/9*f23[1,1,-1,-1]-983/18*f23[1,1,1,-1]
-821/6*f23[1,1,-1,1]-821/6*f23[1,-1,1,1]+20339/144*f23[1,-1,-1,-1])*z4:
#
A6pointS[5] :=
-1732884304719240022101661634391762046031606473555711905622290095024556467/
797793242314765827639736896539582817474969600000000*z10
+z8*(-6020572451933093471843897483/45832378643251200*f23[1,-1]
  +42080821680307442736185201/852254974771200*f23[1,1])
+z6*(1473506481667/5391360*f23[1,-1,1,-1]-32471570551/449280*f23[1,-1,1,1]
 +12326348381/99840*f23[1,1,-1,-1]-32471570551/449280*f23[1,1,-1,1]
 -54156228091/539136*f23[1,1,1,-1]+11796731129/67392*f23[1,1,1,1]
 +324041363953/2654208*f23[1,3]+92957072074931/86261760*f23[3,-1]
 +1040046161897/21565440*f23[3,1]-527838610853/2156544*f23[1,-1,-1,-1]
 +30040982281/336960*f23[1,-1,-1,1])
+z4*(-36847/72*f23[1,-1,1,-1,1,1]-19387/64*f23[1,3,1,1]
  -15123/32*f23[1,1,-1,-1,-1,-1]-2245/18*f23[1,-1,-1,1,-1,-1]
  +283/8*f23[1,-1,-1,-1,-1,1]+2935/2*f23[1,1,-1,1,1,1]
  +4889/24*f23[1,1,-1,-1,-1,1]+863/72*f23[1,-1,-1,1,-1,1]
  +17119/72*f23[1,1,-1,1,-1,-1]-661783/288*f23[1,1,3,1]
  -4822/9*f23[1,1,-1,1,-1,1]-4822/9*f23[1,-1,1,1,-1,1]
  +424069/1152*f23[3,1,-1,-1]-48007/64*f23[3,-1,-1,1]
  -2822595233/368640*f23[5,1]-4171127/4608*f23[1,3,-1,1]
  +1809733/1536*f23[1,-1,3,1]-962113/576*f23[3,1,-1,1]
  -2260013/2304*f23[3,-1,1,1]+1315/48*f23[1,-1,1,-1,-1,1]
  +44527/288*f23[1,-1,-1,-1,1,1]+17119/72*f23[1,-1,1,1,-1,-1]
  -4849/9*f23[1,1,-1,-1,1,1]-10765/18*f23[1,1,1,1,-1,-1]
  -31537/72*f23[1,1,1,-1,-1,1]-12347/24*f23[1,-1,-1,1,1,1]
  +13504/9*f23[1,1,1,1,-1,1]-18002/3*f23[1,1,1,1,1,1]
  +23663/18*f23[1,1,1,-1,1,1]+589435/192*f23[3,1,1,1]
  +2935/2*f23[1,-1,1,1,1,1]+155939/128*f23[1,3,-1,-1]
  +1363613/576*f23[1,1,3,-1]-13356871267/245760*f23[5,-1]
  -541269/256*f23[3,-1,1,-1]-214007/576*f23[1,3,1,-1]
  -2001221/384*f23[1,-1,3,-1]+5569847/1536*f23[3,-1,-1,-1]
  -128875/2304*f23[1,-1,1,3]-3816461/4608*f23[1,-1,-1,3]
  -629743/576*f23[3,1,1,-1]+1643225/1152*f23[1,1,1,3]
  -10299819587/245760*f23[1,5]-500605/2304*f23[1,1,-1,3]
  -2003/6*f23[1,1,-1,1,1,-1]-2003/6*f23[1,-1,1,1,1,-1]
  -14463851/9216*f23[3,3]-673/72*f23[1,-1,-1,1,1,-1]
  +42749/96*f23[1,-1,-1,-1,1,-1]-365/18*f23[1,1,-1,-1,1,-1]
  +958*f23[1,1,1,1,1,-1]-14157/16*f23[1,-1,-1,-1,-1,-1]
  -2971/24*f23[1,1,1,-1,-1,-1]-923/6*f23[1,1,1,-1,1,-1]
  +32929/72*f23[1,-1,1,-1,-1,-1]-27647/72*f23[1,-1,1,-1,1,-1])
+z2*(-1193379/640*f23[1,-1,5,1]+833909/40*f23[1,1,5,1]+399595/256*f23[1,3,3,1]
  +11461029/1280*f23[1,5,-1,1]-100589061/2560*f23[1,5,1,1]
  -635/8*f23[1,-1,-1,-1,3,1]+643/4*f23[1,-1,-1,1,3,1]
  +571/4*f23[1,-1,-1,3,-1,1]-497/2*f23[1,-1,-1,3,1,1]+633/8*f23[1,-1,1,-1,3,1]
  +303/2*f23[1,-1,1,1,3,1]+899/8*f23[1,-1,1,3,-1,1]-227/2*f23[1,-1,1,3,1,1]
  -53/2*f23[1,-1,3,-1,-1,1]+1569/16*f23[1,-1,3,-1,1,1]
  +377/16*f23[1,-1,3,1,-1,-1]-1899/16*f23[1,-1,3,1,-1,1]
  +9769/16*f23[1,-1,3,1,1,1]+119/2*f23[1,1,-1,-1,3,1]+303/2*f23[1,1,-1,1,3,1]
  +307/2*f23[1,1,-1,3,-1,1]-267/4*f23[1,1,-1,3,1,1]-399/4*f23[1,1,1,-1,3,1]
  -532*f23[1,1,1,1,3,1]-2261/4*f23[1,1,1,3,-1,1]-393*f23[1,1,1,3,1,1]
  -61*f23[1,1,3,-1,-1,1]-9/4*f23[1,1,3,-1,1,1]-213/2*f23[1,1,3,1,-1,-1]
  +509/2*f23[1,1,3,1,-1,1]-1355/2*f23[1,1,3,1,1,1]-63*f23[1,3,-1,-1,-1,1]
  -111/16*f23[1,3,-1,-1,1,1]-1365/16*f23[1,3,-1,1,-1,-1]
  +2455/16*f23[1,3,-1,1,-1,1]-6641/16*f23[1,3,-1,1,1,1]-67/2*f23[1,3,1,-1,-1,1]
  +36*f23[1,3,1,-1,1,1]-67/2*f23[1,3,1,1,-1,-1]+79/2*f23[1,3,1,1,-1,1]
  +721/2*f23[1,3,1,1,1,1]+20*f23[1,-1,-1,-1,-1,-1,-1,1]
  +38*f23[1,-1,-1,-1,-1,-1,1,1]+38*f23[1,-1,-1,-1,-1,1,-1,-1]
  -50*f23[1,-1,-1,-1,-1,1,-1,1]-24*f23[1,-1,-1,-1,-1,1,1,1]
  +16*f23[1,-1,-1,-1,1,-1,-1,1]-34*f23[1,-1,-1,-1,1,-1,1,1]
  +16*f23[1,-1,-1,-1,1,1,-1,-1]-22*f23[1,-1,-1,-1,1,1,-1,1]
  +17*f23[1,-1,-1,-1,1,1,1,1]-28*f23[1,-1,-1,1,-1,-1,1,1]
  -4*f23[1,-1,-1,1,-1,1,-1,-1]-2*f23[1,-1,-1,1,-1,1,-1,1]
  -18*f23[1,-1,-1,1,-1,1,1,1]-28*f23[1,-1,-1,1,1,-1,-1,1]
  +34*f23[1,-1,-1,1,1,-1,1,1]-28*f23[1,-1,-1,1,1,1,-1,-1]
  +36*f23[1,-1,-1,1,1,1,-1,1]-160*f23[1,-1,-1,1,1,1,1,1]
  -12*f23[1,-1,1,-1,-1,-1,-1,1]-58*f23[1,-1,1,-1,-1,-1,1,1]
  -26*f23[1,-1,1,-1,-1,1,-1,-1]+18*f23[1,-1,1,-1,-1,1,-1,1]
  +42*f23[1,-1,1,-1,-1,1,1,1]-44*f23[1,-1,1,-1,1,-1,-1,1]
  +52*f23[1,-1,1,-1,1,-1,1,1]-44*f23[1,-1,1,-1,1,1,-1,-1]
  +52*f23[1,-1,1,-1,1,1,-1,1]-132*f23[1,-1,1,-1,1,1,1,1]
  +16*f23[1,-1,1,1,-1,-1,-1,-1]-32*f23[1,-1,1,1,-1,-1,-1,1]
  +36*f23[1,-1,1,1,-1,-1,1,1]-36*f23[1,-1,1,1,-1,1,-1,-1]
  +60*f23[1,-1,1,1,-1,1,-1,1]-180*f23[1,-1,1,1,-1,1,1,1]
  +24*f23[1,-1,1,1,1,-1,-1,1]-176*f23[1,-1,1,1,1,-1,1,1]
  +24*f23[1,-1,1,1,1,1,-1,-1]-168*f23[1,-1,1,1,1,1,-1,1]
  +720*f23[1,-1,1,1,1,1,1,1]-60*f23[1,1,-1,-1,-1,-1,-1,-1]
  +12*f23[1,1,-1,-1,-1,-1,-1,1]-43*f23[1,1,-1,-1,-1,-1,1,1]
  +9*f23[1,1,-1,-1,-1,1,-1,-1]-23*f23[1,1,-1,-1,-1,1,-1,1]
  +38*f23[1,1,-1,-1,-1,1,1,1]-40*f23[1,1,-1,-1,1,-1,-1,1]
  +46*f23[1,1,-1,-1,1,-1,1,1]-40*f23[1,1,-1,-1,1,1,-1,-1]
  +48*f23[1,1,-1,-1,1,1,-1,1]-124*f23[1,1,-1,-1,1,1,1,1]
  +16*f23[1,1,-1,1,-1,-1,-1,-1]-32*f23[1,1,-1,1,-1,-1,-1,1]
  +36*f23[1,1,-1,1,-1,-1,1,1]-36*f23[1,1,-1,1,-1,1,-1,-1]
  +60*f23[1,1,-1,1,-1,1,-1,1]-180*f23[1,1,-1,1,-1,1,1,1]
  +24*f23[1,1,-1,1,1,-1,-1,1]-176*f23[1,1,-1,1,1,-1,1,1]
  +24*f23[1,1,-1,1,1,1,-1,-1]-168*f23[1,1,-1,1,1,1,-1,1]
  +720*f23[1,1,-1,1,1,1,1,1]-32*f23[1,1,1,-1,-1,-1,-1,1]
  +32*f23[1,1,1,-1,-1,-1,1,1]-32*f23[1,1,1,-1,-1,1,-1,-1]
  +32*f23[1,1,1,-1,-1,1,-1,1]-100*f23[1,1,1,-1,-1,1,1,1]
  +32*f23[1,1,1,-1,1,-1,-1,1]-168*f23[1,1,1,-1,1,-1,1,1]
  +32*f23[1,1,1,-1,1,1,-1,-1]-160*f23[1,1,1,-1,1,1,-1,1]
  +600*f23[1,1,1,-1,1,1,1,1]-40*f23[1,1,1,1,-1,-1,-1,-1]
  +64*f23[1,1,1,1,-1,-1,-1,1]-128*f23[1,1,1,1,-1,-1,1,1]
  +80*f23[1,1,1,1,-1,1,-1,-1]-208*f23[1,1,1,1,-1,1,-1,1]
  +576*f23[1,1,1,1,-1,1,1,1]-80*f23[1,1,1,1,1,-1,-1,1]
  +560*f23[1,1,1,1,1,-1,1,1]-80*f23[1,1,1,1,1,1,-1,-1]
  +560*f23[1,1,1,1,1,1,-1,1]-3360*f23[1,1,1,1,1,1,1,1]
  -5167147/512*f23[5,1,-1,-1]-11*f23[3,1,1,1,-1,-1]
  -2723/16*f23[3,-1,-1,1,-1,-1]-145*f23[3,-1,1,1,-1,-1]
  -509/4*f23[3,1,-1,1,-1,-1]-1819/4*f23[3,1,1,-1,1,1]
  +1795*f23[3,1,1,1,1,1]+3941/4*f23[3,1,3,1]-132791/64*f23[3,3,1,1]
  +37583/64*f23[3,3,-1,1]-145*f23[3,-1,1,-1,-1,1]-102*f23[3,1,-1,-1,-1,1]
  +109/4*f23[3,1,-1,-1,1,1]-630*f23[3,1,-1,1,1,1]+439/4*f23[3,-1,1,1,-1,1]
  +185*f23[3,1,-1,1,-1,1]-11*f23[3,1,1,-1,-1,1]-423*f23[3,1,1,1,-1,1]
  +1057/16*f23[3,-1,3,1]-461/4*f23[3,-1,-1,-1,-1,1]-2999/16*f23[3,-1,-1,-1,1,1]
  +2021/16*f23[3,-1,-1,1,-1,1]+825/8*f23[3,-1,-1,1,1,1]
  +629/8*f23[3,-1,1,-1,1,1]-1633/8*f23[3,-1,1,1,1,1]-1798399/2560*f23[5,-1,1,1]
  +8540769/320*f23[5,1,1,1]-1216327/128*f23[5,-1,-1,1]
  +1611669/512*f23[5,1,-1,1]+421191682737201/41000960*f23[7,1]
  +324*f23[1,-1,1,-1,1,-1,1,-1]-96*f23[1,1,-1,1,1,1,1,-1]
  +68*f23[1,-1,-1,1,1,-1,1,-1]-356*f23[1,-1,1,-1,-1,-1,1,-1]
  -102*f23[1,1,-1,-1,1,-1,-1,-1]+20*f23[1,-1,1,-1,-1,1,1,-1]
  +313*f23[1,-1,-1,-1,1,-1,-1,-1]-348*f23[1,-1,1,-1,1,-1,-1,-1]
  -450*f23[1,-1,-1,-1,-1,-1,-1,-1]-56*f23[1,1,1,-1,-1,1,1,-1]
  -106*f23[1,1,-1,-1,-1,-1,1,-1]+4023/2*f23[3,-1,-1,-1,-1,-1]
  -120*f23[1,1,1,-1,-1,-1,-1,-1]+348*f23[1,-1,1,-1,-1,-1,-1,-1]
  +20*f23[1,-1,1,1,-1,-1,1,-1]+12*f23[1,-1,1,1,1,-1,-1,-1]
  +16*f23[1,1,-1,-1,-1,1,1,-1]-16*f23[1,1,-1,1,-1,1,1,-1]
  +26*f23[1,-1,-1,-1,1,1,1,-1]+100*f23[1,1,-1,-1,1,-1,1,-1]
  -80*f23[1,1,1,-1,1,-1,1,-1]-72*f23[1,1,1,1,-1,-1,1,-1]
  -74*f23[1,-1,-1,1,-1,-1,1,-1]+328*f23[1,-1,-1,-1,-1,-1,1,-1]
  -64*f23[1,1,1,1,-1,1,1,-1]+18*f23[1,-1,-1,1,-1,-1,-1,-1]
  +13423/16*f23[1,1,-1,-1,3,-1]+369*f23[1,3,1,-1,1,-1]-26*f23[3,1,-1,1,1,-1]
  +651/8*f23[1,-1,-1,-1,1,3]-361/2*f23[3,1,1,-1,-1,-1]
  +1101/4*f23[1,-1,1,1,-1,3]+169/4*f23[1,-1,1,1,3,-1]
  +1369/2*f23[1,1,3,-1,-1,-1]-203*f23[1,3,1,-1,-1,-1]
  -3623/8*f23[1,3,-1,-1,1,-1]-47/2*f23[3,-1,-1,1,1,-1]
  -1329/16*f23[1,-1,-1,3,1,-1]-13385/8*f23[3,-1,-1,-1,1,-1]
  +37131/16*f23[1,-1,3,-1,1,-1]-19901/8*f23[1,-1,-1,-1,3,-1]
  +1887/4*f23[1,1,1,3,-1,-1]+451/2*f23[1,1,1,-1,-1,3]+233*f23[1,1,3,1,1,-1]
  +481*f23[1,1,1,3,1,-1]+201*f23[1,-1,-1,1,1,3]+533/2*f23[1,1,-1,-1,1,3]
  +1101/4*f23[1,1,-1,1,-1,3]+169/4*f23[1,1,-1,1,3,-1]+205*f23[1,-1,1,-1,1,3]
  +4773/8*f23[1,3,-1,-1,-1,-1]+610*f23[1,-1,-1,1,3,-1]
  +649/16*f23[1,1,-1,-1,-1,3]+20*f23[1,1,-1,1,-1,-1,1,-1]
  +7/2*f23[1,1,-1,3,-1,-1]+120*f23[1,-1,-1,1,-1,3]-40*f23[1,1,1,1,1,-1,-1,-1]
  +93*f23[1,1,-1,1,1,3]-56*f23[1,1,-1,-1,1,1,1,-1]-72*f23[1,-1,1,-1,1,1,1,-1]
  -96*f23[1,-1,1,1,1,1,1,-1]-40*f23[1,-1,-1,1,1,1,1,-1]
  -64*f23[1,1,1,-1,1,1,1,-1]+84*f23[1,1,1,-1,1,-1,-1,-1]
  +3641889577/40960*f23[5,3]+187713695/8192*f23[3,5]-143/16*f23[1,3,1,3]
  +14793/16*f23[3,1,1,3]+2209321468255821/20500480*f23[1,7]
  +12837/16*f23[1,1,3,3]+50757/64*f23[3,-1,1,3]
  +1214603810995749/20500480*f23[7,-1]+706253/256*f23[3,-1,-1,3]
  +80151/64*f23[3,1,-1,3]+299503/256*f23[1,3,-1,3]-308293/256*f23[1,-1,3,3]
  +6842397/2560*f23[1,-1,5,-1]+50285863/2560*f23[1,5,-1,-1]
  -6283363/2560*f23[1,-1,-1,5]+225357/128*f23[3,3,-1,-1]
  -2137327/40*f23[5,-1,-1,-1]+130619/64*f23[3,1,3,-1]
  -123303/128*f23[3,3,1,-1]+189735/64*f23[1,3,3,-1]
  +4145/8*f23[1,-1,1,-1,-1,3]+5339/2*f23[1,-1,1,-1,3,-1]
  +1349/8*f23[1,-1,1,3,-1,-1]+3213439/256*f23[3,-1,3,-1]
  +786261/160*f23[1,-1,1,5]-2157/4*f23[1,1,1,-1,3,-1]
  -13178659/2560*f23[1,5,1,-1]-2972469/128*f23[5,1,1,-1]
  +4322197/2560*f23[1,1,5,-1]+17113907/640*f23[1,1,1,5]
  +13568709/256*f23[5,-1,1,-1]-1301/4*f23[3,-1,1,1,1,-1]
  +9131493/2560*f23[1,1,-1,5]-36*f23[1,3,1,1,1,-1]-2859/8*f23[1,-1,3,1,1,-1]
  -124*f23[1,-1,1,3,1,-1]+179/8*f23[1,3,-1,1,1,-1]-211/4*f23[1,1,-1,3,1,-1]
  -474*f23[1,1,1,1,-1,3]-1085/4*f23[1,1,3,-1,1,-1]-431*f23[3,1,1,1,1,-1]
  +11779/8*f23[3,-1,1,-1,1,-1]+93*f23[1,-1,1,1,1,3]+8*f23[1,-1,-1,1,-1,1,1,-1]
  -70*f23[1,-1,-1,1,1,-1,-1,-1]-16*f23[1,-1,1,1,-1,1,1,-1]
  -323*f23[1,-1,-1,-1,1,-1,1,-1]+12*f23[1,1,-1,1,1,-1,-1,-1]
  -128*f23[1,1,1,1,1,-1,1,-1]+116*f23[1,1,1,-1,-1,-1,1,-1]
  +22*f23[1,1,1,-1,1,3]+425/2*f23[3,1,1,-1,1,-1]-6727/4*f23[3,-1,1,-1,-1,-1]
  -335/2*f23[3,1,-1,-1,1,-1]+320*f23[1,1,1,1,1,1,1,-1]-150*f23[1,1,1,1,1,3]
  -376*f23[1,1,1,1,3,-1]+429/4*f23[3,1,-1,-1,-1,-1]
  -32*f23[1,-1,-1,-1,-1,1,1,-1]-4723/8*f23[1,-1,-1,-1,-1,3]
  -105/16*f23[1,-1,-1,3,-1,-1]-42769/16*f23[1,-1,3,-1,-1,-1])
-12741/64*f23[1,3,1,1,-1,3]-252*f23[1,1,1,-1,1,-1,1,1,1,-1]
-312*f23[1,1,1,1,-1,1,-1,1,1,-1]-264*f23[1,1,1,1,1,1,-1,-1,1,-1]
-192*f23[1,1,1,1,1,-1,1,-1,1,-1]+4707/32*f23[1,-1,3,-1,1,1,1,-1]
-3039/16*f23[1,-1,3,1,1,-1,-1,-1]+135/4*f23[1,-1,3,1,1,-1,1,-1]
+29307/32*f23[1,-1,3,1,1,1,1,-1]+369/2*f23[1,1,-1,1,-1,1,3,-1]
+1293/16*f23[1,1,-1,1,-1,3,-1,-1]+2727/16*f23[1,1,-1,1,-1,3,1,-1]
-1161/2*f23[1,1,-1,1,1,1,3,-1]-9*f23[1,1,-1,1,1,3,-1,-1]
+333/2*f23[1,1,-1,1,1,3,1,-1]+771/16*f23[1,1,-1,1,3,-1,-1,-1]
-1299/16*f23[1,1,-1,1,3,-1,1,-1]+909/4*f23[1,1,-1,1,3,1,1,-1]
-855/16*f23[1,1,-1,3,1,-1,-1,-1]+1299/16*f23[1,1,-1,3,1,-1,1,-1]
-801/8*f23[1,1,-1,3,1,1,1,-1]-150*f23[1,1,1,1,-1,1,3,-1]
-231/4*f23[1,1,1,1,-1,3,-1,-1]-2151/4*f23[1,1,1,1,-1,3,1,-1]
+2103*f23[1,1,1,1,1,1,3,-1]+24*f23[1,1,1,1,1,3,-1,-1]
-297*f23[1,1,1,1,1,3,1,-1]-1617/4*f23[1,1,1,1,3,-1,-1,-1]
+2595/4*f23[1,1,1,1,3,-1,1,-1]-798*f23[1,1,1,1,3,1,1,-1]
+1053/4*f23[1,1,1,3,1,-1,-1,-1]-273/4*f23[1,1,1,3,1,-1,1,-1]
-1179/2*f23[1,1,1,3,1,1,1,-1]-3117/16*f23[1,1,3,-1,1,-1,-1,-1]
+2841/16*f23[1,1,3,-1,1,-1,1,-1]-27/8*f23[1,1,3,-1,1,1,1,-1]
+45*f23[1,1,3,1,1,-1,-1,-1]+429/2*f23[1,1,3,1,1,-1,1,-1]
-4065/4*f23[1,1,3,1,1,1,1,-1]-2679/8*f23[1,3,-1,-1,1,-1,-1,-1]
+5205/16*f23[1,3,-1,-1,1,-1,1,-1]-333/32*f23[1,3,-1,-1,1,1,1,-1]
-441/16*f23[1,3,-1,1,1,-1,-1,-1]+465/4*f23[1,3,-1,1,1,-1,1,-1]
-19923/32*f23[1,3,-1,1,1,1,1,-1]+453/2*f23[1,3,1,-1,1,-1,-1,-1]
-126*f23[1,3,1,-1,1,-1,1,-1]+54*f23[1,3,1,-1,1,1,1,-1]
-240*f23[1,1,1,-1,1,1,1,-1,1,-1]-240*f23[1,1,1,-1,1,1,-1,1,1,-1]
-252*f23[1,1,-1,1,1,1,-1,1,1,-1]-264*f23[1,-1,1,1,1,-1,1,1,1,-1]
+234*f23[1,-1,1,-1,-1,-1,-1,3]+17895/8*f23[1,-1,1,-1,-1,-1,3,-1]+4233/32*f23[1
,-1,1,-1,-1,3,-1,-1]+30903/16*f23[1,-1,1,-1,3,-1,-1,-1]-24*f23[1,-1,1,1,1,-1,1,
-1,-1,-1]-12*f23[1,-1,1,1,1,1,-1,-1,-1,-1]-129/2*f23[1,1,-1,-1,-1,-1,1,1,1,-1]-\
69/2*f23[1,1,-1,-1,-1,1,-1,1,1,-1]+27*f23[1,1,-1,-1,-1,1,1,-1,-1,-1]-264*f23[1,
1,-1,1,1,-1,1,1,1,-1]-33*f23[1,-1,-1,-1,1,1,1,-1,1,-1]+329769/128*f23[1,1,1,3,-\
1,3]+28881/128*f23[1,1,1,-1,3,3]-6867411/2560*f23[1,1,1,-1,5,-1]-239361/1280*
f23[1,1,1,-1,-1,5]+72*f23[1,-1,1,1,1,-1,1,-1,1,-1]-288*f23[1,-1,1,-1,-1,-1,-1,-\
1,1,-1]-225/8*f23[1,3,1,1,-1,-1,-1,-1]+273/8*f23[1,3,1,1,-1,-1,1,-1]+57*f23[1,-\
1,-1,-1,-1,-1,1,1,1,-1]-75*f23[1,-1,-1,-1,-1,1,-1,1,1,-1]-24*f23[1,-1,-1,-1,-1,
1,1,-1,-1,-1]+24*f23[1,-1,-1,-1,-1,1,1,-1,1,-1]-33/8*f23[1,-1,-1,1,-1,1,-1,3]-\
512979/512*f23[1,-1,3,-1,-1,3]+357/4*f23[1,1,-1,-1,3,1,1,-1]+24*f23[1,-1,-1,-1,
1,-1,-1,1,1,-1]-477/2*f23[1,-1,-1,-1,1,-1,1,-1,-1,-1]+231*f23[1,-1,-1,-1,1,-1,1
,-1,1,-1]-51*f23[1,-1,-1,-1,1,-1,1,1,1,-1]-3/4*f23[1,-1,-1,-1,1,1,-1,-1,-1,-1]+
105/4*f23[1,-1,-1,-1,1,1,-1,-1,1,-1]-33*f23[1,-1,-1,-1,1,1,-1,1,1,-1]+24*f23[1,
-1,-1,-1,1,1,1,-1,-1,-1]-57*f23[1,-1,-1,1,-1,-1,1,-1,-1,-1]+60*f23[1,-1,-1,1,-1
,-1,1,-1,1,-1]-42*f23[1,-1,-1,1,-1,-1,1,1,1,-1]-9*f23[1,-1,-1,1,-1,1,-1,-1,-1,-\
1]-999/8*f23[1,-1,-1,-1,1,3,1,-1]-267/2*f23[1,-1,-1,-1,1,1,3,-1]+2643/32*f23[1,
-1,-1,-1,1,1,-1,3]-51*f23[1,1,-1,1,-1,-1,1,-1,1,-1]+54*f23[1,1,-1,1,-1,-1,1,1,1
,-1]-6*f23[1,1,-1,1,-1,1,-1,-1,-1,-1]-36*f23[1,1,-1,1,-1,1,-1,-1,1,-1]+90*f23[1
,1,-1,1,-1,1,-1,1,1,-1]+18*f23[1,1,-1,1,1,-1,-1,-1,-1,-1]-36*f23[1,1,-1,1,1,-1,
-1,-1,1,-1]-24*f23[1,1,-1,1,1,-1,1,-1,-1,-1]-231/16*f23[1,-1,-1,-1,-1,-1,1,3]+
2055/8*f23[1,-1,-1,-1,-1,1,-1,3]+597*f23[1,-1,-1,-1,-1,1,3,-1]-18807/32*f23[1,-\
1,-1,-1,-1,3,1,-1]+2481/32*f23[1,-1,-1,-1,1,-1,-1,3]+69/8*f23[1,-1,-1,-1,1,-1,1
,3]+27579/16*f23[1,-1,-1,-1,1,-1,3,-1]+1317/16*f23[1,-1,-1,-1,1,3,-1,-1]+106437
/64*f23[1,-1,-1,-1,3,-1,1,-1]-135/32*f23[1,-1,-1,3,-1,-1,1,-1]+60*f23[1,1,1,-1,
-1,1,1,-1,1,-1]+72*f23[1,1,1,-1,1,-1,-1,-1,-1,-1]-90*f23[1,1,1,-1,1,-1,-1,-1,1,
-1]+48*f23[1,1,1,-1,1,-1,-1,1,1,-1]-78*f23[1,1,1,-1,1,-1,1,-1,-1,-1]+114*f23[1,
1,1,-1,1,-1,1,-1,1,-1]-12*f23[1,1,1,-1,1,1,-1,-1,-1,-1]-60*f23[1,1,1,1,-1,-1,-1
,-1,1,-1]+96*f23[1,1,1,1,-1,-1,-1,1,1,-1]-72*f23[1,1,1,1,-1,-1,1,-1,-1,-1]+108*
f23[1,1,1,1,-1,-1,1,-1,1,-1]+24*f23[1,1,1,1,-1,1,-1,-1,-1,-1]+48*f23[1,1,1,1,-1
,1,-1,-1,1,-1]-36*f23[1,1,1,1,1,-1,-1,-1,-1,-1]-87*f23[1,-1,1,-1,-1,-1,1,1,1,-1
]-785631/160*f23[1,1,-1,-1,1,5]+900*f23[1,1,1,-1,1,1,1,1,1,-1]-1383/8*f23[3,-1,
-1,-1,-1,1,1,-1]-78435/64*f23[3,-1,-1,-1,1,-1,-1,-1]+36*f23[1,1,-1,1,1,-1,-1,1,
1,-1]+54*f23[1,-1,1,1,-1,-1,1,1,1,-1]-43080778901944480731455424597329027071179
/5445530908771745792000000*f23[1,9]+16149293183541/732160*f23[1,1,1,7]-\
1106759217/20480*f23[1,1,3,5]-7355045199/81920*f23[1,1,5,3]-277595487/10240*f23
[1,3,1,5]-24181065/4096*f23[1,3,3,3]+13434165489/81920*f23[1,5,1,3]-7187571/80*
f23[1,1,1,1,1,5]+63633/32*f23[1,1,1,1,3,3]+57957/32*f23[1,1,1,3,1,3]+46635/16*
f23[1,1,3,1,1,3]-53847/32*f23[1,3,1,1,1,3]+14595*f23[1,1,1,1,1,1,1,3]
+5727039941548408659283274075003909781843/2722765454385872896000000*f23[9,-1]-\
2053052727/32768*f23[3,-1,5,-1]+25895817/4096*f23[3,3,3,-1]-11150153907/163840*
f23[3,5,-1,-1]-24431547627/81920*f23[5,-1,3,-1]+1705855371/163840*f23[5,3,-1,-1
]+826766373940173/20500480*f23[7,-1,-1,-1]+5274747/512*f23[3,-1,-1,-1,3,-1]+
1043091/1024*f23[3,-1,-1,3,-1,-1]+9453969/1024*f23[3,-1,3,-1,-1,-1]+590721/512*
f23[3,3,-1,-1,-1,-1]-20836377/512*f23[5,-1,-1,-1,-1,-1]-3165/32*f23[1,-1,1,3,-1
,-1,1,-1]+65769/32*f23[3,1,1,-1,1,3]+34191/64*f23[3,1,-1,-1,-1,3]-5602894077/
163840*f23[3,-1,-1,5]+2720657583/40960*f23[3,-1,1,5]+85977/64*f23[3,-1,-1,-1,-1
,3]+58431/512*f23[3,-1,-1,-1,1,3]-84801/128*f23[3,-1,-1,1,-1,3]-58515/128*f23[3
,-1,-1,1,1,3]-17691/128*f23[3,1,-1,-1,1,3]+633/64*f23[3,1,1,-1,-1,3]+116769/64*
f23[3,1,1,1,-1,3]-8723799/4096*f23[3,3,-1,3]+42971037/8192*f23[3,-1,3,3]-\
1511139546979718913/2624061440*f23[3,7]+28671/64*f23[3,-1,1,-1,1,3]-83577/256*
f23[3,-1,1,1,-1,3]+52203/64*f23[3,-1,1,1,1,3]-61635/8*f23[3,1,1,1,1,3]+
1040075229/10240*f23[3,1,1,5]-7303569/2048*f23[3,1,3,3]+2721225681/81920*f23[5,
-1,1,3]-2493304497/20480*f23[5,1,1,3]+67788825/4096*f23[5,-1,-1,3]-54437655/
8192*f23[5,1,-1,3]+86865/32*f23[3,1,-1,1,1,3]-78741927/8192*f23[3,1,-1,5]-51315
/64*f23[3,1,-1,1,-1,3]+33775263/4096*f23[3,3,1,3]-21855/256*f23[3,-1,1,-1,-1,3]
+18321724209183/5242880*f23[5,5]-1225566646467183/46858240*f23[7,3]-501/2*f23[1
,1,1,1,-1,-1,-1,3]+312*f23[1,1,1,1,-1,-1,3,-1]-1923/64*f23[1,3,-1,1,-1,-1,-1,-1
]-2421/64*f23[1,3,-1,1,-1,-1,1,-1]-1341/8*f23[1,3,1,-1,-1,-1,-1,-1]+1587/8*f23[
1,3,1,-1,-1,-1,1,-1]+90*f23[1,-1,1,1,-1,1,-1,1,1,-1]-696*f23[1,1,1,1,1,-1,3,-1]
+330*f23[1,1,1,1,1,-1,-1,3]+906*f23[1,1,1,1,-1,1,-1,3]+1017/2*f23[1,1,1,1,-1,-1
,1,3]+1335/2*f23[1,1,1,-1,1,1,-1,3]+2739/4*f23[1,1,1,-1,1,-1,1,3]+825/2*f23[1,1
,1,-1,-1,1,1,3]+711*f23[1,1,-1,1,1,1,-1,3]+747*f23[1,1,-1,1,1,-1,1,3]+1515/2*
f23[1,1,-1,1,-1,1,1,3]+498*f23[1,1,-1,-1,1,1,1,3]+711*f23[1,-1,1,1,1,1,-1,3]+
747*f23[1,-1,1,1,1,-1,1,3]+1515/2*f23[1,-1,1,1,-1,1,1,3]+2151/4*f23[1,-1,1,-1,1
,1,1,3]+2715/4*f23[1,-1,-1,1,1,1,1,3]+7387653/1280*f23[1,-1,1,-1,1,5]-1197/8*
f23[1,1,1,-1,3,1,1,-1]+19474503/5120*f23[1,-1,-1,-1,-1,5]+33230427/2048*f23[1,-\
1,-1,-1,5,-1]+30181857/2560*f23[1,5,-1,-1,-1,-1]+93*f23[1,-1,-1,-1,-1,1,1,3]-\
1905/16*f23[1,-1,-1,-1,3,1,1,-1]+1713/8*f23[1,-1,-1,3,-1,1,1,-1]-159/4*f23[1,-1
,3,-1,-1,1,1,-1]-6783/8*f23[1,1,1,3,-1,1,1,-1]-183/2*f23[1,1,3,-1,-1,1,1,-1]+
1527/4*f23[1,1,3,1,-1,1,1,-1]-189/2*f23[1,3,-1,-1,-1,1,1,-1]+7365/32*f23[1,3,-1
,1,-1,1,1,-1]-201/4*f23[1,3,1,-1,-1,1,1,-1]+237/4*f23[1,3,1,1,-1,1,1,-1]-36*f23
[1,-1,-1,-1,-1,1,1,1,1,-1]+51/2*f23[1,-1,-1,-1,1,1,1,1,1,-1]+63*f23[1,-1,1,-1,-\
1,1,1,1,1,-1]+57*f23[1,1,-1,-1,-1,1,1,1,1,-1]-216195/128*f23[3,-1,-1,1,3,-1]+
1108245/1024*f23[3,-1,-1,3,1,-1]-1124547/128*f23[3,-1,1,-1,3,-1]+21099/16*f23[3
,-1,1,1,3,-1]-24621/128*f23[3,-1,1,3,-1,-1]+113067/64*f23[3,-1,1,3,1,-1]-\
9081273/1024*f23[3,-1,3,-1,1,-1]+3171/32*f23[3,-1,3,1,1,-1]-420021/512*f23[3,3,
-1,-1,1,-1]+112749/128*f23[3,3,-1,1,1,-1]+6063/32*f23[3,-1,-1,1,-1,1,1,-1]+2475
/16*f23[3,-1,-1,1,1,1,1,-1]-435/2*f23[3,-1,1,-1,-1,1,1,-1]+1887/16*f23[3,-1,1,-\
1,1,1,1,-1]+1317/8*f23[3,-1,1,1,-1,1,1,-1]-4899/16*f23[3,-1,1,1,1,1,1,-1]-153*
f23[3,1,-1,-1,-1,1,1,-1]+555/2*f23[3,1,-1,1,-1,1,1,-1]-33/2*f23[3,1,1,-1,-1,1,1
,-1]-1269/2*f23[3,1,1,1,-1,1,1,-1]+64143/128*f23[1,3,-1,-1,-1,3]-163773/256*f23
[1,-1,-1,3,-1,3]-349305/512*f23[1,-1,-1,-1,3,3]-98490249/2048*f23[5,-1,1,-1,1,-\
1]-5395197/5120*f23[5,-1,1,1,1,-1]-1325391/1280*f23[5,1,-1,-1,-1,-1]+87104919/
2048*f23[5,-1,1,-1,-1,-1]+107362263/2560*f23[5,-1,-1,-1,1,-1]-3648981/256*f23[5
,-1,-1,1,1,-1]+57/2*f23[1,1,-1,-1,1,3,1,-1]+141/8*f23[1,1,1,-1,-1,3,1,-1]+11565
/8*f23[3,-1,-1,-1,-1,-1,-1,-1]+2697/16*f23[1,-1,1,3,-1,1,1,-1]+840*f23[1,1,1,1,
1,1,-1,1,1,-1]+840*f23[1,1,1,1,1,-1,1,1,1,-1]-378*f23[1,-1,-1,1,1,-1,3,-1]+723/
8*f23[1,-1,-1,1,1,-1,-1,3]+177/2*f23[1,-1,-1,1,-1,-1,1,3]-315*f23[1,-1,-1,-1,-1
,-1,-1,-1,-1,-1]+48*f23[1,1,1,1,1,-1,-1,-1,1,-1]+48*f23[1,1,1,1,1,1,-1,-1,-1,-1
]+381/4*f23[1,1,-1,-1,-1,-1,1,-1,1,-1]-891/8*f23[3,1,1,-1,-1,-1,-1,-1]+507/8*
f23[3,1,1,-1,-1,-1,1,-1]-381/8*f23[3,1,1,1,-1,-1,-1,-1]+1011/8*f23[3,1,1,1,-1,-\
1,1,-1]-63*f23[1,-1,-1,1,-1,-1,-1,-1,1,-1]-501/2*f23[1,-1,-1,-1,-1,-1,1,-1,1,-1
]-51*f23[1,-1,-1,-1,-1,1,-1,-1,1,-1]-957/4*f23[1,-1,-1,-1,1,-1,-1,-1,1,-1]-618*
f23[1,1,1,-1,1,1,3,-1]+267/4*f23[1,1,1,-1,1,3,1,-1]-1035/4*f23[1,-1,-1,-1,-1,-1
,-1,3]+215559/1024*f23[1,3,-1,3,-1,-1]+1064925/512*f23[1,3,3,-1,-1,-1]+
912031326966447/8200192*f23[1,-1,-1,7]+2627438181/32768*f23[1,-1,3,5]+187034013
/10240*f23[1,-1,5,3]-19247938256731557/164003840*f23[1,-1,7,-1]-380910153/32768
*f23[1,3,-1,5]-1563470626893657/11714560*f23[1,-1,1,7]-9296076361015089/
164003840*f23[1,1,-1,7]+725262803022897/12615680*f23[1,1,7,-1]-\
11691744890963589/82001920*f23[1,7,1,-1]+7828947/2560*f23[1,-1,-1,1,-1,5]-\
3205293/1280*f23[1,-1,-1,1,1,5]-63687/128*f23[1,-1,-1,1,3,3]-23502357/2560*f23[
1,-1,-1,1,5,-1]+529389/512*f23[1,-1,-1,3,1,3]-8198367/640*f23[1,-1,-1,5,1,-1]-\
3079047/512*f23[1,-1,1,1,-1,5]+10982427/320*f23[1,-1,1,1,1,5]-80769/128*f23[1,-\
1,1,1,3,3]-7962777/2560*f23[1,-1,1,1,5,-1]+12459/32*f23[1,-1,1,3,1,3]+519*f23[1
,-1,1,3,3,-1]-31813149/2560*f23[1,-1,1,5,-1,-1]+114309711/2560*f23[1,-1,1,5,1,-\
1]+290799/512*f23[1,-1,3,-1,1,3]-22149/8*f23[1,-1,3,1,1,3]+333879/128*f23[1,-1,
3,1,3,-1]+505461/1024*f23[1,-1,3,3,1,-1]-4044429/256*f23[1,-1,5,-1,1,-1]-\
3580137/1280*f23[1,-1,5,1,1,-1]-3079047/512*f23[1,1,-1,1,-1,5]+10982427/320*f23
[1,1,-1,1,1,5]-80769/128*f23[1,1,-1,1,3,3]-7962777/2560*f23[1,1,-1,1,5,-1]+
31953/128*f23[1,1,-1,3,1,3]-53097/128*f23[1,1,-1,3,3,-1]-12687615/2048*f23[1,1,
-1,5,-1,-1]+245103183/10240*f23[1,1,-1,5,1,-1]+3412191/128*f23[1,1,1,1,-1,5]+
2376429/128*f23[1,1,1,1,5,-1]+111249/32*f23[1,1,1,3,3,-1]+92408283/2560*f23[1,1
,1,5,-1,-1]-174541407/2560*f23[1,1,1,5,1,-1]-12909/128*f23[1,1,3,-1,1,3]+303345
/128*f23[1,1,3,-1,3,-1]-3645/2*f23[1,1,3,1,3,-1]+19533/64*f23[1,1,3,3,-1,-1]+
18423/64*f23[1,1,3,3,1,-1]+30661737/10240*f23[1,1,5,-1,-1,-1]-66052029/10240*
f23[1,1,5,-1,1,-1]+2501727/80*f23[1,1,5,1,1,-1]-22029/128*f23[1,3,-1,-1,1,3]+
14361/8*f23[1,3,-1,1,1,3]-9711/128*f23[1,3,-1,1,3,-1]+1150341/1024*f23[1,3,-1,3
,1,-1]-333/4*f23[1,3,1,-1,1,3]-16041/16*f23[1,3,1,-1,3,-1]-6747/32*f23[1,3,1,1,
3,-1]+3297/16*f23[1,3,1,3,-1,-1]-20211/32*f23[1,3,1,3,1,-1]-917955/512*f23[1,3,
3,-1,1,-1]+1198785/512*f23[1,3,3,1,1,-1]-30233553/5120*f23[1,5,-1,-1,1,-1]+
34383087/2560*f23[1,5,-1,1,1,-1]-96401271/10240*f23[1,5,1,-1,-1,-1]+210131859/
10240*f23[1,5,1,-1,1,-1]-301767183/5120*f23[1,5,1,1,1,-1]-381/2*f23[1,-1,-1,1,-\
1,1,3,-1]+165/16*f23[1,-1,-1,1,-1,3,-1,-1]+2385/16*f23[1,-1,-1,1,-1,3,1,-1]+741
/4*f23[1,-1,-1,1,1,1,3,-1]+219/2*f23[1,-1,-1,1,1,3,-1,-1]-27*f23[1,-1,-1,1,1,3,
1,-1]+6807/16*f23[1,-1,-1,1,3,-1,-1,-1]-5781/16*f23[1,-1,-1,1,3,-1,1,-1]+1929/8
*f23[1,-1,-1,1,3,1,1,-1]-5535/64*f23[1,-1,-1,3,1,-1,-1,-1]+8631/64*f23[1,-1,-1,
3,1,-1,1,-1]-1491/4*f23[1,-1,-1,3,1,1,1,-1]+3753/32*f23[1,-1,1,3,-1,-1,-1,-1]+
114807/64*f23[1,-1,3,-1,-1,-1,1,-1]+8499/64*f23[1,-1,3,1,-1,-1,-1,-1]+58431/128
*f23[1,1,3,-1,-1,3]+9267/512*f23[1,1,-1,-1,3,3]+97629/128*f23[1,-1,1,-1,3,3]+
9541521/320*f23[1,1,1,-1,1,5]-23235/64*f23[1,-1,3,1,-1,-1,1,-1]+48*f23[1,1,1,-1
,1,1,1,-1,-1,-1]+84*f23[1,1,1,-1,1,1,-1,-1,1,-1]+72*f23[1,1,-1,1,1,1,-1,-1,1,-1
]-48*f23[1,-1,1,1,-1,-1,-1,1,1,-1]+27*f23[1,-1,1,1,-1,-1,1,-1,-1,-1]-51*f23[1,-\
1,1,1,-1,-1,1,-1,1,-1]-6*f23[1,-1,1,1,-1,1,-1,-1,-1,-1]-36*f23[1,-1,1,1,-1,1,-1
,-1,1,-1]+18*f23[1,-1,1,1,1,-1,-1,-1,-1,-1]-36*f23[1,-1,1,1,1,-1,-1,-1,1,-1]+
3903/8*f23[1,-1,-1,1,-1,-1,3,-1]+315/8*f23[1,-1,-1,1,-1,-1,-1,3]+30*f23[1,-1,-1
,-1,-1,-1,-1,1,1,-1]+21*f23[1,-1,-1,1,-1,1,-1,-1,1,-1]-3*f23[1,-1,-1,1,-1,1,-1,
1,1,-1]-54*f23[1,-1,-1,1,1,-1,-1,-1,-1,-1]+57*f23[1,-1,-1,1,1,-1,-1,-1,1,-1]-42
*f23[1,-1,-1,1,1,-1,-1,1,1,-1]+60*f23[1,-1,-1,1,1,-1,1,-1,-1,-1]-78*f23[1,-1,-1
,1,1,-1,1,-1,1,-1]+51*f23[1,-1,-1,1,1,-1,1,1,1,-1]-3*f23[1,-1,-1,1,1,1,-1,-1,-1
,-1]-33*f23[1,-1,-1,1,1,1,-1,-1,1,-1]+54*f23[1,-1,-1,1,1,1,-1,1,1,-1]-18*f23[1,
-1,1,-1,-1,-1,-1,1,1,-1]-267*f23[1,-1,1,-1,-1,-1,1,-1,-1,-1]+267*f23[1,-1,1,-1,
-1,-1,1,-1,1,-1]-63/2*f23[1,-1,1,-1,-1,1,-1,-1,-1,-1]+111/2*f23[1,-1,1,-1,-1,1,
-1,-1,1,-1]+27*f23[1,-1,1,-1,-1,1,-1,1,1,-1]+24*f23[1,-1,1,-1,-1,1,1,-1,-1,-1]-\
42*f23[1,-1,1,-1,-1,1,1,-1,1,-1]-261*f23[1,-1,1,-1,1,-1,-1,-1,-1,-1]+261*f23[1,
-1,1,-1,1,-1,-1,-1,1,-1]-66*f23[1,-1,1,-1,1,-1,-1,1,1,-1]+258*f23[1,-1,1,-1,1,-\
1,1,-1,-1,-1]-288*f23[1,-1,1,-1,1,-1,1,-1,1,-1]+78*f23[1,-1,1,-1,1,-1,1,1,1,-1]
+3*f23[1,-1,1,-1,1,1,-1,-1,-1,-1]+24*f23[1,-1,1,1,-1,-1,-1,-1,1,-1]+12171/32*
f23[1,-1,1,-1,-1,3,1,-1]-1047/8*f23[1,1,-1,1,-1,-1,3,-1]+129*f23[1,1,-1,1,-1,-1
,-1,3]-1047/8*f23[1,-1,1,1,-1,-1,3,-1]+129*f23[1,-1,1,1,-1,-1,-1,3]-7611/4*f23[
1,-1,1,-1,1,-1,3,-1]+279/8*f23[1,-1,1,-1,1,-1,-1,3]-552*f23[1,-1,1,-1,-1,1,3,-1
]-1851/16*f23[1,-1,1,-1,-1,1,-1,3]+753/8*f23[1,-1,1,-1,-1,-1,1,3]-198*f23[1,-1,
1,-1,1,1,1,1,1,-1]-447/8*f23[1,-1,-1,-1,1,1,1,3]+96*f23[1,-1,-1,1,-1,1,1,3]-417
/4*f23[1,-1,-1,1,1,-1,1,3]-1131/8*f23[1,-1,-1,1,1,1,-1,3]-651/4*f23[1,-1,1,-1,-\
1,1,1,3]-54*f23[1,-1,1,-1,1,-1,1,3]-1497/8*f23[1,-1,1,-1,1,1,-1,3]-1041/8*f23[1
,-1,1,1,-1,-1,1,3]-495/2*f23[1,-1,1,1,-1,1,-1,3]-171/2*f23[1,-1,1,1,1,-1,-1,3]+
339*f23[1,-1,1,1,1,-1,3,-1]-1083/8*f23[1,1,-1,-1,-1,1,1,3]-132*f23[1,1,-1,-1,1,
-1,1,3]-357/2*f23[1,1,-1,-1,1,1,-1,3]+753/2*f23[1,1,-1,-1,1,1,3,-1]-1041/8*f23[
1,1,-1,1,-1,-1,1,3]-495/2*f23[1,1,-1,1,-1,1,-1,3]-171/2*f23[1,1,-1,1,1,-1,-1,3]
+339*f23[1,1,-1,1,1,-1,3,-1]-627/8*f23[1,1,1,-1,-1,-1,1,3]-957/8*f23[1,1,1,-1,-\
1,1,-1,3]+204*f23[1,1,1,-1,-1,1,3,-1]-351/4*f23[1,1,1,-1,1,-1,-1,3]+2679/4*f23[
1,1,1,-1,1,-1,3,-1]+2514082197/81920*f23[1,3,5,-1]-1499220411/40960*f23[1,5,-1,
3]+3979305579/81920*f23[1,5,3,-1]+1663178246699901/16400384*f23[1,7,-1,-1]-\
193221/512*f23[1,-1,-1,3,3,-1]+15578949/5120*f23[1,-1,-1,5,-1,-1]-6750771/512*
f23[1,-1,3,-1,3,-1]-785073/1024*f23[1,-1,3,3,-1,-1]+33805257/5120*f23[1,-1,5,-1
,-1,-1]+11577/4*f23[1,3,-1,-1,3,-1]+36*f23[1,1,-1,-1,-1,1,-1,-1,1,-1]+72*f23[1,
-1,1,1,1,1,-1,-1,1,-1]+90*f23[1,-1,1,-1,1,1,1,-1,1,-1]+78*f23[1,-1,1,-1,1,1,-1,
1,1,-1]+267/32*f23[1,1,-1,3,-1,-1,-1,-1]-633/32*f23[1,1,-1,3,-1,-1,1,-1]+351/4*
f23[1,1,1,-1,-1,-1,-1,3]-4713/8*f23[1,1,1,-1,-1,-1,3,-1]+855/8*f23[1,1,1,-1,-1,
3,-1,-1]+36603/64*f23[1,1,-1,-1,3,-1,-1,-1]-29271/64*f23[1,1,-1,-1,3,-1,1,-1]+9
/4*f23[1,1,-1,-1,-1,-1,-1,3]-252*f23[1,-1,1,1,1,1,-1,1,1,-1]-201/4*f23[1,3,1,1,
1,-1,-1,-1]+387/4*f23[1,3,1,1,1,-1,1,-1]+2163/4*f23[1,3,1,1,1,1,1,-1]+12*f23[1,
-1,-1,1,-1,1,1,-1,-1,-1]-24*f23[1,-1,-1,1,-1,1,1,-1,1,-1]-27*f23[1,-1,-1,1,-1,1
,1,1,1,-1]-42*f23[1,-1,-1,1,1,1,1,-1,-1,-1]+66*f23[1,-1,-1,1,1,1,1,-1,1,-1]-240
*f23[1,-1,-1,1,1,1,1,1,1,-1]-36*f23[1,-1,1,1,-1,1,1,-1,-1,-1]+84*f23[1,-1,1,1,-\
1,1,1,-1,1,-1]-270*f23[1,-1,1,1,-1,1,1,1,1,-1]+36*f23[1,-1,1,1,1,1,1,-1,-1,-1]-\
252*f23[1,-1,1,1,1,1,1,-1,1,-1]+1080*f23[1,-1,1,1,1,1,1,1,1,-1]-36*f23[1,1,-1,1
,-1,1,1,-1,-1,-1]+84*f23[1,1,-1,1,-1,1,1,-1,1,-1]-270*f23[1,1,-1,1,-1,1,1,1,1,-\
1]+36*f23[1,1,-1,1,1,1,1,-1,-1,-1]-252*f23[1,1,-1,1,1,1,1,-1,1,-1]+1080*f23[1,1
,-1,1,1,1,1,1,1,-1]+48*f23[1,1,1,1,-1,1,1,-1,-1,-1]-240*f23[1,1,1,1,-1,1,1,-1,1
,-1]+864*f23[1,1,1,1,-1,1,1,1,1,-1]-120*f23[1,1,1,1,1,1,1,-1,-1,-1]+840*f23[1,1
,1,1,1,1,1,-1,1,-1]-5040*f23[1,1,1,1,1,1,1,1,1,-1]-1581219477/40960*f23[3,1,5,-\
1]+39081872571/163840*f23[3,5,1,-1]+141753/128*f23[3,1,-1,-1,3,-1]-231/32*f23[3
,1,-1,1,3,-1]+74193/256*f23[3,1,-1,3,-1,-1]+258327/256*f23[3,1,-1,3,1,-1]-1611/
16*f23[3,1,1,-1,3,-1]-20343/16*f23[3,1,1,1,3,-1]+627/2*f23[3,1,1,3,-1,-1]+14283
/32*f23[3,1,1,3,1,-1]+379671/256*f23[3,1,3,-1,-1,-1]-355299/256*f23[3,1,3,-1,1,
-1]+11823/8*f23[3,1,3,1,1,-1]-544509/512*f23[3,3,1,-1,-1,-1]+893709/512*f23[3,3
,1,-1,1,-1]-398373/128*f23[3,3,1,1,1,-1]-1473/16*f23[3,1,-1,-1,1,-1,-1,-1]+399/
16*f23[3,1,-1,-1,1,-1,1,-1]+327/8*f23[3,1,-1,-1,1,1,1,-1]-309/4*f23[3,1,-1,1,1,
-1,-1,-1]+771/4*f23[3,1,-1,1,1,-1,1,-1]-945*f23[3,1,-1,1,1,1,1,-1]+111*f23[3,1,
1,-1,1,-1,-1,-1]-57/4*f23[3,1,1,-1,1,-1,1,-1]-5457/8*f23[3,1,1,-1,1,1,1,-1]-33/
2*f23[3,1,1,1,1,-1,-1,-1]-597*f23[3,1,1,1,1,-1,1,-1]+5385/2*f23[3,1,1,1,1,1,1,-\
1]+837092469/20480*f23[5,1,3,-1]+16733771349/163840*f23[5,3,1,-1]-61602513/5120
*f23[5,1,-1,-1,1,-1]+4835007/1024*f23[5,1,-1,1,1,-1]-6392445/512*f23[5,1,1,-1,-\
1,-1]+1342521/512*f23[5,1,1,-1,1,-1]+25622307/640*f23[5,1,1,1,1,-1]-\
1316786810653791/41000960*f23[7,-1,1,-1]+1263575048211603/82001920*f23[7,1,1,-1
]-41283/32*f23[1,1,3,1,-1,3]+36*f23[1,-1,1,1,1,-1,-1,1,1,-1]-6219/16*f23[1,1,1,
-1,3,-1,-1,-1]+369/2*f23[1,-1,1,1,-1,1,3,-1]+1293/16*f23[1,-1,1,1,-1,3,-1,-1]+
2727/16*f23[1,-1,1,1,-1,3,1,-1]-1161/2*f23[1,-1,1,1,1,1,3,-1]-9*f23[1,-1,1,1,1,
3,-1,-1]+333/2*f23[1,-1,1,1,1,3,1,-1]+771/16*f23[1,-1,1,1,3,-1,-1,-1]-1299/16*
f23[1,-1,1,1,3,-1,1,-1]+909/4*f23[1,-1,1,1,3,1,1,-1]-507/4*f23[1,-1,1,3,1,-1,-1
,-1]+777/4*f23[1,-1,1,3,1,-1,1,-1]-681/4*f23[1,-1,1,3,1,1,1,-1]+108711/64*f23[1
,-1,3,-1,1,-1,-1,-1]-103347/64*f23[1,-1,3,-1,1,-1,1,-1]-12*f23[1,1,-1,1,1,1,-1,
-1,-1,-1]-48*f23[1,1,1,-1,-1,-1,-1,1,1,-1]+93*f23[1,1,1,-1,-1,-1,1,-1,-1,-1]-\
105*f23[1,1,1,-1,-1,-1,1,-1,1,-1]+48*f23[1,1,1,-1,-1,-1,1,1,1,-1]-3*f23[1,1,1,-\
1,-1,1,-1,-1,-1,-1]-39*f23[1,1,1,-1,-1,1,-1,-1,1,-1]+48*f23[1,1,1,-1,-1,1,-1,1,
1,-1]-48*f23[1,1,1,-1,-1,1,1,-1,-1,-1]+1713/64*f23[1,3,1,-1,-1,3]-341415/512*
f23[1,3,-1,1,-1,3]+24*f23[1,1,-1,1,-1,-1,-1,-1,1,-1]-34335/16*f23[1,-1,-1,-1,-1
,-1,3,-1]-3177/32*f23[1,-1,-1,-1,-1,3,-1,-1]-115083/64*f23[1,-1,-1,-1,3,-1,-1,-\
1]-15/8*f23[1,-1,-1,3,-1,-1,-1,-1]-123807/64*f23[1,-1,3,-1,-1,-1,-1,-1]+3315/8*
f23[1,3,-1,-1,-1,-1,-1,-1]+537/32*f23[3,-1,1,1,-1,-1,-1,-1]-8571/32*f23[3,-1,1,
1,-1,-1,1,-1]-435/2*f23[3,-1,1,1,1,-1,-1,-1]+375/4*f23[3,1,-1,-1,-1,-1,-1,-1]-\
963/8*f23[3,1,-1,-1,-1,-1,1,-1]-189/4*f23[3,1,-1,1,-1,-1,-1,-1]-393/8*f23[3,1,-\
1,1,-1,-1,1,-1]-2355*f23[1,1,1,1,1,1,-1,3]-2400*f23[1,1,1,1,1,-1,1,3]-2442*f23[
1,1,1,1,-1,1,1,3]-2550*f23[1,1,1,-1,1,1,1,3]-6165/2*f23[1,1,-1,1,1,1,1,3]-6165/
2*f23[1,-1,1,1,1,1,1,3]+18*f23[1,1,-1,-1,-1,-1,-1,1,1,-1]+1317/8*f23[3,-1,1,1,1
,-1,1,-1]-45/4*f23[1,1,1,-1,1,3,-1,-1]+5715/16*f23[1,1,1,-1,3,-1,1,-1]+921/4*
f23[1,1,-1,3,-1,1,1,-1]-66*f23[1,-1,1,-1,1,1,1,-1,-1,-1]-75*f23[1,-1,1,-1,1,1,-\
1,-1,1,-1]+74685/64*f23[3,-1,-1,-1,1,-1,1,-1]-8997/32*f23[3,-1,-1,-1,1,1,1,-1]-\
4329/32*f23[3,-1,-1,1,-1,-1,-1,-1]+2409/16*f23[3,-1,-1,1,-1,-1,1,-1]-129/16*f23
[3,-1,-1,1,1,-1,-1,-1]-177/16*f23[3,-1,-1,1,1,-1,1,-1]-39501/32*f23[3,-1,1,-1,-\
1,-1,-1,-1]+37779/32*f23[3,-1,1,-1,-1,-1,1,-1]+18621/16*f23[3,-1,1,-1,1,-1,-1,-\
1]-10263/8*f23[3,-1,1,-1,1,-1,1,-1]-57*f23[1,1,-1,-1,-1,1,1,-1,1,-1]-60*f23[1,1
,-1,-1,1,-1,-1,1,1,-1]+90*f23[1,1,-1,-1,1,-1,1,-1,-1,-1]-120*f23[1,1,-1,-1,1,-1
,1,-1,1,-1]+69*f23[1,1,-1,-1,1,-1,1,1,1,-1]-60*f23[1,1,-1,-1,1,1,-1,-1,1,-1]+72
*f23[1,1,-1,-1,1,1,-1,1,1,-1]-60*f23[1,1,-1,-1,1,1,1,-1,-1,-1]+96*f23[1,1,-1,-1
,1,1,1,-1,1,-1]-48*f23[1,1,-1,1,-1,-1,-1,1,1,-1]+27*f23[1,1,-1,1,-1,-1,1,-1,-1,
-1]+72*f23[1,1,-1,1,1,-1,1,-1,1,-1]-90*f23[1,1,1,-1,-1,-1,-1,-1,-1,-1]-81*f23[1
,1,-1,-1,1,-1,-1,-1,-1,-1]-90*f23[1,1,-1,-1,-1,-1,-1,-1,1,-1]-339/4*f23[1,1,-1,
-1,-1,-1,1,-1,-1,-1]-15/2*f23[1,1,-1,-1,-1,1,-1,-1,-1,-1]-5697/32*f23[1,-1,3,1,
-1,1,1,-1]+270*f23[1,-1,1,-1,-1,-1,-1,-1,-1,-1]+30*f23[1,-1,-1,1,-1,-1,-1,-1,-1
,-1]+945/4*f23[1,-1,-1,-1,1,-1,-1,-1,-1,-1]+270*f23[1,-1,-1,-1,-1,-1,-1,-1,1,-1
]+495/2*f23[1,-1,-1,-1,-1,-1,1,-1,-1,-1]+36*f23[1,-1,-1,-1,-1,1,-1,-1,-1,-1]-\
192*f23[1,1,1,1,-1,-1,1,1,1,-1]-150*f23[1,1,1,-1,-1,1,1,1,1,-1]-186*f23[1,1,-1,
-1,1,1,1,1,1,-1]-120*f23[1,1,1,1,1,-1,-1,1,1,-1]-85955133/10240*f23[1,1,-1,-1,5
,-1]+54433359/10240*f23[1,1,-1,-1,-1,5]-9144915/512*f23[1,-1,1,-1,5,-1]-2267895
/1024*f23[1,-1,1,-1,-1,5]-27058437/5120*f23[1,-1,-1,-1,1,5]+90*f23[1,1,1,-1,-1,
-1,-1,-1,1,-1]+90*f23[1,1,-1,-1,1,-1,-1,-1,1,-1]+4287/32*f23[1,1,-1,-1,-1,-1,1,
3]+21387/32*f23[1,1,-1,-1,-1,-1,3,-1]+81*f23[1,1,-1,-1,-1,1,-1,3]-2223/8*f23[1,
1,-1,-1,-1,1,3,-1]-945/64*f23[1,1,-1,-1,-1,3,-1,-1]+6729/64*f23[1,1,-1,-1,-1,3,
1,-1]+495/4*f23[1,1,-1,-1,1,-1,-1,3]-2475/4*f23[1,1,-1,-1,1,-1,3,-1]+495/4*f23[
1,1,-1,-1,1,3,-1,-1]-173667/256*f23[1,1,-1,3,-1,3]-113631/256*f23[1,-1,1,3,-1,3
]+389631/512*f23[1,-1,3,1,-1,3]-261/2*f23[1,1,3,1,-1,-1,-1,-1]+927/4*f23[1,1,3,
1,-1,-1,1,-1]-5571/16*f23[1,3,-1,-1,-1,-1,1,-1]+4053/16*f23[1,1,1,3,-1,-1,-1,-1
]-837/16*f23[1,1,1,3,-1,-1,1,-1]+7029/16*f23[1,1,3,-1,-1,-1,-1,-1]-4659/16*f23[
1,1,3,-1,-1,-1,1,-1]+1899/16*f23[1,-1,1,-1,3,1,1,-1]+63/4*f23[1,-1,1,-1,1,3,-1,
-1]-28641/16*f23[1,-1,1,-1,3,-1,1,-1]+1689/4*f23[1,-1,1,-1,1,1,3,-1]+1041/4*f23
[1,-1,1,-1,1,3,1,-1]-10557/8*f23[3,-1,-1,-1,-1,-1,1,-1]:
#
# The form factor is also real at this point.
# Here we give the values through 5 loops:
#
F3pointS[1] := -2*z2-3*f23[-1,1]:
#
F3pointS[2] := 325/24*z4+4*z2*f23[-1,-1]
-18*f23[3,1]+75/8*f23[-1,3]+3*f23[-1,-1,-1,1]+6*f23[-1,1,1,1]:
#
F3pointS[3] := -15125038519/1347840*z6+6*f23[-1,1,1,-1,1,1]
-201/4*f23[-1,3,-1,1]+6*f23[-1,1,-1,-1,-1,1]-6*f23[-1,1,-1,-1,1,1]
-12*f23[-1,1,-1,1,-1,1]-6*f23[-1,1,1,-1,-1,1]+6*f23[-1,1,1,1,-1,1]
-3538143/1280*f23[-1,5]+207/8*f23[-1,-1,-1,3]+57/4*f23[3,-1,-1,1]
+117513/160*f23[5,1]-21/2*f23[3,1,-1,1]-57/4*f23[3,-1,1,1]
+417/4*f23[3,1,1,1]+57/4*f23[-1,-1,3,1]-435/8*f23[-1,1,-1,3]
+3/8*f23[-1,1,1,3]+69/4*f23[-1,1,3,1]+111/4*f23[-1,3,1,1]
-9*f23[-1,-1,-1,-1,-1,1]+6*f23[-1,-1,-1,1,-1,1]-6*f23[-1,-1,-1,1,1,1]
+6*f23[-1,1,-1,1,1,1]-36*f23[-1,1,1,1,1,1]+2103/64*f23[3,3]
+(-959/24*f23[-1,-1]+2141/72*f23[-1,1])*z4
+(-89/2*f23[-1,3]+19*f23[3,-1]+8*f23[-1,1,-1,-1]-12*f23[-1,-1,-1,-1]
-8*f23[-1,1,1,-1]-10*f23[-1,1,-1,1]-16*f23[-1,1,1,1]+217/4*f23[3,1]
+8*f23[-1,-1,-1,1])*z2:
#
F3pointS[4] := 41290140736624792753319/4394439713664*z8-52665567/8192*f23[5,3]-\
4479699/10240*f23[3,5]+3063/8*f23[3,1,1,3]-17223/64*f23[3,-1,1,3]-6993/64*f23[3
,-1,-1,3]-23829/128*f23[3,1,-1,3]+18*f23[-1,1,-1,-1,-1,-1,1,1]-6*f23[-1,1,1,-1,
-1,-1,1,1]+12*f23[-1,1,-1,-1,1,-1,-1,1]-18*f23[-1,1,-1,1,-1,-1,1,1]-12*f23[-1,1
,-1,1,1,-1,-1,1]+30*f23[-1,1,1,1,1,-1,-1,1]+3*f23[-1,1,1,-1,1,-1,-1,1]+24*f23[-\
1,1,1,1,-1,-1,1,1]+6*f23[-1,1,1,-1,-1,-1,-1,1]-36*f23[-1,1,-1,-1,-1,-1,-1,1]-9*
f23[-1,1,1,1,-1,-1,-1,1]+75/2*f23[-1,1,-1,1,-1,-1,-1,1]-69/2*f23[-1,-1,-1,1,-1,
-1,-1,1]+18*f23[-1,-1,-1,1,-1,-1,1,1]+42*f23[-1,-1,-1,1,-1,1,-1,1]-18*f23[-1,-1
,-1,1,-1,1,1,1]+12*f23[-1,-1,-1,1,1,-1,-1,1]+(-17211134209/673920*f23[-1,1]+
30664103/810*f23[-1,-1])*z6+(-16*f23[-1,1,1,-1,1,1]-1363/4*f23[-1,3,-1,1]+50*
f23[-1,1,-1,-1,-1,1]+4*f23[-1,1,-1,-1,1,1]-36*f23[-1,1,-1,1,-1,1]+4*f23[-1,1,1,
-1,-1,1]-8*f23[-1,1,1,1,-1,1]+64183/320*f23[-1,5]+1337/4*f23[-1,-1,-1,3]-48*f23
[-1,1,-1,-1,-1,-1]+737/8*f23[-1,1,3,-1]-134*f23[-1,3,1,-1]+60*f23[-1,-1,-1,-1,-\
1,-1]+1423/4*f23[-1,3,-1,-1]+16*f23[-1,-1,-1,1,1,-1]+16*f23[-1,1,-1,-1,1,-1]+50
*f23[-1,1,-1,1,-1,-1]-12*f23[-1,1,1,1,-1,-1]-46*f23[-1,-1,-1,1,-1,-1]-4*f23[-1,
-1,-1,-1,1,-1]-16*f23[-1,1,-1,1,1,-1]+4*f23[-1,1,1,-1,1,-1]+40*f23[-1,1,1,1,1,-\
1]-209/8*f23[-1,-1,3,-1]+8*f23[-1,1,1,-1,-1,-1]+19/4*f23[3,1,-1,-1]-173/4*f23[3
,-1,-1,1]+210643/160*f23[5,1]+93/2*f23[3,1,-1,1]+91/2*f23[3,-1,1,1]-566*f23[3,1
,1,1]-173/4*f23[-1,-1,3,1]-1103/4*f23[-1,1,-1,3]-107*f23[-1,1,1,3]+19*f23[-1,1,
3,1]-55/2*f23[-1,3,1,1]-48*f23[-1,-1,-1,-1,-1,1]+50*f23[-1,-1,-1,1,-1,1]+4*f23[
-1,-1,-1,1,1,1]-16*f23[-1,1,-1,1,1,1]+192*f23[-1,1,1,1,1,1]-817249/1280*f23[5,-\
1]-22*f23[3,-1,1,-1]+6*f23[3,-1,-1,-1]-110*f23[3,1,1,-1]+15787/32*f23[3,3])*z2+
(2197/24*f23[-1,-1,-1,-1]-4265/72*f23[-1,1,-1,-1]+3919/24*f23[-1,1,1,-1]-260843
/576*f23[3,-1]-16367/144*f23[-1,-1,-1,1]+13733/144*f23[-1,1,-1,1]+10697/72*f23[
-1,1,1,1]-27947/384*f23[-1,3]-582121/1152*f23[3,1])*z4+24*f23[-1,1,1,-1,1,1,-1,
1]+30*f23[-1,1,1,1,-1,1,-1,1]-72*f23[-1,1,1,1,1,1,-1,1]+1413/8*f23[-1,1,-1,-1,-\
1,3]+42*f23[-1,1,-1,-1,-1,1,-1,1]-18*f23[-1,1,-1,-1,-1,1,1,1]-6*f23[-1,1,-1,-1,
1,1,-1,1]-3/8*f23[-1,1,1,-1,-1,3]-6*f23[-1,1,1,-1,-1,1,-1,1]+24*f23[-1,1,1,-1,-\
1,1,1,1]-142197/128*f23[-1,3,-1,3]-1119/4*f23[-1,3,-1,1,-1,1]-201/2*f23[-1,3,1,
-1,-1,1]+165/4*f23[-1,3,1,-1,1,1]+165/4*f23[-1,3,1,1,-1,1]+4269/16*f23[-1,3,-1,
-1,-1,1]-477/4*f23[-1,3,-1,-1,1,1]+531/4*f23[-1,3,-1,1,1,1]-3289191/5120*f23[-1
,5,-1,1]+2211/32*f23[-1,1,3,-1,-1,1]-105/4*f23[-1,1,3,1,-1,1]-75/2*f23[-1,1,1,3
,-1,1]+24*f23[-1,1,1,-1,1,-1,1,1]-39/2*f23[-1,1,3,-1,1,1]-72*f23[-1,1,1,1,1,-1,
1,1]-7653/32*f23[-1,1,-1,3,-1,1]+147/8*f23[-1,1,-1,-1,1,3]+711/16*f23[-1,1,-1,-\
1,3,1]-6*f23[-1,1,-1,-1,1,-1,1,1]+24*f23[-1,1,-1,-1,1,1,1,1]-627/32*f23[-1,-1,3
,-1,-1,1]+201*f23[3,1,1,-1,1,1]-2085/2*f23[3,1,1,1,1,1]+6591/32*f23[3,1,3,1]-\
3669/16*f23[3,3,1,1]+67065/256*f23[3,3,-1,1]-33/2*f23[3,-1,1,-1,-1,1]+57/16*f23
[3,1,-1,-1,-1,1]-243/4*f23[3,1,-1,-1,1,1]+315/2*f23[3,1,-1,1,1,1]-273/4*f23[3,-\
1,1,1,-1,1]-135/2*f23[3,1,-1,1,-1,1]-165/2*f23[3,1,1,-1,-1,1]+201*f23[3,1,1,1,-\
1,1]-20835/128*f23[3,-1,3,1]+9/2*f23[3,-1,-1,-1,-1,1]+27/4*f23[3,-1,-1,-1,1,1]-\
33/4*f23[3,-1,-1,1,-1,1]-243/4*f23[3,-1,-1,1,1,1]-273/4*f23[3,-1,1,-1,1,1]+165*
f23[3,-1,1,1,1,1]-489939/160*f23[5,-1,1,1]+550149/160*f23[5,1,1,1]-2451747/5120
*f23[5,-1,-1,1]-430899/160*f23[5,1,-1,1]-204326590319259/16400384*f23[7,1]-60*
f23[-1,1,1,1,-1,1,1,1]-36*f23[-1,1,-1,1,-1,1,-1,1]+24*f23[-1,1,-1,1,1,1,-1,1]-6
*f23[-1,-1,-1,1,1,-1,1,1]-6*f23[-1,-1,-1,1,1,1,-1,1]+24*f23[-1,-1,-1,1,1,1,1,1]
+36*f23[-1,1,-1,1,-1,1,1,1]+24*f23[-1,1,-1,1,1,-1,1,1]-60*f23[-1,1,-1,1,1,1,1,1
]-60*f23[-1,1,1,-1,1,1,1,1]+360*f23[-1,1,1,1,1,1,1,1]+39/2*f23[-1,1,3,1,1,1]-\
138*f23[-1,3,1,1,1,1]+45*f23[-1,-1,-1,-1,-1,-1,-1,1]-36*f23[-1,-1,-1,-1,-1,1,-1
,1]+18*f23[-1,-1,-1,-1,-1,1,1,1]-3*f23[-1,-1,-1,-1,1,-1,-1,1]-1467/8*f23[-1,-1,
-1,-1,-1,3]-75/8*f23[-1,-1,-1,-1,1,3]-1005/16*f23[-1,-1,-1,-1,3,1]+2901/16*f23[
-1,-1,-1,1,-1,3]+147/8*f23[-1,-1,-1,1,1,3]+45/2*f23[-1,-1,-1,1,3,1]+9129/32*f23
[-1,-1,-1,3,-1,1]-477/4*f23[-1,-1,-1,3,1,1]+27/4*f23[-1,-1,3,-1,1,1]-33/4*f23[-\
1,-1,3,1,-1,1]-243/4*f23[-1,-1,3,1,1,1]-1887/16*f23[-1,1,-1,1,-1,3]+39*f23[-1,1
,-1,1,1,3]-267/4*f23[-1,1,-1,1,3,1]+129/2*f23[-1,1,-1,3,1,1]+687/8*f23[-1,1,1,-\
1,1,3]+45*f23[-1,1,1,-1,3,1]+693/8*f23[-1,1,1,1,-1,3]-543/4*f23[-1,1,1,1,1,3]-\
219/4*f23[-1,1,1,1,3,1]+63*f23[-1,1,1,3,1,1]-5115195981039/901120*f23[-1,7]+
9079899/1280*f23[-1,-1,-1,5]-47247/256*f23[-1,-1,3,3]-5724501/5120*f23[-1,-1,5,
1]-5022417/1280*f23[-1,1,-1,5]+1232991/1280*f23[-1,1,1,5]+38427/256*f23[-1,1,3,
3]+12242193/5120*f23[-1,1,5,1]-11685/64*f23[-1,3,1,3]-10017/16*f23[-1,3,3,1]+
490131/160*f23[-1,5,1,1]:
#
F3pointS[5] := 
1732884305073689168811561691069243729820723808865543494618567978301356467/
797793242314765827639736896539582817474969600000000*z10+18321724209183/5242880*
f23[5,5]-1511139546979718913/2624061440*f23[7,3]-252*f23[-1,1,1,-1,1,1,1,1,-1,1
]-18*f23[-1,1,1,-1,-1,-1,-1,1,-1,1]-1383/8*f23[-1,1,1,-1,-1,-1,-1,3]+21*f23[-1,
1,-1,-1,1,-1,1,-1,-1,1]-48*f23[-1,1,1,-1,-1,-1,1,-1,1,1]-3580137/1280*f23[-1,1,
1,5,-1,1]+90*f23[-1,1,1,-1,1,-1,1,1,-1,1]+54*f23[-1,1,1,-1,1,1,1,-1,-1,1]-3*f23
[-1,1,1,-1,1,-1,1,-1,-1,1]-48*f23[-1,1,1,-1,-1,-1,1,1,-1,1]+36*f23[-1,1,1,-1,-1
,1,1,1,-1,1]-153*f23[-1,1,1,-1,-1,-1,1,3]-189/2*f23[-1,1,1,-1,-1,-1,3,1]-159/4*
f23[-1,1,1,-1,-1,3,-1,1]-1905/16*f23[-1,1,1,3,-1,-1,-1,1]+1713/8*f23[-1,1,1,-1,
3,-1,-1,1]+1080*f23[-1,1,1,1,1,1,1,1,-1,1]-24*f23[-1,-1,-1,1,1,-1,-1,-1,-1,1]+
495/2*f23[-1,-1,-1,1,-1,-1,-1,-1,-1,1]-477/2*f23[-1,-1,-1,1,-1,1,-1,-1,-1,1]+
597*f23[-1,3,1,-1,-1,-1,-1,1]-267/2*f23[-1,3,1,1,-1,-1,-1,1]-216195/128*f23[-1,
3,1,-1,-1,3]+21099/16*f23[-1,3,1,1,-1,3]-2223/8*f23[-1,3,1,-1,-1,-1,1,1]-552*
f23[-1,3,1,-1,-1,1,-1,1]-618*f23[-1,3,1,1,-1,1,1,1]+204*f23[-1,3,1,-1,-1,1,1,1]
+1689/4*f23[-1,3,1,1,-1,1,-1,1]+60*f23[-1,1,-1,1,-1,-1,1,-1,-1,1]-78*f23[-1,1,-\
1,1,-1,1,1,-1,-1,1]+57/2*f23[-1,1,3,1,-1,-1,1,1]+267/4*f23[-1,1,3,1,-1,1,1,1]+
2727/16*f23[-1,1,3,-1,1,1,-1,1]+1041/4*f23[-1,1,3,1,-1,1,-1,1]-27*f23[-1,1,3,1,
1,-1,-1,1]+333/2*f23[-1,1,3,1,1,1,-1,1]+1108245/1024*f23[-1,1,3,-1,-1,3]+258327
/256*f23[-1,1,3,-1,1,3]-18807/32*f23[-1,1,3,-1,-1,-1,-1,1]-2400*f23[3,1,-1,1,1,
1,1,1]+28881/128*f23[3,3,-1,1,1,1]+97629/128*f23[3,3,-1,1,-1,1]-63687/128*f23[3
,3,1,-1,-1,1]-80769/128*f23[3,3,1,-1,1,1]-80769/128*f23[3,3,1,1,-1,1]+63633/32*
f23[3,3,1,1,1,1]-7355045199/81920*f23[3,5,1,1]-6165/2*f23[3,1,1,1,1,-1,1,1]+
14595*f23[3,1,1,1,1,1,1,1]+65769/32*f23[3,1,-1,1,1,3]-333/4*f23[3,1,-1,1,3,1]-\
12909/128*f23[3,1,-1,3,1,1]+529389/512*f23[3,1,3,-1,-1,1]+12459/32*f23[3,1,3,1,
-1,1]+13434165489/81920*f23[3,1,5,1]+31953/128*f23[3,1,3,-1,1,1]+57957/32*f23[3
,1,3,1,1,1]+747*f23[3,1,-1,1,1,-1,1,1]+290799/512*f23[3,1,-1,3,-1,1]-132*f23[3,
1,-1,1,-1,-1,1,1]+2721225681/81920*f23[3,1,-1,5]-22029/128*f23[3,1,-1,-1,3,1]+
28671/64*f23[3,1,-1,1,-1,3]-7303569/2048*f23[3,3,1,3]+9267/512*f23[3,3,-1,-1,1,
1]-24181065/4096*f23[3,3,3,1]-113631/256*f23[3,-1,3,1,-1,1]-173667/256*f23[3,-1
,3,-1,1,1]+93*f23[3,1,1,-1,-1,-1,-1,1]-84801/128*f23[3,-1,1,-1,-1,3]-1851/16*
f23[3,-1,1,-1,-1,1,-1,1]-33/8*f23[3,-1,1,-1,1,-1,-1,1]+2643/32*f23[3,-1,1,1,-1,
-1,-1,1]-1035/4*f23[3,-1,-1,-1,-1,-1,-1,1]+909/4*f23[-1,1,1,3,1,-1,1,1]+909/4*
f23[-1,1,1,3,1,1,-1,1]+30*f23[-1,1,1,-1,-1,-1,-1,-1,-1,1]+36*f23[-1,1,-1,-1,1,-\
1,-1,-1,1,1]+18*f23[-1,1,1,-1,-1,-1,-1,-1,1,1]-1047/8*f23[-1,3,-1,-1,1,-1,1,1]-\
1047/8*f23[-1,3,-1,-1,1,1,-1,1]+141753/128*f23[-1,3,-1,-1,1,3]+107362263/2560*
f23[-1,1,-1,-1,-1,5]-420021/512*f23[-1,1,-1,-1,3,3]-30233553/5120*f23[-1,1,-1,-\
1,5,1]+90*f23[-1,1,-1,-1,-1,1,-1,-1,1,1]+261*f23[-1,1,-1,-1,-1,1,-1,1,-1,1]-90*
f23[-1,1,-1,-1,-1,1,-1,1,1,1]+57*f23[-1,1,-1,-1,-1,1,1,-1,-1,1]-36*f23[-1,1,-1,
-1,-1,1,1,-1,1,1]-36*f23[-1,1,-1,-1,-1,1,1,1,-1,1]+48*f23[-1,1,-1,-1,-1,1,1,1,1
,1]+270*f23[-1,1,-1,-1,-1,-1,-1,-1,-1,1]-288*f23[-1,1,-1,-1,-1,-1,-1,1,-1,1]+90
*f23[-1,1,-1,-1,-1,-1,-1,1,1,1]-63*f23[-1,1,-1,-1,-1,-1,1,-1,-1,1]-10557/8*f23[
-1,1,-1,-1,-1,-1,-1,3]-963/8*f23[-1,1,-1,-1,-1,-1,1,3]-5571/16*f23[-1,1,-1,-1,-\
1,-1,3,1]+37779/32*f23[-1,1,-1,-1,-1,1,-1,3]+507/8*f23[-1,1,-1,-1,-1,1,1,3]+
1587/8*f23[-1,1,-1,-1,-1,1,3,1]+114807/64*f23[-1,1,-1,-1,-1,3,-1,1]-4659/16*f23
[-1,1,-1,-1,-1,3,1,1]-633/32*f23[-1,1,-1,-1,3,-1,1,1]-3165/32*f23[-1,1,-1,-1,3,
1,-1,1]-837/16*f23[-1,1,-1,-1,3,1,1,1]+381/4*f23[-1,1,-1,1,-1,-1,-1,-1,1,1]+69*
f23[-1,1,1,1,-1,1,-1,-1,1,1]-186*f23[-1,1,1,1,1,1,-1,-1,1,1]+24*f23[-1,-1,-1,1,
1,1,-1,-1,-1,1]-288*f23[-1,1,-1,1,-1,1,-1,1,-1,1]-120*f23[-1,1,-1,1,-1,1,-1,-1,
1,1]-8571/32*f23[-1,1,-1,-1,1,1,-1,3]+339*f23[-1,3,-1,1,1,-1,1,1]-6750771/512*
f23[-1,3,-1,3,-1,1]+27579/16*f23[-1,3,-1,1,-1,-1,-1,1]-2475/4*f23[-1,3,-1,1,-1,
-1,1,1]-51315/64*f23[3,-1,1,-1,1,3]-341415/512*f23[3,-1,1,-1,3,1]-83577/256*f23
[3,-1,1,1,-1,3]+116769/64*f23[3,-1,1,1,1,3]-12741/64*f23[3,-1,1,1,3,1]-41283/32
*f23[3,-1,1,3,1,1]+329769/128*f23[3,-1,3,1,1,1]-231/16*f23[3,1,-1,-1,-1,-1,-1,1
]+2481/32*f23[3,-1,-1,1,-1,-1,-1,1]+2055/8*f23[3,-1,1,-1,-1,-1,-1,1]-61635/8*
f23[3,1,1,1,1,3]-2493304497/20480*f23[3,1,1,5]+33775263/4096*f23[3,1,3,3]-\
78741927/8192*f23[5,-1,1,3]-380910153/32768*f23[5,-1,3,1]+19474503/5120*f23[5,-\
1,-1,-1,-1,1]+54433359/10240*f23[5,-1,-1,-1,1,1]-2267895/1024*f23[5,-1,-1,1,-1,
1]-239361/1280*f23[5,-1,-1,1,1,1]-3079047/512*f23[5,-1,1,-1,1,1]+3412191/128*
f23[5,-1,1,1,1,1]+1040075229/10240*f23[5,1,1,3]-5602894077/163840*f23[5,-1,-1,3
]+2720657583/40960*f23[5,1,-1,3]+9541521/320*f23[5,1,-1,1,1,1]+7387653/1280*f23
[5,1,-1,1,-1,1]+10982427/320*f23[5,1,1,1,-1,1]-7187571/80*f23[5,1,1,1,1,1]-\
277595487/10240*f23[5,1,3,1]+63*f23[-1,1,1,1,1,-1,-1,1,-1,1]+6729/64*f23[-1,1,3
,-1,-1,-1,1,1]+12171/32*f23[-1,1,3,-1,-1,1,-1,1]+141/8*f23[-1,1,3,-1,-1,1,1,1]+
2727/16*f23[-1,1,3,-1,1,-1,1,1]-2151/4*f23[-1,1,3,-1,1,1,1,1]+245103183/10240*
f23[-1,1,5,-1,1,1]-8198367/640*f23[-1,1,5,-1,-1,1]+114309711/2560*f23[-1,1,5,1,
-1,1]+21387/32*f23[-1,3,-1,-1,-1,-1,1,1]+(-5677811802162366963526404133/
95190324874444800*f23[-1,-1]+134123742499099767327755939/3214218761994240*f23[-\
1,1])*z8+(-27371707324159/17252352*f23[-1,3]-53402575457/3594240*f23[3,-1]+
96825984293/449280*f23[-1,1,-1,-1]-50878799609/224640*f23[-1,-1,-1,-1]-\
53840918251/1347840*f23[-1,1,1,-1]-91407304847/399360*f23[-1,1,-1,1]+
137245962887/5391360*f23[-1,1,1,1]+1917393311923/28753920*f23[3,1]+455824375127
/2156544*f23[-1,-1,-1,1])*z6+5715/16*f23[-1,1,-1,3,-1,1,1,1]-1299/16*f23[-1,1,-\
1,3,1,-1,1,1]+2595/4*f23[-1,1,-1,3,1,1,1,1]+1317/8*f23[-1,1,1,-1,1,1,-1,3]-1269
/2*f23[-1,1,1,-1,1,1,1,3]+237/4*f23[-1,1,1,-1,1,1,3,1]+1527/4*f23[-1,1,1,-1,1,3
,1,1]-6783/8*f23[-1,1,1,-1,3,1,1,1]-5457/8*f23[-1,1,1,1,-1,1,1,3]+3753/32*f23[-\
1,-1,-1,-1,3,1,-1,1]+4053/16*f23[-1,-1,-1,-1,3,1,1,1]-78435/64*f23[-1,-1,-1,1,-\
1,-1,-1,3]-1473/16*f23[-1,-1,-1,1,-1,-1,1,3]-2679/8*f23[-1,-1,-1,1,-1,-1,3,1]+
18621/16*f23[-1,-1,-1,1,-1,1,-1,3]+111*f23[-1,-1,-1,1,-1,1,1,3]+453/2*f23[-1,-1
,-1,1,-1,1,3,1]+1887/16*f23[-1,1,1,1,-1,1,-1,3]+2475/16*f23[-1,1,1,1,1,-1,-1,3]
+29307/32*f23[-1,1,1,1,1,3,-1,1]-105*f23[-1,1,-1,1,-1,-1,-1,1,1,1]-51*f23[-1,1,
-1,1,-1,-1,1,1,-1,1]-28641/16*f23[-1,1,-1,3,-1,1,-1,1]-5781/16*f23[-1,1,-1,3,1,
-1,-1,1]-1299/16*f23[-1,1,-1,3,1,1,-1,1]+106437/64*f23[-1,1,-1,3,-1,-1,-1,1]-\
29271/64*f23[-1,1,-1,3,-1,-1,1,1]-4044429/256*f23[-1,1,-1,5,-1,1]-7611/4*f23[-1
,3,-1,1,-1,1,-1,1]-378*f23[-1,3,-1,1,1,-1,-1,1]+5274747/512*f23[-1,3,-1,-1,-1,3
]+11577/4*f23[-1,3,-1,-1,3,1]-1124547/128*f23[-1,3,-1,1,-1,3]-85955133/10240*
f23[-1,5,-1,-1,1,1]-2053052727/32768*f23[-1,5,-1,3]+864*f23[-1,1,1,1,1,-1,1,1,1
,1]+78*f23[-1,1,1,1,-1,1,-1,1,-1,1]-42*f23[-1,1,1,1,-1,-1,1,-1,-1,1]-1497/8*f23
[3,-1,1,1,-1,1,-1,1]-495/2*f23[3,-1,1,-1,1,1,-1,1]-1131/8*f23[3,-1,1,1,1,-1,-1,
1]+711*f23[3,-1,1,1,1,1,-1,1]-1041/8*f23[3,1,-1,-1,1,1,-1,1]-447/8*f23[3,1,1,1,
-1,-1,-1,1]+42971037/8192*f23[3,3,-1,3]-8723799/4096*f23[3,-1,3,3]+1080*f23[-1,
1,1,1,1,1,1,-1,1,1]+900*f23[-1,1,1,1,1,1,-1,1,1,1]-1225566646467183/46858240*
f23[3,7]-27*f23[-1,1,1,1,1,-1,1,-1,-1,1]+51*f23[-1,1,1,1,-1,1,1,-1,-1,1]-264*
f23[-1,1,1,1,-1,1,1,1,-1,1]-264*f23[-1,1,1,1,-1,1,1,-1,1,1]+4707/32*f23[-1,1,1,
1,-1,3,-1,1]-333/32*f23[-1,1,1,1,-1,-1,3,1]+327/8*f23[-1,1,1,1,-1,-1,1,3]+48*
f23[-1,1,1,-1,-1,1,-1,1,1,1]+48*f23[-1,1,1,1,-1,-1,-1,1,1,1]-240*f23[-1,1,1,1,1
,1,1,-1,-1,1]-198*f23[-1,1,1,1,1,1,-1,1,-1,1]-270*f23[-1,1,1,1,1,-1,1,-1,1,1]-\
252*f23[-1,1,1,1,-1,1,-1,1,1,1]+2627438181/32768*f23[5,3,-1,1]-1106759217/20480
*f23[5,3,1,1]+7828947/2560*f23[5,-1,1,-1,-1,1]-3079047/512*f23[5,-1,1,1,-1,1]-\
3205293/1280*f23[5,1,1,-1,-1,1]+10982427/320*f23[5,1,1,-1,1,1]-27058437/5120*
f23[5,1,-1,-1,-1,1]+912031326966447/8200192*f23[7,-1,-1,1]-9296076361015089/
164003840*f23[7,-1,1,1]-1563470626893657/11714560*f23[7,1,-1,1]+16149293183541/
732160*f23[7,1,1,1]-43080778901944480731455424597329027071179/
5445530908771745792000000*f23[9,1]-33/2*f23[-1,1,1,-1,-1,1,1,3]-201/4*f23[-1,1,
1,-1,-1,1,3,1]-183/2*f23[-1,1,1,-1,-1,3,1,1]+555/2*f23[-1,1,1,-1,1,-1,1,3]+7365
/32*f23[-1,1,1,-1,1,-1,3,1]-1491/4*f23[-1,1,1,1,3,-1,-1,1]-681/4*f23[-1,1,1,1,3
,1,-1,1]-801/8*f23[-1,1,1,1,3,-1,1,1]+357/4*f23[-1,1,1,3,-1,-1,1,1]+2697/16*f23
[-1,1,1,-1,3,1,-1,1]+921/4*f23[-1,1,1,-1,3,-1,1,1]-1197/8*f23[-1,1,1,3,-1,1,1,1
]+3*f23[-1,-1,-1,-1,1,1,-1,1,-1,1]-12*f23[-1,-1,-1,-1,1,1,-1,1,1,1]-3*f23[-1,-1
,-1,-1,1,1,1,-1,-1,1]-12*f23[-1,-1,-1,-1,1,1,1,-1,1,1]-12*f23[-1,-1,-1,-1,1,1,1
,1,-1,1]+54*f23[-1,1,1,1,-1,1,3,1]-27/8*f23[-1,1,1,1,-1,3,1,1]-945*f23[-1,1,1,1
,1,-1,1,3]-19923/32*f23[-1,1,1,1,1,-1,3,1]-4899/16*f23[-1,1,1,1,1,1,-1,3]+5385/
2*f23[-1,1,1,1,1,1,1,3]+2163/4*f23[-1,1,1,1,1,1,3,1]-4065/4*f23[-1,1,1,1,1,3,1,
1]-1179/2*f23[-1,1,1,1,3,1,1,1]-798*f23[-1,1,1,3,1,1,1,1]-297*f23[-1,1,3,1,1,1,
1,1]+2103*f23[-1,3,1,1,1,1,1,1]+1293/16*f23[-1,-1,3,-1,1,-1,1,1]+1293/16*f23[-1
,-1,3,-1,1,1,-1,1]-231/4*f23[-1,-1,3,-1,1,1,1,1]+63/4*f23[-1,-1,3,1,-1,1,-1,1]-\
45/4*f23[-1,-1,3,1,-1,1,1,1]-9*f23[-1,-1,3,1,1,-1,1,1]-9*f23[-1,-1,3,1,1,1,-1,1
]+24*f23[-1,-1,3,1,1,1,1,1]-10263/8*f23[-1,1,-1,1,-1,1,-1,3]-57/4*f23[-1,1,-1,1
,-1,1,1,3]-126*f23[-1,1,-1,1,-1,1,3,1]+2841/16*f23[-1,1,-1,1,-1,3,1,1]+771/4*
f23[-1,1,-1,1,1,-1,1,3]+465/4*f23[-1,1,-1,1,1,-1,3,1]+1317/8*f23[-1,1,-1,1,1,1,
-1,3]-597*f23[-1,1,-1,1,1,1,1,3]-75*f23[-1,1,1,-1,1,-1,-1,-1,-1,1]+105/4*f23[-1
,1,-1,-1,1,1,-1,-1,-1,1]-69/2*f23[-1,1,1,-1,1,-1,-1,-1,1,1]+54*f23[-1,1,1,1,-1,
-1,1,1,-1,1]-66*f23[-1,1,1,-1,-1,1,-1,1,-1,1]-435/2*f23[-1,1,1,-1,-1,1,-1,3]-87
*f23[-1,1,1,1,-1,-1,-1,1,-1,1]-8997/32*f23[-1,1,1,1,-1,-1,-1,3]-1325391/1280*
f23[-1,-1,-1,-1,1,5]+590721/512*f23[-1,-1,-1,-1,3,3]+30181857/2560*f23[-1,-1,-1
,-1,5,1]+87104919/2048*f23[-1,-1,-1,1,-1,5]-6392445/512*f23[-1,-1,-1,1,1,5]-\
544509/512*f23[-1,-1,-1,1,3,3]-96401271/10240*f23[-1,-1,-1,1,5,1]+9453969/1024*
f23[-1,-1,-1,3,-1,3]+379671/256*f23[-1,-1,-1,3,1,3]+1064925/512*f23[-1,-1,-1,3,
3,1]+33805257/5120*f23[-1,-1,-1,5,-1,1]+30661737/10240*f23[-1,-1,-1,5,1,1]+
74193/256*f23[-1,-1,3,-1,1,3]+215559/1024*f23[-1,-1,3,-1,3,1]-24621/128*f23[-1,
-1,3,1,-1,3]+627/2*f23[-1,-1,3,1,1,3]+3297/16*f23[-1,-1,3,1,3,1]-785073/1024*
f23[-1,-1,3,3,-1,1]+19533/64*f23[-1,-1,3,3,1,1]+1705855371/163840*f23[-1,-1,3,5
]-11150153907/163840*f23[-1,-1,5,3]+1663178246699901/16400384*f23[-1,-1,7,1]-\
1316786810653791/41000960*f23[-1,1,-1,7]+1263575048211603/82001920*f23[-1,1,1,7
]+16733771349/163840*f23[-1,1,3,5]+39081872571/163840*f23[-1,1,5,3]-\
11691744890963589/82001920*f23[-1,1,7,1]-24431547627/81920*f23[-1,3,-1,5]+
837092469/20480*f23[-1,3,1,5]+25895817/4096*f23[-1,3,3,3]+3979305579/81920*f23[
-1,3,5,1]-1581219477/40960*f23[-1,5,1,3]+2514082197/81920*f23[-1,5,3,1]+
725262803022897/12615680*f23[-1,7,1,1]+5727039941548408659283274075003909781843
/2722765454385872896000000*f23[-1,9]+826766373940173/20500480*f23[-1,-1,-1,7]-\
54*f23[3,1,-1,1,-1,1,-1,1]-417/4*f23[3,1,-1,1,1,-1,-1,1]+747*f23[3,1,-1,1,1,1,-\
1,1]+187034013/10240*f23[3,5,-1,1]-651/4*f23[3,1,1,-1,-1,1,-1,1]+2151/4*f23[3,1
,1,1,-1,1,-1,1]+96*f23[3,1,1,-1,1,-1,-1,1]+1515/2*f23[3,1,1,-1,1,1,-1,1]+2715/4
*f23[3,1,1,1,1,-1,-1,1]-6165/2*f23[3,1,1,1,1,1,-1,1]+24*f23[-1,-1,-1,-1,1,-1,1,
1,1,1]-3/4*f23[-1,-1,-1,-1,1,1,-1,-1,-1,1]-891/8*f23[-1,-1,-1,-1,-1,1,1,3]-1341
/8*f23[-1,-1,-1,-1,-1,1,3,1]-123807/64*f23[-1,-1,-1,-1,-1,3,-1,1]+7029/16*f23[-\
1,-1,-1,-1,-1,3,1,1]-5040*f23[-1,1,1,1,1,1,1,1,1,1]-315*f23[-1,-1,-1,-1,-1,-1,-\
1,-1,-1,1]+270*f23[-1,-1,-1,-1,-1,-1,-1,1,-1,1]-90*f23[-1,-1,-1,-1,-1,-1,-1,1,1
,1]+30*f23[-1,-1,-1,-1,-1,-1,1,-1,-1,1]+945/4*f23[-1,-1,-1,-1,-1,1,-1,-1,-1,1]-\
81*f23[-1,-1,-1,-1,-1,1,-1,-1,1,1]-261*f23[-1,-1,-1,-1,-1,1,-1,1,-1,1]+72*f23[-\
1,-1,-1,-1,-1,1,-1,1,1,1]-54*f23[-1,-1,-1,-1,-1,1,1,-1,-1,1]+18*f23[-1,-1,-1,-1
,-1,1,1,-1,1,1]+18*f23[-1,-1,-1,-1,-1,1,1,1,-1,1]-36*f23[-1,-1,-1,-1,-1,1,1,1,1
,1]-15/2*f23[-1,-1,-1,-1,1,-1,-1,-1,1,1]-63/2*f23[-1,-1,-1,-1,1,-1,-1,1,-1,1]-3
*f23[-1,-1,-1,-1,1,-1,-1,1,1,1]-9*f23[-1,-1,-1,-1,1,-1,1,-1,-1,1]-6*f23[-1,-1,-\
1,-1,1,-1,1,-1,1,1]-6*f23[-1,-1,-1,-1,1,-1,1,1,-1,1]-264*f23[-1,1,-1,-1,1,1,1,1
,1,1]+2409/16*f23[-1,1,-1,-1,1,-1,-1,3]-393/8*f23[-1,1,-1,-1,1,-1,1,3]-2421/64*
f23[-1,1,-1,-1,1,-1,3,1]+1011/8*f23[-1,1,-1,-1,1,1,1,3]+273/8*f23[-1,1,-1,-1,1,
1,3,1]-23235/64*f23[-1,1,-1,-1,1,3,-1,1]+927/4*f23[-1,1,-1,-1,1,3,1,1]+108711/
64*f23[-1,-1,-1,1,-1,3,-1,1]-3117/16*f23[-1,-1,-1,1,-1,3,1,1]-129/16*f23[-1,-1,
-1,1,1,-1,-1,3]-309/4*f23[-1,-1,-1,1,1,-1,1,3]-441/16*f23[-1,-1,-1,1,1,-1,3,1]-\
435/2*f23[-1,-1,-1,1,1,1,-1,3]-33/2*f23[-1,-1,-1,1,1,1,1,3]-201/4*f23[-1,-1,-1,
1,1,1,3,1]-3039/16*f23[-1,-1,-1,1,1,3,-1,1]+45*f23[-1,-1,-1,1,1,3,1,1]-5535/64*
f23[-1,-1,-1,1,3,-1,-1,1]-855/16*f23[-1,-1,-1,1,3,-1,1,1]-507/4*f23[-1,-1,-1,1,
3,1,-1,1]+1053/4*f23[-1,-1,-1,1,3,1,1,1]+36603/64*f23[-1,-1,-1,3,-1,-1,1,1]+
30903/16*f23[-1,-1,-1,3,-1,1,-1,1]-6219/16*f23[-1,-1,-1,3,-1,1,1,1]+6807/16*f23
[-1,-1,-1,3,1,-1,-1,1]+771/16*f23[-1,-1,-1,3,1,-1,1,1]+771/16*f23[-1,-1,-1,3,1,
1,-1,1]-1617/4*f23[-1,-1,-1,3,1,1,1,1]+11565/8*f23[-1,-1,-1,-1,-1,-1,-1,3]+375/
4*f23[-1,-1,-1,-1,-1,-1,1,3]+3315/8*f23[-1,-1,-1,-1,-1,-1,3,1]-39501/32*f23[-1,
-1,-1,-1,-1,1,-1,3]-90*f23[-1,1,-1,-1,-1,-1,-1,-1,1,1]+24*f23[-1,1,-1,-1,-1,-1,
1,-1,1,1]+24*f23[-1,1,-1,-1,-1,-1,1,1,-1,1]-60*f23[-1,1,-1,-1,-1,-1,1,1,1,1]+
111/2*f23[-1,1,-1,-1,1,-1,-1,1,-1,1]-39*f23[-1,1,-1,-1,1,-1,-1,1,1,1]-36*f23[-1
,1,-1,-1,1,-1,1,-1,1,1]-36*f23[-1,1,-1,-1,1,-1,1,1,-1,1]+33230427/2048*f23[-1,5
,-1,-1,-1,1]-9144915/512*f23[-1,5,-1,1,-1,1]-23502357/2560*f23[-1,5,1,-1,-1,1]-\
7962777/2560*f23[-1,5,1,-1,1,1]-7962777/2560*f23[-1,5,1,1,-1,1]-\
19247938256731557/164003840*f23[-1,7,-1,1]-75*f23[-1,1,-1,-1,1,1,-1,1,-1,1]-42*
f23[-1,1,-1,1,1,-1,-1,1,-1,1]-129/2*f23[-1,1,1,1,-1,-1,-1,-1,1,1]-60*f23[-1,1,1
,-1,-1,1,-1,-1,1,1]-5697/32*f23[-1,1,1,-1,1,3,-1,1]-252*f23[-1,1,1,-1,1,1,1,-1,
1,1]+36*f23[-1,1,1,-1,-1,1,1,-1,1,1]+90*f23[-1,1,1,-1,1,-1,1,-1,1,1]-3648981/
256*f23[-1,1,1,-1,-1,5]-24*f23[-1,1,-1,1,1,-1,1,-1,-1,1]-501/2*f23[-1,1,-1,1,-1
,-1,-1,-1,-1,1]-957/4*f23[-1,1,-1,-1,-1,1,-1,-1,-1,1]+72*f23[-1,1,-1,1,-1,1,1,1
,-1,1]+84*f23[-1,1,-1,1,1,-1,1,1,-1,1]+48*f23[-1,1,-1,-1,1,-1,1,1,1,1]+72*f23[-\
1,1,-1,-1,1,1,1,-1,1,1]+72*f23[-1,1,-1,-1,1,1,1,1,-1,1]+3903/8*f23[-1,3,-1,-1,1
,-1,-1,1]-1611/16*f23[-1,3,-1,1,1,3]-16041/16*f23[-1,3,-1,1,3,1]-34335/16*f23[-\
1,3,-1,-1,-1,-1,-1,1]+17895/8*f23[-1,3,-1,-1,-1,1,-1,1]-4713/8*f23[-1,3,-1,-1,-\
1,1,1,1]+2679/4*f23[-1,3,-1,1,-1,1,1,1]-193221/512*f23[-1,3,3,-1,-1,1]+519*f23[
-1,3,3,1,-1,1]-53097/128*f23[-1,3,3,-1,1,1]-57*f23[-1,1,-1,1,1,-1,-1,-1,1,1]+24
*f23[-1,1,-1,1,1,-1,-1,-1,-1,1]+231*f23[-1,1,-1,1,-1,1,-1,-1,-1,1]-177/16*f23[-\
1,1,-1,1,1,-1,-1,3]-60*f23[-1,1,-1,-1,1,1,-1,-1,1,1]+36*f23[-1,-1,-1,-1,1,-1,-1
,-1,-1,1]+339*f23[-1,3,-1,1,1,1,-1,1]-6867411/2560*f23[-1,5,-1,1,1,1]-3177/32*
f23[-1,-1,3,-1,-1,-1,-1,1]-945/64*f23[-1,-1,3,-1,-1,-1,1,1]+4233/32*f23[-1,-1,3
,-1,-1,1,-1,1]+855/8*f23[-1,-1,3,-1,-1,1,1,1]+15578949/5120*f23[-1,-1,5,-1,-1,1
]+4287/32*f23[3,1,-1,-1,-1,-1,1,1]+81*f23[3,-1,1,-1,-1,-1,1,1]+48*f23[-1,-1,-1,
-1,1,1,1,1,1,1]-267*f23[-1,-1,-1,1,-1,-1,-1,1,-1,1]+93*f23[-1,-1,-1,1,-1,-1,-1,
1,1,1]-57*f23[-1,-1,-1,1,-1,-1,1,-1,-1,1]+27*f23[-1,-1,-1,1,-1,-1,1,-1,1,1]-51*
f23[-1,1,-1,-1,1,-1,-1,-1,-1,1]-501/2*f23[3,-1,-1,-1,1,1,1,1]+495/4*f23[3,-1,-1
,1,-1,-1,1,1]+279/8*f23[3,-1,-1,1,-1,1,-1,1]-351/4*f23[3,-1,-1,1,-1,1,1,1]-171/
2*f23[3,-1,-1,1,1,-1,1,1]-171/2*f23[3,-1,-1,1,1,1,-1,1]+330*f23[3,-1,-1,1,1,1,1
,1]-495/2*f23[3,-1,1,-1,1,-1,1,1]+906*f23[3,-1,1,-1,1,1,1,1]+1335/2*f23[3,-1,1,
1,-1,1,1,1]-2355*f23[3,-1,1,1,1,1,1,1]+67788825/4096*f23[3,-1,-1,5]-54437655/
8192*f23[3,-1,1,5]-1499220411/40960*f23[3,-1,5,1]+85977/64*f23[3,-1,-1,-1,-1,3]
+34191/64*f23[3,-1,-1,-1,1,3]+64143/128*f23[3,-1,-1,-1,3,1]-21855/256*f23[3,-1,
-1,1,-1,3]+633/64*f23[3,-1,-1,1,1,3]+1713/64*f23[3,-1,-1,1,3,1]-512979/512*f23[
3,-1,-1,3,-1,1]-1041/8*f23[3,1,-1,-1,1,-1,1,1]-17691/128*f23[3,1,-1,-1,1,3]-\
58515/128*f23[3,1,1,-1,-1,3]+52203/64*f23[3,1,1,1,-1,3]+1043091/1024*f23[-1,-1,
3,-1,-1,3]-48*f23[-1,1,1,-1,-1,-1,-1,1,1,1]+8631/64*f23[-1,1,-1,1,3,-1,-1,1]+
777/4*f23[-1,1,-1,1,3,1,-1,1]+135/4*f23[-1,1,-1,1,1,3,-1,1]+84*f23[-1,1,-1,1,1,
-1,1,-1,1,1]-103347/64*f23[-1,1,-1,1,-1,3,-1,1]+399/16*f23[-1,1,-1,1,-1,-1,1,3]
+5205/16*f23[-1,1,-1,1,-1,-1,3,1]-51*f23[-1,1,-1,1,-1,-1,1,-1,1,1]+108*f23[-1,1
,-1,1,-1,-1,1,1,1,1]-135/32*f23[-1,1,-1,-1,3,-1,-1,1]+333/2*f23[-1,1,3,1,1,-1,1
,1]+505461/1024*f23[-1,1,3,3,-1,1]+2385/16*f23[-1,1,3,-1,1,-1,-1,1]-999/8*f23[-\
1,1,3,1,-1,-1,-1,1]-1161/2*f23[-1,3,1,1,1,-1,1,1]-1161/2*f23[-1,3,1,1,1,1,-1,1]
-78*f23[-1,-1,-1,1,-1,1,-1,1,1,1]+60*f23[-1,-1,-1,1,-1,1,1,-1,-1,1]-24*f23[-1,-\
1,-1,1,-1,1,1,-1,1,1]-24*f23[-1,-1,-1,1,-1,1,1,1,-1,1]+24*f23[-1,-1,-1,1,1,-1,-\
1,1,-1,1]-48*f23[-1,-1,-1,1,1,-1,-1,1,1,1]+12*f23[-1,-1,-1,1,1,-1,1,-1,-1,1]-36
*f23[-1,-1,-1,1,1,-1,1,-1,1,1]-36*f23[-1,-1,-1,1,1,-1,1,1,-1,1]+48*f23[-1,-1,-1
,1,1,-1,1,1,1,1]-60*f23[-1,-1,-1,1,1,1,-1,-1,1,1]-66*f23[-1,-1,-1,1,1,1,-1,1,-1
,1]+48*f23[-1,-1,-1,1,1,1,-1,1,1,1]-42*f23[-1,-1,-1,1,1,1,1,-1,-1,1]+36*f23[-1,
-1,-1,1,1,1,1,-1,1,1]+36*f23[-1,-1,-1,1,1,1,1,1,-1,1]-120*f23[-1,-1,-1,1,1,1,1,
1,1,1]+114*f23[-1,1,-1,1,-1,1,-1,1,1,1]+72*f23[-1,1,-1,1,-1,1,1,-1,1,1]-192*f23
[-1,1,-1,1,-1,1,1,1,1,1]-240*f23[-1,1,-1,1,1,-1,1,1,1,1]-240*f23[-1,1,-1,1,1,1,
-1,1,1,1]-252*f23[-1,1,-1,1,1,1,1,-1,1,1]+840*f23[-1,1,-1,1,1,1,1,1,1,1]-240*
f23[-1,1,1,-1,1,1,-1,1,1,1]+840*f23[-1,1,1,-1,1,1,1,1,1,1]+840*f23[-1,1,1,1,-1,
1,1,1,1,1]+9/4*f23[3,-1,-1,-1,-1,-1,1,1]+234*f23[3,-1,-1,-1,-1,1,-1,1]+351/4*
f23[3,-1,-1,-1,-1,1,1,1]+315/8*f23[3,-1,-1,-1,1,-1,-1,1]+129*f23[3,-1,-1,-1,1,-\
1,1,1]+129*f23[3,-1,-1,-1,1,1,-1,1]-957/8*f23[3,-1,1,-1,-1,1,1,1]-33*f23[-1,1,-\
1,1,1,1,-1,-1,-1,1]-252*f23[-1,1,-1,1,1,1,1,1,-1,1]-270*f23[-1,1,1,1,1,-1,1,1,-\
1,1]-150*f23[-1,1,1,1,1,-1,-1,1,1,1]+60*f23[-1,1,-1,1,1,-1,-1,1,1,1]-61602513/
5120*f23[-1,1,-1,-1,1,5]+54*f23[-1,1,1,1,-1,-1,1,-1,1,1]+57*f23[-1,1,1,1,-1,-1,
-1,-1,-1,1]+24*f23[-1,1,1,-1,-1,1,-1,-1,-1,1]-42*f23[-1,1,1,-1,-1,1,1,-1,-1,1]-\
33*f23[-1,1,-1,-1,1,1,1,-1,-1,1]+84*f23[-1,1,-1,-1,1,1,-1,1,1,1]+312*f23[-1,3,-\
1,-1,1,1,1,1]+74685/64*f23[-1,1,-1,1,-1,-1,-1,3]+267*f23[-1,1,-1,1,-1,-1,-1,1,-\
1,1]+6063/32*f23[-1,1,1,-1,1,-1,-1,3]+27*f23[-1,1,1,-1,1,-1,-1,1,-1,1]-339/4*
f23[-1,-1,-1,1,-1,-1,-1,-1,1,1]+27*f23[-1,-1,-1,1,1,-1,-1,-1,1,1]+78*f23[-1,1,1
,-1,1,1,-1,1,-1,1]+72*f23[-1,1,1,-1,1,1,-1,-1,1,1]+66*f23[-1,1,-1,1,1,1,1,-1,-1
,1]+90*f23[-1,1,-1,1,1,1,-1,1,-1,1]+96*f23[-1,1,-1,1,1,1,-1,-1,1,1]+27*f23[-1,-\
1,-1,1,-1,-1,1,1,-1,1]-72*f23[-1,-1,-1,1,-1,-1,1,1,1,1]+90*f23[-1,-1,-1,1,-1,1,
-1,-1,1,1]+258*f23[-1,-1,-1,1,-1,1,-1,1,-1,1]+51/2*f23[-1,1,1,1,1,1,-1,-1,-1,1]
-33*f23[-1,1,1,-1,1,1,-1,-1,-1,1]-150*f23[-1,3,1,-1,1,1,1,1]-231/32*f23[-1,3,1,
-1,1,3]-9711/128*f23[-1,3,1,-1,3,1]+741/4*f23[-1,3,1,1,1,-1,-1,1]+2739/4*f23[3,
1,-1,1,-1,1,1,1]+1017/2*f23[3,1,-1,-1,1,1,1,1]-627/8*f23[3,1,-1,-1,-1,1,1,1]-\
261/2*f23[-1,-1,-1,-1,1,3,1,1]-15/8*f23[-1,-1,-1,-1,3,-1,-1,1]+267/32*f23[-1,-1
,-1,-1,3,-1,1,1]+303345/128*f23[-1,3,-1,3,1,1]-20343/16*f23[-1,3,1,1,1,3]-6747/
32*f23[-1,3,1,1,3,1]-3645/2*f23[-1,3,1,3,1,1]+111249/32*f23[-1,3,3,1,1,1]+
2376429/128*f23[-1,5,1,1,1,1]-12687615/2048*f23[-1,-1,5,-1,1,1]-31813149/2560*
f23[-1,-1,5,1,-1,1]+92408283/2560*f23[-1,-1,5,1,1,1]-98490249/2048*f23[-1,1,-1,
1,-1,5]+1342521/512*f23[-1,1,-1,1,1,5]+893709/512*f23[-1,1,-1,1,3,3]+210131859/
10240*f23[-1,1,-1,1,5,1]-9081273/1024*f23[-1,1,-1,3,-1,3]-355299/256*f23[-1,1,-\
1,3,1,3]-917955/512*f23[-1,1,-1,3,3,1]-66052029/10240*f23[-1,1,-1,5,1,1]+
4835007/1024*f23[-1,1,1,-1,1,5]+112749/128*f23[-1,1,1,-1,3,3]+34383087/2560*f23
[-1,1,1,-1,5,1]-5395197/5120*f23[-1,1,1,1,-1,5]+25622307/640*f23[-1,1,1,1,1,5]-\
398373/128*f23[-1,1,1,1,3,3]-301767183/5120*f23[-1,1,1,1,5,1]+3171/32*f23[-1,1,
1,3,-1,3]+11823/8*f23[-1,1,1,3,1,3]+1198785/512*f23[-1,1,1,3,3,1]+2501727/80*
f23[-1,1,1,5,1,1]+1150341/1024*f23[-1,1,3,-1,3,1]+113067/64*f23[-1,1,3,1,-1,3]+
14283/32*f23[-1,1,3,1,1,3]-20211/32*f23[-1,1,3,1,3,1]+18423/64*f23[-1,1,3,3,1,1
]-174541407/2560*f23[-1,1,5,1,1,1]-20836377/512*f23[-1,-1,-1,-1,-1,5]+1929/8*
f23[-1,1,1,3,1,-1,-1,1]+57*f23[-1,1,1,1,1,-1,-1,-1,1,1]-785631/160*f23[5,1,-1,-\
1,1,1]-696*f23[-1,3,-1,1,1,1,1,1]-115083/64*f23[-1,-1,-1,3,-1,-1,-1,1]+165/16*
f23[-1,-1,3,-1,1,-1,-1,1]+1317/16*f23[-1,-1,3,1,-1,-1,-1,1]+495/4*f23[-1,-1,3,1
,-1,-1,1,1]+219/2*f23[-1,-1,3,1,1,-1,-1,1]+387/4*f23[-1,1,-1,1,1,1,3,1]+429/2*
f23[-1,1,-1,1,1,3,1,1]+1299/16*f23[-1,1,-1,1,3,-1,1,1]-273/4*f23[-1,1,-1,1,3,1,
1,1]+1899/16*f23[-1,1,1,3,-1,1,-1,1]-120*f23[-1,1,1,-1,-1,1,1,1,1,1]-312*f23[-1
,1,1,-1,1,-1,1,1,1,1]+96*f23[-1,1,1,-1,-1,-1,1,1,1,1]+48*f23[-1,1,1,-1,1,-1,-1,
1,1,1]-192*f23[-1,1,1,1,-1,-1,1,1,1,1]+753/2*f23[-1,3,1,1,-1,-1,1,1]+333879/128
*f23[-1,3,1,3,-1,1]-381/2*f23[-1,3,1,-1,1,-1,-1,1]+369/2*f23[-1,3,1,-1,1,-1,1,1
]+369/2*f23[-1,3,1,-1,1,1,-1,1]-51*f23[-1,1,1,1,-1,1,-1,-1,-1,1]-36*f23[-1,1,1,
1,1,-1,-1,-1,-1,1]-1083/8*f23[3,1,1,-1,-1,-1,1,1]-2550*f23[3,1,1,1,-1,1,1,1]+
825/2*f23[3,1,1,-1,-1,1,1,1]+498*f23[3,1,1,1,-1,-1,1,1]-53847/32*f23[3,1,1,1,3,
1]-22149/8*f23[3,1,1,3,-1,1]+46635/16*f23[3,1,1,3,1,1]+1515/2*f23[3,1,1,-1,1,-1
,1,1]-2442*f23[3,1,1,-1,1,1,1,1]+86865/32*f23[3,1,1,-1,1,3]+14361/8*f23[3,1,1,-\
1,3,1]-357/2*f23[3,-1,1,1,-1,-1,1,1]+389631/512*f23[3,-1,1,3,-1,1]+711*f23[3,-1
,1,1,1,-1,1,1]+753/8*f23[3,1,-1,-1,-1,1,-1,1]+69/8*f23[3,1,-1,1,-1,-1,-1,1]+
58431/512*f23[3,1,-1,-1,-1,3]-349305/512*f23[3,3,-1,-1,-1,1]+177/2*f23[3,1,-1,-\
1,1,-1,-1,1]-163773/256*f23[3,-1,3,-1,-1,1]+723/8*f23[3,-1,-1,1,1,-1,-1,1]+
58431/128*f23[3,-1,-1,3,1,1]-4329/32*f23[-1,-1,-1,-1,1,-1,-1,3]-189/4*f23[-1,-1
,-1,-1,1,-1,1,3]-1923/64*f23[-1,-1,-1,-1,1,-1,3,1]+537/32*f23[-1,-1,-1,-1,1,1,-\
1,3]-381/8*f23[-1,-1,-1,-1,1,1,1,3]-225/8*f23[-1,-1,-1,-1,1,1,3,1]+8499/64*f23[
-1,-1,-1,-1,1,3,-1,1]+(997315463/5120*f23[5,3]+155906829/10240*f23[3,5]-17355/2
*f23[3,1,1,3]+57809/64*f23[3,-1,1,3]+304010442322149/2050048*f23[7,-1]-89795/
128*f23[3,-1,-1,3]+362031/128*f23[3,1,-1,3]-116435/128*f23[3,3,-1,-1]+6491501/
1280*f23[5,-1,-1,-1]+176463/128*f23[3,1,3,-1]-21229/32*f23[3,3,1,-1]-54591/64*
f23[3,-1,3,-1]-1068431/320*f23[5,1,1,-1]+2609649/640*f23[5,-1,1,-1]-377/2*f23[3
,-1,1,1,1,-1]+8*f23[-1,1,-1,-1,-1,-1,1,1]+20*f23[-1,1,1,-1,-1,-1,1,1]+59*f23[-1
,1,-1,-1,1,-1,-1,1]+4*f23[-1,1,-1,1,-1,-1,1,1]-20*f23[-1,1,-1,1,1,-1,-1,1]-6*
f23[-1,1,1,1,1,-1,-1,1]+90*f23[-1,1,1,-1,1,-1,-1,1]-72*f23[-1,1,1,1,-1,-1,1,1]-\
60*f23[-1,1,1,-1,-1,-1,-1,1]-366*f23[-1,1,-1,-1,-1,-1,-1,1]-86*f23[-1,1,1,1,-1,
-1,-1,1]+326*f23[-1,1,-1,1,-1,-1,-1,1]-332*f23[-1,-1,-1,1,-1,-1,-1,1]+350*f23[-\
1,-1,-1,1,-1,1,-1,1]-68*f23[-1,-1,-1,1,-1,1,1,1]+8*f23[-1,-1,-1,1,1,-1,-1,1]-36
*f23[-1,1,3,1,1,-1]+247*f23[-1,3,1,1,1,-1]-497*f23[-1,1,1,1,3,-1]+643/2*f23[-1,
1,1,3,1,-1]+796*f23[-1,3,1,-1,-1,-1]-6269/8*f23[-1,1,3,-1,-1,-1]+146*f23[-1,-1,
3,1,1,-1]-504*f23[-1,3,-1,1,1,-1]+360*f23[-1,1,-1,-1,-1,-1,-1,-1]+330*f23[-1,-1
,-1,1,-1,-1,-1,-1]-56*f23[-1,1,1,1,-1,-1,1,-1]-100*f23[-1,1,1,-1,1,-1,-1,-1]-\
318*f23[-1,-1,-1,1,-1,1,-1,-1]-f23[-1,-1,-1,-1,1,1,-1,-1]-44*f23[-1,1,-1,1,1,1,
-1,-1]+32*f23[-1,-1,-1,1,1,1,-1,-1]+35*f23[-1,1,-1,-1,1,1,-1,-1]+439/4*f23[-1,-\
1,3,1,-1,-1]+9193/4*f23[-1,3,-1,1,-1,-1]+55/4*f23[-1,-1,3,-1,1,-1]+571/2*f23[-1
,1,1,-1,3,-1]+2877/16*f23[-1,1,-1,1,3,-1]-1927/4*f23[-1,1,-1,3,1,-1]-178*f23[-1
,3,1,1,-1,-1]-254*f23[-1,3,1,-1,1,-1]-635/4*f23[-1,1,1,3,-1,-1]+1301/2*f23[-1,3
,-1,-1,1,-1]+795/4*f23[-1,1,3,-1,1,-1]-333/2*f23[-1,1,3,1,-1,-1]-420*f23[-1,-1,
-1,-1,-1,-1,-1,-1]+11076809/512*f23[-1,5,-1,-1]-38361/16*f23[-1,-1,-1,3,-1,-1]-\
64407/128*f23[-1,3,3,-1]-1059/8*f23[-1,-1,3,-1,-1,-1]-334*f23[-1,1,-1,1,-1,-1,-\
1,-1]+5192983/1280*f23[-1,-1,5,-1]+35479/16*f23[-1,1,-1,3,-1,-1]-88*f23[-1,1,1,
-1,1,1,-1,1]-88*f23[-1,1,1,1,-1,1,-1,1]+492*f23[-1,1,1,1,1,1,-1,1]+39655/16*f23
[-1,1,-1,-1,-1,3]+342*f23[-1,1,-1,-1,-1,1,-1,1]-36*f23[-1,1,-1,-1,-1,1,1,1]-28*
f23[-1,1,-1,-1,1,1,-1,1]-565/2*f23[-1,1,1,-1,-1,3]-52*f23[-1,1,1,-1,-1,1,-1,1]-\
24*f23[-1,1,1,-1,-1,1,1,1]+905*f23[3,1,1,1,1,-1]-11/2*f23[3,-1,1,-1,1,-1]-345*
f23[3,-1,-1,-1,-1,-1]-139*f23[3,1,-1,1,1,-1]+124*f23[3,1,1,-1,-1,-1]+241/2*f23[
3,-1,-1,1,1,-1]+105/2*f23[3,-1,-1,-1,1,-1]-11445/4*f23[-1,3,-1,-1,-1,-1]+40*f23
[-1,1,1,-1,-1,-1,-1,-1]-68*f23[-1,1,-1,-1,1,-1,-1,-1]+32*f23[-1,1,-1,1,1,-1,-1,
-1]+48*f23[-1,-1,-1,-1,1,-1,-1,-1]-12*f23[-1,-1,-1,-1,1,-1,1,-1]-72*f23[-1,-1,-\
1,-1,-1,1,1,-1]+76*f23[-1,1,-1,-1,-1,1,1,-1]+23/2*f23[3,1,-1,1,-1,-1]+80*f23[-1
,-1,-1,1,-1,1,1,-1]+16*f23[-1,-1,-1,1,1,-1,1,-1]-4*f23[-1,-1,-1,-1,1,1,1,-1]-4*
f23[-1,1,1,-1,1,-1,1,-1]-48*f23[-1,1,1,1,1,-1,-1,-1]+80*f23[-1,1,-1,1,-1,-1,1,-\
1]+28*f23[-1,1,-1,-1,1,-1,1,-1]-76*f23[-1,-1,-1,1,-1,-1,1,-1]+72*f23[-1,1,1,-1,
1,1,1,-1]-9019479/1280*f23[5,1,-1,-1]-44*f23[-1,1,1,-1,1,1,-1,-1]+34*f23[-1,1,1
,1,1,1,-1,-1]-320*f23[-1,1,1,1,1,1,1,-1]-149/2*f23[3,1,1,1,-1,-1]+68*f23[-1,1,1
,1,-1,1,1,-1]-44*f23[-1,1,-1,-1,1,1,1,-1]+32*f23[-1,1,1,-1,-1,1,-1,-1]-68*f23[-\
1,1,1,1,-1,1,-1,-1]+308*f23[-1,1,-1,1,-1,1,-1,-1]-319*f23[-1,1,-1,-1,-1,1,-1,-1
]+315*f23[-1,-1,-1,-1,-1,1,-1,-1]+827/8*f23[3,-1,-1,1,-1,-1]+76*f23[-1,1,1,1,-1
,-1,-1,-1]-5/2*f23[-1,-1,-1,-1,3,-1]-7834119/640*f23[-1,5,1,-1]-45/8*f23[-1,1,-\
1,-1,3,-1]-2732789/160*f23[-1,1,5,-1]-1845/16*f23[-1,-1,-1,1,3,-1]+2269/4*f23[-\
1,-1,-1,3,1,-1]+881/8*f23[3,-1,1,1,-1,-1]-2234405/128*f23[-1,3,-1,3]-9707/4*f23
[-1,3,-1,1,-1,1]-733*f23[-1,3,1,-1,-1,1]+357/2*f23[-1,3,1,-1,1,1]+55/2*f23[-1,3
,1,1,-1,1]+2927*f23[-1,3,-1,-1,-1,1]-101*f23[-1,3,-1,-1,1,1]+43/2*f23[-1,3,-1,1
,1,1]-35561351/1280*f23[-1,5,-1,1]+10607/16*f23[-1,1,3,-1,-1,1]+1445/4*f23[-1,1
,3,1,-1,1]-531/8*f23[-1,1,1,3,-1,1]-144*f23[-1,1,1,-1,1,-1,1,1]-699/2*f23[-1,1,
3,-1,1,1]+360*f23[-1,1,1,1,1,-1,1,1]-20063/8*f23[-1,1,-1,3,-1,1]-1021/8*f23[-1,
1,-1,-1,1,3]-1525/16*f23[-1,1,-1,-1,3,1]-12*f23[-1,1,-1,-1,1,-1,1,1]-120*f23[-1
,1,-1,-1,1,1,1,1]+3905/16*f23[-1,-1,3,-1,-1,1]-1030*f23[3,1,1,-1,1,1]+8400*f23[
3,1,1,1,1,1]+87751/32*f23[3,1,3,1]+11017/16*f23[3,3,1,1]+113059/64*f23[3,3,-1,1
]-2455/8*f23[3,-1,1,-1,-1,1]+217/4*f23[3,1,-1,-1,-1,1]+427/2*f23[3,1,-1,-1,1,1]
-1089*f23[3,1,-1,1,1,1]+563/2*f23[3,-1,1,1,-1,1]+1911/4*f23[3,1,-1,1,-1,1]+61/2
*f23[3,1,1,-1,-1,1]-1431*f23[3,1,1,1,-1,1]+212345/128*f23[3,-1,3,1]+1635/4*f23[
3,-1,-1,-1,-1,1]-65*f23[3,-1,-1,-1,1,1]-231/4*f23[3,-1,-1,1,-1,1]+189/2*f23[3,-\
1,-1,1,1,1]+879/2*f23[3,-1,1,-1,1,1]-1077*f23[3,-1,1,1,1,1]+4004849/320*f23[5,-\
1,1,1]-2976613/80*f23[5,1,1,1]-10490119/2560*f23[5,-1,-1,1]+2570119/80*f23[5,1,
-1,1]-1482693758431013/8200192*f23[7,1]+368*f23[-1,1,1,1,-1,1,1,1]-342*f23[-1,1
,-1,1,-1,1,-1,1]-72*f23[-1,1,-1,1,1,1,-1,1]+88*f23[-1,1,-1,1,1,1,1,-1]+32*f23[-\
1,-1,-1,-1,1,1,1,1]-56*f23[-1,-1,-1,1,1,1,1,-1]-32*f23[-1,-1,-1,1,1,-1,-1,-1]-\
104*f23[-1,1,-1,1,-1,1,1,-1]-32*f23[-1,1,-1,1,1,-1,1,-1]-36*f23[-1,1,1,1,1,-1,1
,-1]+16*f23[-1,-1,-1,-1,1,-1,1,1]-8*f23[-1,-1,-1,-1,1,1,-1,1]-84*f23[-1,1,-1,-1
,-1,-1,1,-1]+40*f23[-1,-1,-1,-1,-1,-1,1,-1]-56*f23[-1,1,1,-1,-1,1,1,-1]+128*f23
[3,1,1,-1,1,-1]+685/2*f23[3,-1,1,-1,-1,-1]+118*f23[3,1,-1,-1,1,-1]-77/4*f23[3,1
,-1,-1,-1,-1]-12*f23[-1,-1,-1,1,1,-1,1,1]-52*f23[-1,-1,-1,1,1,1,-1,1]-24*f23[-1
,-1,-1,1,1,1,1,1]-24*f23[-1,1,-1,1,-1,1,1,1]-80*f23[-1,1,-1,1,1,-1,1,1]+384*f23
[-1,1,-1,1,1,1,1,1]+384*f23[-1,1,1,-1,1,1,1,1]-2880*f23[-1,1,1,1,1,1,1,1]-36*
f23[-1,1,3,1,1,1]+1053*f23[-1,3,1,1,1,1]+360*f23[-1,-1,-1,-1,-1,-1,-1,1]-348*
f23[-1,-1,-1,-1,-1,1,-1,1]+24*f23[-1,-1,-1,-1,-1,1,1,1]-51*f23[-1,-1,-1,-1,1,-1
,-1,1]-40513/16*f23[-1,-1,-1,-1,-1,3]-505/8*f23[-1,-1,-1,-1,1,3]+4545/16*f23[-1
,-1,-1,-1,3,1]+40389/16*f23[-1,-1,-1,1,-1,3]-427/2*f23[-1,-1,-1,1,1,3]+557/4*
f23[-1,-1,-1,1,3,1]+22057/8*f23[-1,-1,-1,3,-1,1]-1157/2*f23[-1,-1,-1,3,1,1]+127
/2*f23[-1,-1,3,-1,1,1]-27/4*f23[-1,-1,3,1,-1,1]-219/2*f23[-1,-1,3,1,1,1]-37731/
16*f23[-1,1,-1,1,-1,3]-396*f23[-1,1,-1,1,1,3]+229/4*f23[-1,1,-1,1,3,1]+1339/2*
f23[-1,1,-1,3,1,1]-549/2*f23[-1,1,1,-1,1,3]-4265/8*f23[-1,1,1,-1,3,1]-903/2*f23
[-1,1,1,1,-1,3]+2975*f23[-1,1,1,1,1,3]-926*f23[-1,1,1,1,3,1]-369*f23[-1,1,1,3,1
,1]-5767933699669993/41000960*f23[-1,7]+17940797/1280*f23[-1,-1,-1,5]-101903/
128*f23[-1,-1,3,3]+4426625/256*f23[-1,-1,5,1]-27339561/1280*f23[-1,1,-1,5]-\
100047/160*f23[-1,1,1,5]+491957/128*f23[-1,1,3,3]-4943133/1280*f23[-1,1,5,1]-\
6965/16*f23[-1,3,1,3]+93325/32*f23[-1,3,3,1]+6574467/320*f23[-1,5,1,1])*z2+(
15137/72*f23[-1,1,1,-1,1,1]+4945265/1152*f23[-1,3,-1,1]-174257/288*f23[-1,1,-1,
-1,-1,1]+737/32*f23[-1,1,-1,-1,1,1]+4365/8*f23[-1,1,-1,1,-1,1]+181/6*f23[-1,1,1
,-1,-1,1]+11051/144*f23[-1,1,1,1,-1,1]+25749467227/491520*f23[-1,5]-29823739/
9216*f23[-1,-1,-1,3]+5459/24*f23[-1,1,-1,-1,-1,-1]-4004075/9216*f23[-1,1,3,-1]+
1392541/1152*f23[-1,3,1,-1]-7585/24*f23[-1,-1,-1,-1,-1,-1]-613865/512*f23[-1,3,
-1,-1]-42769/144*f23[-1,-1,-1,1,1,-1]-1819/9*f23[-1,1,-1,-1,1,-1]-64301/192*f23
[-1,1,-1,1,-1,-1]+38075/288*f23[-1,1,1,1,-1,-1]+49091/192*f23[-1,-1,-1,1,-1,-1]
-7147/288*f23[-1,-1,-1,-1,1,-1]+49987/144*f23[-1,1,-1,1,1,-1]+55639/288*f23[-1,
1,1,-1,1,-1]-144631/144*f23[-1,1,1,1,1,-1]+8887523/9216*f23[-1,-1,3,-1]-2267/8*
f23[-1,1,1,-1,-1,-1]-287695/1536*f23[3,1,-1,-1]+662773/2304*f23[3,-1,-1,1]
-11852852933/368640*f23[5,1]-109679/192*f23[3,1,-1,1]-495439/768*f23[3,-1,1,1]
+4608719/576*f23[3,1,1,1]+313919/1152*f23[-1,-1,3,1]
+26604131/9216*f23[-1,1,-1,3]+447069/128*f23[-1,1,1,3]
-30753/64*f23[-1,1,3,1]+4355/48*f23[-1,3,1,1]+18919/32*f23[-1,-1,-1,-1,-1,1]
-9719/16*f23[-1,-1,-1,1,-1,1]+181/6*f23[-1,-1,-1,1,1,1]
+15137/72*f23[-1,1,-1,1,1,1]-390367/144*f23[-1,1,1,1,1,1]
+685/288*f23[-1,-1,-1,-1,1,1]-2591348057/294912*f23[5,-1]
-130537/288*f23[3,-1,1,-1]+135929/192*f23[3,-1,-1,-1]
+3221209/1152*f23[3,1,1,-1]-905555887/73728*f23[3,3])*z4:
#
# Thus, antipodal duality can be verified at point S) through 5 loops.
#
###################################################################
#
# T) (uh,vh,wh) = (3/4,3/4,1/4) <-> (u,v,w) = (-1,-1,3),
#
# We use the 6th-root-of-unity parity23 [f23] alphabet of HyperlogProcedures.
#
# Here we give the amplitude through 5 loops.
# The amplitude values are all real.
#
A6pointT[1] := -4/3*z2+f23[1,-1]-2*f23[1,1]:
#
A6pointT[2] := 185/72*z4 + (-2*f23[1,-1]+20/3*f23[1,1])*z2
+12*f23[1,1,1,1]-f23[1,-1,-1,-1]+2*f23[1,1,-1,-1]-6*f23[1,1,1,-1]
-4*f23[1,1,-1,1]+6*f23[1,3]-37/8*f23[3,-1]-13/2*f23[3,1]-4*f23[1,-1,1,1]
+2*f23[1,-1,1,-1]+2*f23[1,-1,-1,1]:
#
A6pointT[3] := -6527388313/1347840*z6
+(743/54*f23[1,-1]-16147/216*f23[1,1])*z4
+(20*f23[1,-1,1,1]+143/12*f23[1,3]+631/24*f23[3,-1]+24*f23[1,1,1,-1]
 +70/3*f23[1,1,-1,1]-34/3*f23[1,1,-1,-1]-8*f23[1,-1,1,-1]
 +16/3*f23[1,-1,-1,-1]-34/3*f23[1,-1,-1,1]-64*f23[1,1,1,1]+635/24*f23[3,1])*z2
+42*f23[1,1,-1,1,1,1]-22*f23[1,1,-1,1,-1,1]
+10*f23[1,-1,1,1,-1,-1]-18*f23[1,-1,1,1,-1,1]+10*f23[1,-1,1,-1,1,-1]
+10*f23[1,-1,1,-1,-1,1]+8*f23[1,-1,-1,1,1,-1]-4*f23[1,-1,-1,-1,1,-1]
+10*f23[1,-1,-1,-1,1,1]-20*f23[1,-1,1,-1,1,1]-6*f23[1,-1,-1,1,-1,-1]
-120*f23[1,1,1,1,1,1]+10*f23[1,-1,-1,1,-1,1]-24*f23[1,1,1,-1,-1,1]
+48*f23[1,1,1,1,-1,1]+12*f23[1,1,-1,-1,-1,1]-18*f23[1,-1,-1,1,1,1]
-6*f23[1,-1,-1,-1,-1,1]-18*f23[1,-1,1,1,1,-1]-20*f23[1,1,-1,1,1,-1]
+37/4*f23[1,-1,-1,3]-79/8*f23[1,3,-1,1]-36*f23[1,1,1,3]+6*f23[1,-1,1,3]
-12*f23[1,-1,3,1]+126727/160*f23[1,5]-37/4*f23[1,1,-1,3]-125/4*f23[3,1,1,-1]
-251/8*f23[3,-1,1,1]+441/8*f23[3,1,1,1]+12*f23[3,-1,-1,1]+239/8*f23[3,-1,1,-1]
-191/8*f23[3,1,-1,1]+314669/256*f23[5,-1]-196759/160*f23[5,1]
+87/8*f23[3,-1,-1,-1]+12*f23[3,1,-1,-1]+139/8*f23[1,1,3,1]
+37/4*f23[1,3,-1,-1]-65/8*f23[1,1,3,-1]+79/8*f23[1,3,1,-1]
-22*f23[1,1,-1,-1,1,1]+3203/64*f23[3,3]+11/4*f23[1,-1,3,-1]
+60*f23[1,1,1,1,1,-1]+36*f23[1,-1,1,1,1,1]+48*f23[1,1,1,-1,1,1]
+12*f23[1,1,1,-1,-1,-1]-24*f23[1,1,1,-1,1,-1]-24*f23[1,1,1,1,-1,-1]
-4*f23[1,-1,1,-1,-1,-1]-6*f23[1,1,-1,-1,-1,-1]+10*f23[1,1,-1,-1,1,-1]
+12*f23[1,1,-1,1,-1,-1]+3*f23[1,-1,-1,-1,-1,-1]:
#
A6pointT[4] := -81936144901599771857078981/116013208440729600*z8
+(-3041752691/1347840*f23[1,-1]+2191966369/101088*f23[1,1])*z6
+(-1927235/6912*f23[3,1]-2162905/6912*f23[3,-1]-3916535/6912*f23[1,3]
  +21341/108*f23[1,-1,-1,1]-20299/216*f23[1,-1,-1,-1]+1457/12*f23[1,-1,1,-1]
  -5287/18*f23[1,-1,1,1]-10175/27*f23[1,1,-1,1]+789/4*f23[1,1,-1,-1]
  -6073/18*f23[1,1,1,-1]+8876/9*f23[1,1,1,1])*z4
+(-340*f23[1,1,-1,1,1,1]+572/3*f23[1,1,-1,1,-1,1]-84*f23[1,-1,1,1,-1,-1]
  +440/3*f23[1,-1,1,1,-1,1]-66*f23[1,-1,1,-1,1,-1]-260/3*f23[1,-1,1,-1,-1,1]
  -54*f23[1,-1,-1,1,1,-1]+33*f23[1,-1,-1,-1,1,-1]-257/3*f23[1,-1,-1,-1,1,1]
  +470/3*f23[1,-1,1,-1,1,1]+154/3*f23[1,-1,-1,1,-1,-1]+880*f23[1,1,1,1,1,1]
  -86*f23[1,-1,-1,1,-1,1]+608/3*f23[1,1,1,-1,-1,1]-376*f23[1,1,1,1,-1,1]
  -326/3*f23[1,1,-1,-1,-1,1]+428/3*f23[1,-1,-1,1,1,1]
  +158/3*f23[1,-1,-1,-1,-1,1]+332/3*f23[1,-1,1,1,1,-1]+144*f23[1,1,-1,1,1,-1]
  -1021/8*f23[1,-1,-1,3]+2545/48*f23[1,3,-1,1]-401/6*f23[1,1,1,3]
  +1199/12*f23[1,-1,1,3]+4303/48*f23[1,-1,3,1]-4664987/7680*f23[1,5]
  +2195/12*f23[1,1,-1,3]+83*f23[3,1,1,-1]+4333/24*f23[3,-1,1,1]
  -707/3*f23[3,1,1,1]-2299/24*f23[3,-1,-1,1]-457/4*f23[3,-1,1,-1]
  +1811/16*f23[3,1,-1,1]-850579/192*f23[5,-1]+27955987/3840*f23[5,1]
  -349/4*f23[3,-1,-1,-1]-4453/48*f23[3,1,-1,-1]-1277/24*f23[1,1,3,1]
  -19/12*f23[1,3,1,1]-5363/48*f23[1,3,-1,-1]-563/8*f23[1,1,3,-1]
  -715/8*f23[1,3,1,-1]+190*f23[1,1,-1,-1,1,1]-2085/16*f23[3,3]
  +1231/48*f23[1,-1,3,-1]-360*f23[1,1,1,1,1,-1]-264*f23[1,-1,1,1,1,1]
  -1124/3*f23[1,1,1,-1,1,1]-100*f23[1,1,1,-1,-1,-1]+500/3*f23[1,1,1,-1,1,-1]
  +184*f23[1,1,1,1,-1,-1]+100/3*f23[1,-1,1,-1,-1,-1]+54*f23[1,1,-1,-1,-1,-1]
  -80*f23[1,1,-1,-1,1,-1]-106*f23[1,1,-1,1,-1,-1]-26*f23[1,-1,-1,-1,-1,-1])*z2
-8623171/10240*f23[5,3]+360*f23[1,1,1,1,1,-1,1,-1]+360*f23[1,1,1,1,1,-1,-1,1]
-180*f23[1,1,1,1,1,-1,-1,-1]-696*f23[1,1,1,1,-1,1,1,1]
+336*f23[1,1,1,1,-1,1,1,-1]+360*f23[1,1,1,1,-1,1,-1,1]
-192*f23[1,1,1,1,-1,1,-1,-1]+360*f23[1,1,1,1,-1,-1,1,1]
-168*f23[1,1,1,1,-1,-1,1,-1]-192*f23[1,1,1,1,-1,-1,-1,1]
+96*f23[1,1,1,1,-1,-1,-1,-1]-668*f23[1,1,1,-1,1,1,1,1]
+320*f23[1,1,1,-1,1,1,1,-1]+348*f23[1,1,1,-1,1,1,-1,1]
-192*f23[1,1,1,-1,1,1,-1,-1]+372*f23[1,1,1,-1,1,-1,1,1]
-182*f23[1,1,1,-1,1,-1,1,-1]-192*f23[1,1,1,-1,1,-1,-1,1]
+86*f23[1,1,1,-1,1,-1,-1,-1]+344*f23[1,1,1,-1,-1,1,1,1]
-152*f23[1,1,1,-1,-1,1,1,-1]-192*f23[1,1,1,-1,-1,1,-1,1]
+108*f23[1,1,1,-1,-1,1,-1,-1]-192*f23[1,1,1,-1,-1,-1,1,1]
+84*f23[1,1,1,-1,-1,-1,1,-1]+108*f23[1,1,1,-1,-1,-1,-1,1]
-54*f23[1,1,1,-1,-1,-1,-1,-1]-600*f23[1,1,-1,1,1,1,1,1]
+288*f23[1,1,-1,1,1,1,1,-1]+312*f23[1,1,-1,1,1,1,-1,1]
-174*f23[1,1,-1,1,1,1,-1,-1]+340*f23[1,1,-1,1,1,-1,1,1]
-168*f23[1,1,-1,1,1,-1,1,-1]-128*f23[1,-1,1,-1,-1,1,1,1]
+50*f23[1,-1,1,-1,-1,1,1,-1]+78*f23[1,-1,1,-1,-1,1,-1,1]
-48*f23[1,-1,1,-1,-1,1,-1,-1]+84*f23[1,-1,1,-1,-1,-1,1,1]
-34*f23[1,-1,1,-1,-1,-1,1,-1]+18*f23[1,-1,1,-1,-1,-1,-1,-1]
-48*f23[1,-1,1,-1,-1,-1,-1,1]+220*f23[1,-1,-1,1,1,1,1,1]
-96*f23[1,-1,-1,1,1,1,1,-1]-124*f23[1,-1,-1,1,1,1,-1,1]
+76*f23[1,-1,-1,1,1,1,-1,-1]-142*f23[1,-1,-1,1,1,-1,1,1]
+67*f23[1,-1,-1,1,1,-1,1,-1]+76*f23[1,-1,-1,1,1,-1,-1,1]
-29*f23[1,-1,-1,1,1,-1,-1,-1]-140*f23[1,-1,-1,1,-1,1,1,1]
+57*f23[1,-1,-1,1,-1,1,1,-1]-48*f23[1,-1,-1,1,-1,1,-1,-1]
+84*f23[1,-1,-1,1,-1,1,-1,1]+76*f23[1,-1,-1,1,-1,-1,1,1]
-28*f23[1,-1,-1,1,-1,-1,1,-1]-48*f23[1,-1,-1,1,-1,-1,-1,1]
-119*f23[1,-1,-1,-1,1,1,1,1]+29*f23[1,-1,-1,1,-1,-1,-1,-1]
+44*f23[1,-1,-1,-1,1,1,1,-1]+75*f23[1,-1,-1,-1,1,1,-1,1]
-48*f23[1,-1,-1,-1,1,1,-1,-1]+85*f23[1,-1,-1,-1,1,-1,1,1]
-75/2*f23[1,-1,-1,-1,1,-1,1,-1]+37/2*f23[1,-1,-1,-1,1,-1,-1,-1]
-48*f23[1,-1,-1,-1,1,-1,-1,1]+74*f23[1,-1,-1,-1,-1,1,1,1]
-26*f23[1,-1,-1,-1,-1,1,1,-1]-48*f23[1,-1,-1,-1,-1,1,-1,1]
-48*f23[1,-1,-1,-1,-1,-1,1,1]+30*f23[1,-1,-1,-1,-1,1,-1,-1]
+18*f23[1,-1,-1,-1,-1,-1,1,-1]-15*f23[1,-1,-1,-1,-1,-1,-1,-1]
+30*f23[1,-1,-1,-1,-1,-1,-1,1]-174*f23[1,1,-1,1,1,-1,-1,1]
+74*f23[1,1,-1,1,1,-1,-1,-1]+336*f23[1,1,-1,1,-1,1,1,1]
-152*f23[1,1,-1,1,-1,1,1,-1]-186*f23[1,1,-1,1,-1,1,-1,1]
+102*f23[1,1,-1,1,-1,1,-1,-1]-174*f23[1,1,-1,1,-1,-1,1,1]
+72*f23[1,1,-1,1,-1,-1,1,-1]+102*f23[1,1,-1,1,-1,-1,-1,1]
-58*f23[1,1,-1,1,-1,-1,-1,-1]+302*f23[1,1,-1,-1,1,1,1,1]
-130*f23[1,1,-1,-1,1,1,1,-1]-172*f23[1,1,-1,-1,1,1,-1,1]
+102*f23[1,1,-1,-1,1,1,-1,-1]-188*f23[1,1,-1,-1,1,-1,1,1]
+102*f23[1,1,-1,-1,1,-1,-1,1]+87*f23[1,1,-1,-1,1,-1,1,-1]
-43*f23[1,1,-1,-1,1,-1,-1,-1]-170*f23[1,1,-1,-1,-1,1,1,1]
+68*f23[1,1,-1,-1,-1,1,1,-1]+102*f23[1,1,-1,-1,-1,1,-1,1]
-60*f23[1,1,-1,-1,-1,1,-1,-1]+102*f23[1,1,-1,-1,-1,-1,1,1]
-42*f23[1,1,-1,-1,-1,-1,1,-1]+30*f23[1,1,-1,-1,-1,-1,-1,-1]
-60*f23[1,1,-1,-1,-1,-1,-1,1]-480*f23[1,-1,1,1,1,1,1,1]
+240*f23[1,-1,1,1,1,1,1,-1]+240*f23[1,-1,1,1,1,1,-1,1]
-132*f23[1,-1,1,1,1,1,-1,-1]+264*f23[1,-1,1,1,1,-1,1,1]
-134*f23[1,-1,1,1,1,-1,1,-1]-132*f23[1,-1,1,1,1,-1,-1,1]
+56*f23[1,-1,1,1,1,-1,-1,-1]+264*f23[1,-1,1,1,-1,1,1,1]
-122*f23[1,-1,1,1,-1,1,1,-1]-144*f23[1,-1,1,1,-1,1,-1,1]
-132*f23[1,-1,1,1,-1,-1,1,1]+78*f23[1,-1,1,1,-1,1,-1,-1]
+54*f23[1,-1,1,1,-1,-1,1,-1]+78*f23[1,-1,1,1,-1,-1,-1,1]
-46*f23[1,-1,1,1,-1,-1,-1,-1]+254*f23[1,-1,1,-1,1,1,1,1]
-114*f23[1,-1,1,-1,1,1,1,-1]-142*f23[1,-1,1,-1,1,1,-1,1]
+84*f23[1,-1,1,-1,1,1,-1,-1]-154*f23[1,-1,1,-1,1,-1,1,1]
+69*f23[1,-1,1,-1,1,-1,1,-1]+84*f23[1,-1,1,-1,1,-1,-1,1]
-35*f23[1,-1,1,-1,1,-1,-1,-1]-720*f23[1,1,1,1,1,-1,1,1]
-720*f23[1,1,1,1,1,1,-1,1]+360*f23[1,1,1,1,1,1,-1,-1]
+7277947/2560*f23[1,5,1,1]-6974709/5120*f23[1,5,1,-1]
-3437183/2560*f23[1,5,-1,1]-1925129/5120*f23[1,5,-1,-1]
-96847/256*f23[1,3,3,1]+49967/256*f23[1,3,3,-1]-17115/128*f23[1,3,1,3]
-58915/128*f23[1,3,-1,3]+43623/32*f23[1,1,5,1]-11244401/2560*f23[1,1,5,-1]
-31833/128*f23[1,1,3,3]-13330891/1280*f23[1,1,1,5]+10639911/2560*f23[1,1,-1,5]
-1183557/2560*f23[1,-1,5,1]+4280813/5120*f23[1,-1,5,-1]+9319/256*f23[1,-1,3,3]
+12728007/2560*f23[1,-1,1,5]-8025879/5120*f23[1,-1,-1,5]
-3500081258819/8200192*f23[7,1]-80805112817049/82001920*f23[7,-1]
+121468971/8192*f23[3,5]-440840772011723/82001920*f23[1,7]
+16845127/1280*f23[5,1,1,1]-9040593/1280*f23[5,1,1,-1]
-4632523/640*f23[5,1,-1,1]+1356749/320*f23[5,1,-1,-1]
-2410307/320*f23[5,-1,1,1]+3513979/1280*f23[5,-1,1,-1]
+1356749/320*f23[5,-1,-1,1]-2803973/1280*f23[5,-1,-1,-1]
-10709/64*f23[3,3,1,1]+75003/256*f23[3,3,1,-1]+8049/128*f23[3,3,-1,1]
-30995/256*f23[3,3,-1,-1]-34525/256*f23[3,1,3,1]-46083/256*f23[3,1,3,-1]
-80739/128*f23[3,1,1,3]-6505/64*f23[3,1,-1,3]-88209/256*f23[3,-1,3,1]
-19297/256*f23[3,-1,3,-1]+363/16*f23[3,-1,1,3]-8325/64*f23[3,-1,-1,3]
+771/16*f23[1,-1,3,1,1,1]+23/16*f23[1,-1,3,1,1,-1]-1017/16*f23[1,-1,3,1,-1,1]
+501/8*f23[1,-1,3,1,-1,-1]-2141/16*f23[1,-1,3,-1,1,1]
+1933/32*f23[1,-1,3,-1,1,-1]+501/8*f23[1,-1,3,-1,-1,1]
+571/32*f23[1,-1,3,-1,-1,-1]+141/4*f23[1,-1,1,3,1,1]+391/16*f23[1,-1,1,3,1,-1]
-531/8*f23[1,-1,1,3,-1,1]+1095/16*f23[1,-1,1,3,-1,-1]+357/4*f23[1,-1,1,1,3,1]
-91/2*f23[1,-1,1,1,3,-1]-283/4*f23[1,-1,1,1,1,3]-141*f23[1,-1,1,1,-1,3]
-1173/8*f23[1,-1,1,-1,3,1]+15*f23[1,-1,1,-1,3,-1]-561/8*f23[1,-1,1,-1,1,3]
+337/4*f23[1,-1,1,-1,-1,3]-647/8*f23[1,-1,-1,3,1,1]+417/32*f23[1,-1,-1,3,1,-1]
+1197/16*f23[1,-1,-1,3,-1,1]-2483/32*f23[1,-1,-1,3,-1,-1]
-739/8*f23[1,-1,-1,1,3,1]+75/4*f23[1,-1,-1,1,3,-1]-375/8*f23[1,-1,-1,1,1,3]
+275/2*f23[1,-1,-1,1,-1,3]+1443/16*f23[1,-1,-1,-1,3,1]
-97/8*f23[1,-1,-1,-1,3,-1]+1299/16*f23[1,-1,-1,-1,1,3]
-171/2*f23[1,-1,-1,-1,-1,3]+123/2*f23[3,-1,-1,1,-1,1]
-105/2*f23[3,-1,-1,1,-1,-1]+483/4*f23[3,-1,-1,-1,1,1]
-423/8*f23[3,-1,-1,-1,1,-1]-105/2*f23[3,-1,-1,-1,-1,1]
-411/8*f23[3,-1,-1,-1,-1,-1]-119/4*f23[1,3,1,1,1,1]+557/8*f23[1,3,1,1,1,-1]
+33/2*f23[1,3,1,1,-1,1]+167/8*f23[1,3,1,-1,1,1]-161/8*f23[1,3,1,1,-1,-1]
-199/16*f23[1,3,1,-1,1,-1]-161/8*f23[1,3,1,-1,-1,1]-601/16*f23[1,3,1,-1,-1,-1]
+2997/16*f23[1,3,-1,1,1,1]-1561/16*f23[1,3,-1,1,1,-1]
-1929/16*f23[1,3,-1,1,-1,1]+183/4*f23[1,3,-1,1,-1,-1]-385/16*f23[1,3,-1,-1,1,1]
-547/16*f23[1,3,-1,-1,1,-1]+183/4*f23[1,3,-1,-1,-1,1]
-1007/16*f23[1,3,-1,-1,-1,-1]-323/8*f23[1,1,3,1,1,1]+451/8*f23[1,1,3,1,1,-1]
+323/8*f23[1,1,3,1,-1,1]-417/8*f23[1,1,3,1,-1,-1]+883/8*f23[1,1,3,-1,1,1]
-1425/16*f23[1,1,3,-1,1,-1]-417/8*f23[1,1,3,-1,-1,1]
-415/16*f23[1,1,3,-1,-1,-1]-49/2*f23[1,1,1,3,1,1]+125/8*f23[1,1,1,3,1,-1]
+261/4*f23[1,1,1,3,-1,1]-559/8*f23[1,1,1,3,-1,-1]-261/2*f23[1,1,1,1,3,1]
+153*f23[1,1,1,1,3,-1]+360*f23[1,1,1,1,1,3]+111*f23[1,1,1,1,-1,3]
+771/4*f23[1,1,1,-1,3,1]-127/2*f23[1,1,1,-1,3,-1]+131/4*f23[1,1,1,-1,1,3]
-159*f23[1,1,1,-1,-1,3]+433/4*f23[1,1,-1,3,1,1]-161/16*f23[1,1,-1,3,1,-1]
-897/8*f23[1,1,-1,3,-1,1]+1847/16*f23[1,1,-1,3,-1,-1]+525/4*f23[1,1,-1,1,3,1]
-167/4*f23[1,1,-1,1,3,-1]+9/4*f23[1,1,-1,1,1,3]-747/4*f23[1,1,-1,1,-1,3]
-1143/8*f23[1,1,-1,-1,3,1]+53/2*f23[1,1,-1,-1,3,-1]-837/8*f23[1,1,-1,-1,1,3]
+525/4*f23[1,1,-1,-1,-1,3]-670*f23[3,1,1,1,1,1]+939/2*f23[3,1,1,1,1,-1]
+2045/8*f23[3,1,1,1,-1,1]-439/4*f23[3,1,1,1,-1,-1]+979/4*f23[3,1,1,-1,1,1]
-2653/16*f23[3,1,1,-1,1,-1]-439/4*f23[3,1,1,-1,-1,1]+761/16*f23[3,1,1,-1,-1,-1]
+4577/16*f23[3,1,-1,1,1,1]-2661/16*f23[3,1,-1,1,1,-1]
-2409/16*f23[3,1,-1,1,-1,1]+555/8*f23[3,1,-1,1,-1,-1]
-1819/16*f23[3,1,-1,-1,1,1]+323/8*f23[3,1,-1,-1,1,-1]+555/8*f23[3,1,-1,-1,-1,1]
-197/4*f23[3,1,-1,-1,-1,-1]+395*f23[3,-1,1,1,1,1]-983/4*f23[3,-1,1,1,1,-1]
-3411/16*f23[3,-1,1,1,-1,1]+1869/16*f23[3,-1,1,1,-1,-1]
-1607/8*f23[3,-1,1,-1,1,1]+957/16*f23[3,-1,1,-1,1,-1]
+1869/16*f23[3,-1,1,-1,-1,1]-109/2*f23[3,-1,1,-1,-1,-1]
-763/8*f23[3,-1,-1,1,1,1]+271/8*f23[3,-1,-1,1,1,-1]+1680*f23[1,1,1,1,1,1,1,1]
-840*f23[1,1,1,1,1,1,1,-1]:
#
A6pointT[5] :=
1109254667236094684725869686366962818141337629447812198817516798183403/
3150403047468297112630784492723091265290240000000*z10
+(-68000177172816277410157229953/3712422670103347200*f23[1,-1]
  +955349237281838863800188483/66293261966131200*f23[1,1])*z8
+(-10837779944795/25878528*f23[3,-1]+1405983891115/12939264*f23[3,1]
  +397024419007/32348160*f23[1,-1,-1,-1]+89546611561/16174080*f23[1,-1,-1,1]
  -186444424391/2695680*f23[1,-1,1,-1]+3510434657/149760*f23[1,-1,1,1]
  -549574477121/16174080*f23[1,1,-1,-1]+16720535179/2021760*f23[1,1,-1,1]
  +30256521461/449280*f23[1,1,1,-1]-2169965509109/8087040*f23[1,1,1,1]
  -20936099168809/39813120*f23[1,3])*z6
+(-13609281919/442368*f23[1,5]+28496653/6912*f23[1,1,1,3]
  +131749/216*f23[1,-1,-1,-1,-1,-1]-259823/216*f23[1,-1,-1,-1,-1,1]
  -546287/432*f23[1,1,-1,-1,-1,-1]-23825/8*f23[1,-1,-1,1,1,1]
  -1805611/432*f23[1,1,-1,1,-1,1]-196505/48*f23[1,1,-1,-1,1,1]
  +1454549/216*f23[1,1,-1,1,1,1]+1639585/864*f23[1,-1,-1,-1,1,1]
  +103825/54*f23[1,-1,-1,1,-1,1]+66398/27*f23[1,1,-1,-1,-1,1]
  +28164071749/442368*f23[5,-1]-22595173709/147456*f23[5,1]
  +41136071/13824*f23[1,3,-1,-1]-696763/1152*f23[1,-1,3,-1]
  -13632943/3456*f23[3,-1,1,1]+23897711/13824*f23[3,-1,-1,1]
  +20772023/13824*f23[3,-1,-1,-1]+12997363/6912*f23[3,-1,1,-1]
  +25376903/13824*f23[3,1,-1,-1]-20861923/13824*f23[3,1,-1,1]
  +447719/4608*f23[3,1,1,-1]+9932761/4608*f23[3,1,1,1]
  -339103/432*f23[1,-1,1,-1,-1,-1]+483637/216*f23[1,1,1,-1,-1,-1]
  +59407/8*f23[1,1,1,-1,1,1]-105037/24*f23[1,1,1,-1,-1,1]
  -446905/144*f23[1,-1,1,1,-1,1]+107645/96*f23[1,-1,-1,1,1,-1]
  +398749/216*f23[1,-1,1,1,-1,-1]+91313/48*f23[1,-1,1,-1,-1,1]
  +129857/54*f23[1,1,-1,1,-1,-1]-1249645/432*f23[1,1,-1,1,1,-1]
  -73027501/13824*f23[1,1,-1,3]-1455271/432*f23[1,1,1,-1,1,-1]
  -137435/36*f23[1,1,1,1,-1,-1]+1601203/216*f23[1,1,1,1,-1,1]
  +58700/9*f23[1,1,1,1,1,-1]-98635/6*f23[1,1,1,1,1,1]
  +17014423/6912*f23[1,1,3,-1]+2745919/1728*f23[1,1,3,1]
  -16505375/13824*f23[1,3,-1,1]+9539113/4608*f23[1,3,1,-1]
  +1861447/3456*f23[1,3,1,1]+297557/216*f23[1,-1,1,-1,1,-1]
  -291697/144*f23[1,-1,1,1,1,-1]+754511/432*f23[1,1,-1,-1,1,-1]
  +3780949/1152*f23[1,-1,-1,3]+1055803/216*f23[1,-1,1,1,1,1]
  -2577395/768*f23[1,-1,1,3]-29658221/13824*f23[1,-1,3,1]
  -355421/108*f23[1,-1,1,-1,1,1]-164225/216*f23[1,-1,-1,-1,1,-1]
  -1017089/864*f23[1,-1,-1,1,-1,-1]+119940593/36864*f23[3,3])*z4
+(5241266957/40960*f23[5,3]-838*f23[1,-1,-1,-1,-1,1,1,1]
 -1284*f23[1,1,1,-1,-1,-1,-1,1]-7241/6*f23[1,1,-1,-1,-1,-1,1,1]
 +7877834563636379/123002880*f23[1,7]-129552011/16384*f23[3,5]
 +69412317/2560*f23[1,1,1,5]+77975/32*f23[1,1,3,3]+1865/3*f23[1,1,1,1,1,3]
 +224797/96*f23[3,-1,1,1,-1,1]-44895/32*f23[3,-1,1,1,-1,-1]
 +2194/3*f23[1,1,-1,-1,-1,-1,-1,1]-370*f23[1,1,-1,-1,-1,-1,-1,-1]
 +648*f23[1,1,1,-1,-1,-1,-1,-1]-218*f23[1,-1,1,-1,-1,-1,-1,-1]
 +108701/96*f23[3,1,-1,1,1,-1]-218239/96*f23[3,1,-1,1,1,1]
 +541871/192*f23[3,1,-1,3]+31789/32*f23[3,1,1,-1,1,-1]
 +73105/96*f23[3,1,1,1,-1,-1]-129823/96*f23[3,1,1,1,-1,1]
 -13699/8*f23[3,1,1,1,1,-1]+26931/8*f23[3,1,1,1,1,1]
 +4594/3*f23[1,1,-1,1,-1,1,1,-1]+5098/3*f23[1,1,-1,1,1,-1,1,-1]
 +5818/3*f23[1,1,-1,1,1,1,-1,-1]-7904/3*f23[1,1,-1,1,1,1,1,-1]
 -123/2*f23[1,1,-1,1,3,-1]+2291/24*f23[1,1,-1,3,1,-1]
 +61673641/15360*f23[1,1,-1,5]-27519/16*f23[1,1,-1,-1,-1,3]
 +1902839/768*f23[1,3,1,3]-65973/32*f23[1,3,-1,1,1,1]
 -17099/32*f23[1,3,-1,-1,-1,1]+31313/96*f23[1,3,-1,-1,1,1]
 +27017/32*f23[1,3,-1,-1,-1,-1]+69985/48*f23[1,3,-1,1,-1,1]
 +12497/96*f23[1,3,1,-1,-1,1]+15355/48*f23[1,3,1,-1,1,-1]
 -306*f23[1,3,1,-1,1,1]+248/3*f23[1,3,1,1,-1,-1]+2731/6*f23[1,3,1,1,-1,1]
 +5197/12*f23[1,3,1,1,1,-1]-14353/16*f23[1,3,1,1,1,1]+300485/128*f23[1,3,3,1]
 +10195/48*f23[1,3,-1,-1,1,-1]-60769/96*f23[1,3,-1,1,-1,-1]
 +44713/48*f23[1,3,-1,1,1,-1]+43879/96*f23[1,3,1,-1,-1,-1]
 -537647/1536*f23[1,3,3,-1]-3091389/1024*f23[1,5,-1,-1]
 +54353337/2560*f23[1,5,-1,1]+10750453/640*f23[1,5,1,-1]
 -213787233/5120*f23[1,5,1,1]+2462879/384*f23[1,3,-1,3]
 -151159/768*f23[1,-1,3,3]+2671/6*f23[1,1,3,1,-1,-1]
 +11749/48*f23[1,1,3,1,-1,1]+19127/24*f23[1,1,3,1,1,-1]
 -53611/48*f23[1,1,3,1,1,1]-2983/3*f23[1,1,1,-1,1,-1,-1,-1]
 +1920*f23[1,1,1,1,1,-1,-1,-1]+21760/3*f23[1,1,1,1,1,-1,1,1]
 -11560/3*f23[1,1,1,1,1,-1,-1,1]+6679/3*f23[1,1,1,-1,1,-1,-1,1]
 +6422/3*f23[1,1,1,1,-1,1,-1,-1]-9524/3*f23[1,1,1,1,-1,1,1,-1]
 -18281/6*f23[1,1,1,1,-1,3]-10000/3*f23[1,1,1,1,1,-1,1,-1]
 -3480*f23[1,1,1,1,1,1,-1,-1]+7080*f23[1,1,1,1,1,1,-1,1]
 +6720*f23[1,1,1,1,1,1,1,-1]-15680*f23[1,1,1,1,1,1,1,1]
 +3191/4*f23[1,1,1,1,3,-1]+1241/24*f23[1,1,1,1,3,1]
 -12863/48*f23[1,1,1,3,-1,1]+2906/3*f23[1,1,1,3,1,-1]
 -6257/8*f23[1,1,1,3,1,1]+1846*f23[1,1,1,-1,1,-1,1,-1]
 +180*f23[1,-1,-1,-1,-1,-1,-1,-1]-1070/3*f23[1,-1,-1,-1,-1,-1,-1,1]
 +559*f23[1,-1,-1,-1,-1,-1,1,1]-2603*f23[1,-1,1,-1,1,1,1,1]
 -3836*f23[1,1,1,-1,1,1,-1,1]-2900/3*f23[1,-1,1,-1,-1,-1,1,1]
 +1590*f23[1,1,1,-1,-1,1,1,-1]+4036/3*f23[1,1,-1,-1,1,1,1,-1]
 +4274/3*f23[1,-1,1,-1,-1,1,1,1]-212783909/1920*f23[5,1,1,1]
 +40020665187001/6150144*f23[7,-1]+1171141727621241/82001920*f23[7,1]
 +332929/768*f23[3,1,3,-1]+57641/48*f23[3,1,3,1]-919271/768*f23[3,3,-1,1]
 -917237/1536*f23[3,3,1,-1]+243961/384*f23[3,3,1,1]
 -22095/32*f23[3,-1,1,-1,1,-1]+11103/8*f23[3,-1,1,1,1,-1]
 -14885/48*f23[3,1,-1,-1,1,-1]+1417909/768*f23[3,-1,-1,3]
 +2919281/1536*f23[3,3,-1,-1]+107359/64*f23[3,-1,3,-1]
 +1173138707/15360*f23[5,-1,1,1]-30657239/640*f23[5,-1,-1,1]
 +26759949/1280*f23[5,-1,-1,-1]-391574063/15360*f23[5,-1,1,-1]
 -721198639/15360*f23[5,1,-1,-1]+386692213/5120*f23[5,1,-1,1]
 +79087277/1920*f23[5,1,1,-1]+1304809/768*f23[3,1,1,3]
 -160271/48*f23[3,-1,1,1,1,1]+1683521/384*f23[3,-1,1,3]
 +518451/128*f23[3,-1,3,1]-41345/32*f23[3,-1,-1,-1,1,1]
 -60511/96*f23[3,-1,-1,1,-1,1]+3723/4*f23[3,-1,-1,1,1,1]
 +4313/2*f23[3,-1,1,-1,1,1]+17651/32*f23[3,1,-1,-1,-1,-1]
 -58151/96*f23[3,1,-1,-1,-1,1]+51719/96*f23[3,-1,-1,-1,1,-1]
 +50767/96*f23[3,-1,-1,1,-1,-1]+4845/8*f23[3,-1,1,-1,-1,-1]
 -281*f23[3,1,1,-1,-1,-1]-18985/12*f23[3,1,1,-1,1,1]
 +26427/32*f23[3,1,1,-1,-1,1]+88799/96*f23[3,1,-1,-1,1,1]
 -6731/16*f23[3,-1,-1,1,1,-1]-129167/96*f23[3,-1,1,-1,-1,1]
 -63133/96*f23[3,1,-1,1,-1,-1]+22169/16*f23[3,1,-1,1,-1,1]
 +5302/3*f23[1,1,1,1,-1,-1,1,-1]+59033/24*f23[1,1,1,-1,-1,3]
 -2878/3*f23[1,1,-1,-1,1,-1,1,-1]-846*f23[1,1,-1,1,-1,-1,1,-1]
 -147391/96*f23[1,1,-1,3,-1,-1]-1323/32*f23[1,1,-1,-1,3,-1]
 -58817/24*f23[1,1,1,-1,1,3]-16401/8*f23[1,1,1,-1,3,1]
 -12178/3*f23[1,1,1,-1,1,-1,1,1]-959*f23[1,1,1,-1,-1,-1,1,-1]
 -3742/3*f23[1,1,1,-1,-1,1,-1,-1]-3595/3*f23[1,1,-1,1,-1,1,-1,-1]
 -45323/24*f23[1,1,-1,1,1,3]-35063/24*f23[1,1,-1,1,3,1]
 -30895/24*f23[1,1,-1,3,1,1]-3649/3*f23[1,1,-1,-1,-1,1,-1,1]
 +6445/3*f23[1,1,-1,-1,1,-1,1,1]+5936/3*f23[1,1,-1,-1,1,1,-1,1]
 -10990/3*f23[1,1,-1,1,-1,1,1,1]+6120*f23[1,1,-1,1,1,1,1,1]
 -10256/3*f23[1,1,-1,1,1,1,-1,1]-11146/3*f23[1,1,-1,1,1,-1,1,1]
 -11864/3*f23[1,1,1,1,-1,1,-1,1]-11824/3*f23[1,1,1,1,-1,-1,1,1]
 +21538/3*f23[1,1,1,1,-1,1,1,1]+2218*f23[1,1,1,-1,-1,1,-1,1]
 +2167*f23[1,1,-1,1,-1,1,-1,1]+6059/3*f23[1,1,-1,1,-1,-1,1,1]
 +6053/3*f23[1,1,-1,1,1,-1,-1,1]+6592/3*f23[1,1,1,1,-1,-1,-1,1]
 -1165*f23[1,1,-1,-1,1,1,-1,-1]-3661/3*f23[1,1,-1,-1,1,-1,-1,1]
 -779*f23[1,1,-1,-1,-1,1,1,-1]-2561/3*f23[1,1,-1,1,1,-1,-1,-1]
 -3680/3*f23[1,1,-1,1,-1,-1,-1,1]+141653/96*f23[1,1,-1,3,-1,1]
 +365817583/15360*f23[1,1,5,-1]-208373729/15360*f23[1,1,5,1]
 +46895/48*f23[1,1,1,3,-1,-1]-1409/24*f23[1,1,1,-1,3,-1]
 -52025/48*f23[1,1,3,-1,1,1]+8617/16*f23[1,1,3,-1,-1,1]
 +9305/24*f23[1,1,3,-1,-1,-1]+38209/48*f23[1,1,3,-1,1,-1]
 +1252*f23[1,-1,1,1,1,-1,1,-1]+4214/3*f23[1,-1,1,1,1,1,-1,-1]
 -7480/3*f23[1,-1,1,1,1,1,-1,1]-5920/3*f23[1,-1,1,1,1,1,1,-1]
 -2867/48*f23[1,-1,1,1,3,-1]+20653/24*f23[1,-1,1,3,-1,1]
 -157/48*f23[1,-1,1,3,1,-1]-726*f23[1,-1,1,-1,1,-1,1,-1]
 -1823/3*f23[1,-1,1,1,-1,-1,1,-1]-26233/24*f23[1,-1,1,-1,-1,3]
 +829/2*f23[1,-1,-1,-1,1,-1,1,-1]-477*f23[1,-1,-1,-1,1,1,1,-1]
 +1016/3*f23[1,-1,-1,1,-1,-1,1,-1]+22057/24*f23[1,-1,-1,3,-1,-1]
 +1181/32*f23[1,-1,-1,-1,3,-1]+1195/3*f23[1,-1,1,-1,-1,-1,1,-1]
 +547*f23[1,-1,1,-1,-1,1,-1,-1]+1661/3*f23[1,-1,-1,1,-1,1,-1,-1]
 -1789/3*f23[1,-1,-1,1,-1,1,1,-1]-696*f23[1,-1,-1,1,1,-1,1,-1]
 -2474/3*f23[1,-1,-1,1,1,1,-1,-1]+874*f23[1,-1,-1,1,1,1,1,-1]
 -94/3*f23[1,-1,-1,1,3,-1]-4841/48*f23[1,-1,-1,3,1,-1]
 +2125/3*f23[1,1,-1,1,-1,-1,-1,-1]+3043/6*f23[1,1,-1,-1,-1,-1,1,-1]
 +706*f23[1,1,-1,-1,-1,1,-1,-1]+1573/3*f23[1,1,-1,-1,1,-1,-1,-1]
 -1104*f23[1,1,1,1,-1,-1,-1,-1]+10789/6*f23[1,1,-1,-1,1,3]
 +50211/32*f23[1,1,-1,-1,3,1]+24253/8*f23[1,1,-1,1,-1,3]
 +4645/3*f23[1,-1,-1,1,1,-1,1,1]+1711/3*f23[1,-1,1,-1,-1,-1,-1,1]
 -2976*f23[1,1,1,-1,1,1,1,-1]-11314/3*f23[1,1,1,-1,-1,1,1,1]
 -3285*f23[1,1,-1,-1,1,1,1,1]+3142/3*f23[1,-1,1,-1,1,1,1,-1]
 +20584/3*f23[1,1,1,-1,1,1,1,1]+2150*f23[1,1,1,-1,1,1,-1,-1]
 +6617/3*f23[1,1,1,-1,-1,-1,1,1]+5834/3*f23[1,1,-1,-1,-1,1,1,1]
 +7759/6*f23[1,-1,-1,-1,1,1,1,1]+4413/8*f23[3,-1,-1,-1,-1,-1]
 +13951/24*f23[3,-1,-1,-1,-1,1]-691/2*f23[1,-1,-1,1,-1,-1,-1,-1]
 -661/3*f23[1,-1,-1,-1,-1,-1,1,-1]-1028/3*f23[1,-1,-1,-1,-1,1,-1,-1]
 -230*f23[1,-1,-1,-1,1,-1,-1,-1]+1639/3*f23[1,-1,1,1,-1,-1,-1,-1]
 +1617*f23[1,-1,1,1,-1,1,-1,1]+4418/3*f23[1,-1,1,1,-1,-1,1,1]
 -909*f23[1,-1,1,-1,-1,1,-1,1]-1747/2*f23[1,-1,-1,1,1,-1,-1,1]
 -2720/3*f23[1,-1,1,1,-1,-1,-1,1]+1071/2*f23[1,-1,-1,-1,1,1,-1,-1]
 +306*f23[1,-1,-1,-1,-1,1,1,-1]+687/2*f23[1,-1,-1,1,1,-1,-1,-1]
 +3419/6*f23[1,-1,-1,1,-1,-1,-1,1]+6214865/3072*f23[1,-1,5,-1]
 -43537/48*f23[1,-1,1,3,-1,-1]+6761/48*f23[1,-1,1,-1,3,-1]
 +49373/32*f23[1,-1,3,-1,1,1]-1623/2*f23[1,-1,3,-1,-1,1]
 -2763/16*f23[1,-1,3,-1,-1,-1]-2435/4*f23[1,-1,3,-1,1,-1]
 -70255/96*f23[1,-1,3,1,-1,-1]+39557/48*f23[1,-1,3,1,-1,1]
 +400/3*f23[1,-1,3,1,1,-1]+417*f23[1,-1,1,-1,1,-1,-1,-1]
 -1831/3*f23[1,-1,1,1,1,-1,-1,-1]-2724*f23[1,-1,1,1,1,-1,1,1]
 +4399/3*f23[1,-1,1,1,1,-1,-1,1]+1587*f23[1,-1,1,-1,1,1,-1,1]
 -565*f23[1,-1,1,-1,-1,1,1,-1]-940*f23[1,-1,1,-1,1,1,-1,-1]
 -982*f23[1,-1,1,-1,1,-1,-1,1]-2659/3*f23[1,-1,1,1,-1,1,-1,-1]
 +1148*f23[1,-1,1,1,-1,1,1,-1]+45415/48*f23[1,-1,-1,1,3,1]
 -89603/96*f23[1,-1,-1,3,-1,1]+43483/48*f23[1,-1,-1,3,1,1]
 +1672*f23[1,-1,1,-1,1,3]+73481/48*f23[1,-1,1,-1,3,1]
 +28631/12*f23[1,-1,1,1,-1,3]-9097/8*f23[1,-1,1,1,1,3]
 -13447/16*f23[1,-1,1,1,3,1]-15799/24*f23[1,-1,1,3,1,1]
 -21381/32*f23[1,-1,3,1,1,1]+1694/3*f23[1,-1,-1,-1,-1,1,-1,1]
 +1699/3*f23[1,-1,-1,-1,1,-1,-1,1]-960*f23[1,-1,-1,-1,1,-1,1,1]
 -2570/3*f23[1,-1,-1,-1,1,1,-1,1]-2626/3*f23[1,-1,-1,1,-1,-1,1,1]
 -972*f23[1,-1,-1,1,-1,1,-1,1]+4583/3*f23[1,-1,-1,1,-1,1,1,1]
 +4070/3*f23[1,-1,-1,1,1,1,-1,1]-2223*f23[1,-1,-1,1,1,1,1,1]
 +5086/3*f23[1,-1,1,-1,1,-1,1,1]-8242/3*f23[1,-1,1,1,-1,1,1,1]
 +4560*f23[1,-1,1,1,1,1,1,1]-1788557/2560*f23[1,-1,-1,5]
 -1616237/7680*f23[1,-1,1,5]+7812751/7680*f23[1,-1,5,1]
 +24571/24*f23[1,-1,-1,-1,-1,3]-25739/24*f23[1,-1,-1,-1,1,3]
 -7661/8*f23[1,-1,-1,-1,3,1]-87809/48*f23[1,-1,-1,1,-1,3]
 +54839/48*f23[1,-1,-1,1,1,3])*z2
+63342941850787/26214400*f23[5,5]+20972223409367/2981888*f23[7,3]
+895*f23[1,-1,1,1,-1,-1,-1,1,-1,1]-1519
*f23[1,-1,1,1,-1,-1,1,-1,1,1]-8401/64*f23[1,-1,3,-1,-1,-1,-1,-1]
-1953/4*f23[1,-1,3,-1,-1,-1,-1,1]+621/2*f23[1,-1,1,-1,-1,1,-1,-1,-1,-1]
+210*f23[1,-1,1,-1,-1,-1,-1,-1,1,-1]+330*f23[1,-1,1,-1,-1,-1,-1,1,-1,-1]
+221*f23[1,-1,1,-1,-1,-1,1,-1,-1,-1]-1604*f23[1,-1,1,-1,1,1,-1,1,-1,1]
+895*f23[1,-1,1,-1,1,-1,-1,1,-1,1]-555*f23[1,-1,1,-1,-1,-1,1,1,-1,-1]
+315*f23[1,-1,-1,1,-1,1,-1,-1,-1,-1]+180*f23[1,-1,-1,1,-1,-1,-1,-1,1,-1]
+330*f23[1,-1,-1,1,-1,-1,-1,1,-1,-1]+383/2*f23[1,-1,-1,1,-1,-1,1,-1,-1,-1]
-462*f23[1,-1,-1,1,1,1,-1,-1,-1,-1]-1113/2*f23[1,-1,-1,1,-1,-1,-1,1,-1,1]
-1200*f23[1,-1,-1,1,1,1,-1,-1,1,1]+1545/2*f23[1,-1,-1,1,1,-1,-1,1,-1,1]
+756*f23[1,-1,-1,1,1,1,-1,-1,-1,1]-507*f23[1,-1,-1,1,-1,-1,1,1,-1,-1]-507*
f23[1,-1,-1,1,-1,-1,1,-1,-1,1]-557/2*f23[1,-1,-1,1,-1,-1,-1,1,1,-1]-558*f23[1,-\
1,-1,1,-1,1,-1,-1,-1,1]-1233/2*f23[1,-1,-1,-1,3,1,-1,-1]-504*f23[1,1,1,-1,-1,-1
,-1,-1,1,-1]-720*f23[1,1,1,-1,-1,-1,-1,1,-1,-1]-1043/2*f23[1,1,1,-1,-1,-1,1,-1,
-1,-1]+1167*f23[1,1,1,-1,1,1,-1,-1,-1,-1]+3834*f23[1,1,1,-1,1,1,-1,1,-1,1]+3538
*f23[1,1,1,-1,1,1,-1,-1,1,1]-2067*f23[1,1,1,-1,1,-1,-1,1,-1,1]-2030*f23[1,1,1,-\
1,-1,1,1,-1,-1,1]-2052*f23[1,1,1,-1,1,1,-1,-1,-1,1]+1224*f23[1,1,1,-1,-1,-1,1,1
,-1,-1]+756*f23[1,1,1,-1,-1,-1,-1,1,1,-1]+2321/4*f23[1,1,-1,-1,-1,1,3,-1]+12081
/64*f23[1,1,-1,-1,-1,3,1,-1]-442*f23[1,1,-1,1,-1,-1,-1,-1,1,-1]-690*f23[1,1,-1,
1,-1,-1,-1,1,-1,-1]-923/2*f23[1,1,-1,1,-1,-1,1,-1,-1,-1]+1053*f23[1,1,-1,1,1,1,
-1,-1,-1,-1]-26637/16*f23[1,1,-1,1,-1,-1,1,3]-27311/16*f23[1,1,-1,1,-1,-1,3,1]+
1201*f23[1,1,-1,1,-1,-1,-1,1,-1,1]-2072*f23[1,1,-1,1,-1,-1,1,-1,1,1]-1819*f23[1
,1,-1,1,-1,-1,1,1,-1,1]+3330*f23[1,1,-1,1,-1,1,1,1,-1,1]+3134*f23[1,1,-1,1,1,1,
-1,-1,1,1]-6272*f23[1,1,-1,1,1,1,-1,1,1,1]-1845*f23[1,1,-1,1,1,-1,-1,1,-1,1]-\
2137*f23[1,1,-1,1,-1,1,-1,1,-1,1]-1824*f23[1,1,-1,1,1,1,-1,-1,-1,1]+1125*f23[1,
1,-1,1,-1,-1,1,1,-1,-1]-2198*f23[1,1,1,-1,1,-1,1,1,-1,-1]-2198*f23[1,1,1,-1,1,-\
1,1,-1,-1,1]-2052*f23[1,1,1,-1,1,1,-1,1,-1,-1]+3180*f23[1,1,1,-1,1,1,-1,1,1,-1]
+18315/8*f23[1,1,1,-1,-1,1,3,1]-25443/16*f23[1,1,1,-1,-1,3,-1,1]+13711/8*f23[1,
1,1,-1,-1,3,1,1]+53159/16*f23[1,1,1,-1,1,-1,3,1]-579/4*f23[1,1,1,-1,1,1,1,3]-\
9651/4*f23[1,1,1,-1,1,1,3,1]-3037/2*f23[1,1,1,-1,1,3,1,1]-9335/8*f23[1,1,1,-1,3
,1,1,1]+1224*f23[1,1,1,-1,-1,-1,-1,1,-1,1]+1224*f23[1,1,1,-1,-1,-1,1,-1,-1,1]-\
2231*f23[1,1,1,-1,-1,-1,1,-1,1,1]-2015*f23[1,1,1,-1,-1,-1,1,1,-1,1]+1911/2*f23[
1,1,-1,-1,1,-1,1,-1,1,-1]+1355/2*f23[1,1,-1,-1,1,1,-1,-1,1,-1]-2207/4*f23[1,1,-\
1,-1,-1,-1,1,-1,1,-1]+561*f23[1,1,-1,-1,-1,-1,1,1,1,-1]-402*f23[1,1,-1,-1,-1,1,
-1,-1,1,-1]-67443/64*f23[1,1,-1,-1,-1,3,-1,-1]-5573/16*f23[1,1,-1,-1,-1,-1,3,-1
]-1013/2*f23[1,1,-1,-1,1,-1,-1,-1,1,-1]-690*f23[1,1,-1,-1,1,-1,-1,1,-1,-1]-690*
f23[1,1,-1,-1,-1,1,-1,1,-1,-1]+1541/2*f23[1,1,-1,-1,-1,1,-1,1,1,-1]+1925/2*f23[
1,1,-1,-1,-1,1,1,-1,1,-1]+1087*f23[1,1,-1,-1,-1,1,1,1,-1,-1]+3720*f23[1,1,1,1,1
,-1,1,1,-1,-1]+3720*f23[1,1,1,1,1,-1,-1,-1,1,1]+3616*f23[1,1,1,1,-1,-1,-1,1,1,1
]+3303*f23[1,1,1,-1,-1,-1,1,1,1,1]-690*f23[1,1,-1,-1,1,-1,-1,-1,-1,1]+155/2*f23
[1,1,-1,3,1,-1,-1,-1]-478407/512*f23[1,1,-1,3,3,-1]+21094427/10240*f23[1,1,-1,5
,-1,-1]-22750951/5120*f23[1,1,-1,5,-1,1]-153456781/10240*f23[1,1,-1,5,1,-1]-\
1764*f23[1,1,-1,-1,1,1,1,-1,-1,1]+617*f23[1,1,-1,-1,1,-1,-1,1,1,-1]+1208*f23[1,
1,-1,-1,1,-1,1,1,-1,-1]+1208*f23[1,1,-1,-1,1,-1,1,-1,-1,1]-1462*f23[1,1,-1,-1,1
,1,-1,1,1,-1]-1666*f23[1,1,-1,-1,1,1,1,-1,1,-1]-1764*f23[1,1,-1,-1,1,1,1,1,-1,-\
1]+2223*f23[1,1,-1,-1,1,1,1,1,1,-1]-853*f23[1,1,-1,-1,1,1,3,-1]-8055/32*f23[1,1
,-1,-1,1,3,1,-1]+777/8*f23[1,1,1,-1,1,3,1,-1]-1862*f23[1,1,1,-1,1,-1,1,-1,1,-1]
-1479*f23[1,1,1,-1,1,1,-1,-1,1,-1]-16571/8*f23[1,1,1,-1,1,-1,-1,3]+2049/2*f23[1
,1,1,-1,-1,-1,1,-1,1,-1]-1288*f23[1,1,1,-1,-1,-1,1,1,1,-1]+811*f23[1,1,1,-1,-1,
1,-1,-1,1,-1]+48635/32*f23[1,1,1,-1,-1,3,-1,-1]+3839/8*f23[1,1,1,-1,-1,-1,3,-1]
+961*f23[1,1,1,-1,1,-1,-1,-1,1,-1]+1224*f23[1,1,1,-1,1,-1,-1,1,-1,-1]+1224*f23[
1,1,1,-1,-1,1,-1,1,-1,-1]-1591*f23[1,1,1,-1,-1,1,-1,1,1,-1]-1859*f23[1,1,1,-1,-\
1,1,1,-1,1,-1]-2030*f23[1,1,1,-1,-1,1,1,1,-1,-1]+2562*f23[1,1,1,-1,-1,1,1,1,1,-\
1]-770*f23[1,1,1,-1,-1,1,3,-1]-8333/32*f23[1,1,1,-1,-1,3,1,-1]+2937*f23[1,1,-1,
1,-1,-1,1,1,1,1]+3069*f23[1,1,-1,1,1,-1,-1,1,1,1]+7615/32*f23[1,1,3,-1,-1,-1,-1
,-1]+2589/8*f23[1,1,3,-1,-1,-1,-1,1]-690*f23[1,1,1,-1,-1,1,-1,-1,-1,-1]



-24491/8*f23[1,1,-1,1,-1,1,-1,3]+6883/4*f23[1,1,-1,1,-1,1,1,3
]+40355/16*f23[1,1,-1,1,-1,1,3,1]+8267/4*f23[1,1,-1,1,-1,3,1,1]+1200*f23[1,1,1,
1,-1,-1,-1,-1,-1,1]-600*f23[1,1,1,1,-1,-1,-1,-1,-1,-1]+1020*f23[1,1,1,1,1,-1,-1
,-1,-1,-1]-537*f23[1,1,1,-1,1,-1,-1,-1,-1,-1]+360*f23[1,1,1,-1,-1,-1,-1,-1,-1,-\
1]-720*f23[1,1,1,-1,-1,-1,-1,-1,-1,1]+1224*f23[1,1,1,-1,-1,-1,-1,-1,1,1]+400*
f23[1,1,-1,1,-1,-1,-1,-1,-1,-1]-459*f23[1,1,-1,1,1,-1,-1,-1,-1,-1]+579/2*f23[1,
1,-1,-1,1,-1,-1,-1,-1,-1]-690*f23[1,1,-1,-1,-1,-1,-1,1,-1,1]-690*f23[1,1,-1,-1,
-1,-1,1,-1,-1,1]+2457/2*f23[1,1,-1,-1,-1,-1,1,-1,1,1]+2161/2*f23[1,1,-1,-1,-1,-\
1,1,1,-1,1]+1097*f23[1,1,-1,-1,-1,1,-1,-1,1,1]+1212*f23[1,1,-1,-1,-1,1,-1,1,-1,
1]-1966*f23[1,1,-1,-1,-1,1,-1,1,1,1]+1087*f23[1,1,-1,-1,-1,1,1,-1,-1,1]-1186*
f23[1,-1,-1,1,1,1,1,1,-1,-1]+1509*f23[1,-1,-1,1,1,1,1,1,1,-1]-1143676340173271/
32800768*f23[1,1,-1,7]-6654*f23[1,1,1,-1,1,-1,1,1,1,1]-1934*f23[1,1,-1,1,-1,-1,
-1,1,1,1]-6840*f23[1,1,1,1,1,-1,1,1,-1,1]-2193*f23[1,1,1,-1,1,-1,-1,-1,1,1]-\
1217*f23[1,1,-1,1,1,-1,-1,1,1,-1]-1113*f23[1,1,-1,1,-1,-1,1,1,1,-1]-21817/32*
f23[1,-1,1,-1,-1,3,-1,-1]-2747/16*f23[1,-1,1,-1,-1,-1,3,-1]-759/2*f23[1,-1,1,-1
,1,-1,-1,-1,1,-1]-558*f23[1,-1,1,-1,1,-1,-1,1,-1,-1]-519*f23[1,-1,1,-1,-1,1,-1,
1,-1,-1]+580*f23[1,-1,1,-1,-1,1,-1,1,1,-1]+725*f23[1,-1,1,-1,-1,1,1,-1,1,-1]+
800*f23[1,-1,1,-1,-1,1,1,1,-1,-1]+4359/8*f23[1,-1,1,-1,-1,1,3,-1]+3931/32*f23[1
,-1,1,-1,-1,3,1,-1]-316*f23[1,-1,1,1,-1,-1,-1,-1,1,-1]-510*f23[1,-1,1,1,-1,-1,-\
1,1,-1,-1]-331*f23[1,-1,1,1,-1,-1,1,-1,-1,-1]+759*f23[1,-1,1,1,1,1,-1,-1,-1,-1]
-9097/8*f23[1,-1,1,1,-1,-1,1,3]-4853/4*f23[1,-1,1,1,-1,-1,3,1]-18011/8*f23[1,-1
,1,1,-1,1,-1,3]-498*f23[1,-1,-1,1,1,-1,-1,-1,-1,1]-558*f23[1,-1,1,-1,1,-1,-1,-1
,-1,1]+2050*f23[1,-1,1,1,1,-1,1,1,1,-1]+2235*f23[1,-1,1,1,1,-1,-1,1,1,1]+2130*
f23[1,-1,1,1,-1,-1,1,1,1,1]+298*f23[1,-1,-1,-1,-1,1,1,1,1,-1]-1309/4*f23[1,-1,-\
1,-1,-1,1,3,-1]-3709/32*f23[1,-1,-1,-1,-1,3,1,-1]+2696*f23[1,-1,1,1,1,-1,1,-1,1
,1]+649*f23[1,-1,1,1,1,-1,-1,-1,1,-1]+804*f23[1,-1,1,1,1,-1,-1,1,-1,-1]+898*f23
[1,-1,1,1,-1,1,-1,1,-1,-1]-4323/4*f23[1,-1,1,3,-1,1,-1,1]-1318*f23[1,-1,1,1,-1,
-1,1,1,-1,1]+2498*f23[1,-1,1,1,-1,1,1,1,-1,1]+2290*f23[1,-1,1,1,1,1,-1,-1,1,1]-\
4636*f23[1,-1,1,1,1,1,-1,1,1,1]-1335*f23[1,-1,1,1,1,-1,-1,1,-1,1]-1589*f23[1,-1
,1,1,-1,1,-1,1,-1,1]-1320*f23[1,-1,1,1,1,1,-1,-1,-1,1]+819*f23[1,-1,1,1,-1,-1,1
,1,-1,-1]+819*f23[1,-1,1,1,-1,-1,1,-1,-1,1]+543*f23[1,-1,1,1,-1,-1,-1,1,1,-1]-\
24047/16*f23[1,-1,1,1,-1,3,-1,1]-15895207/1280*f23[1,-1,1,1,5,-1]-3141/4*f23[1,
-1,1,1,1,3,-1,-1]-7429/16*f23[1,-1,1,1,1,-1,3,-1]+21501/16*f23[1,-1,1,1,3,-1,1,
1]-9991/16*f23[1,-1,1,1,3,-1,-1,1]-171/8*f23[1,-1,1,1,3,-1,-1,-1]-12677/16*f23[
1,-1,1,1,3,-1,1,-1]-1324*f23[1,-1,1,-1,1,1,1,-1,1,-1]-1410*f23[1,-1,1,-1,1,1,1,
1,-1,-1]+2328*f23[1,-1,1,-1,1,1,1,1,-1,1]+1767*f23[1,-1,1,-1,1,1,1,1,1,-1]-\
11931/16*f23[1,-1,1,-1,1,1,3,-1]-2237/2*f23[1,-1,1,-1,1,3,-1,1]-1088291/1280*
f23[1,-1,1,5,-1,-1]-4321127/1280*f23[1,-1,1,5,-1,1]-21799751/2560*f23[1,-1,1,5,
1,-1]-9991/16*f23[1,-1,1,1,3,1,-1,-1]+2379/4*f23[1,-1,1,1,3,1,-1,1]-1893/16*f23
[1,-1,1,1,3,1,1,-1]+669*f23[1,-1,1,1,1,-1,1,-1,-1,-1]-1000*f23[1,-1,1,1,1,1,1,-\
1,-1,-1]-4560*f23[1,-1,1,1,1,1,1,-1,1,1]+2280*f23[1,-1,1,1,1,1,1,-1,-1,1]-412*
f23[1,-1,1,-1,-1,-1,1,-1,1,-1]+430*f23[1,-1,1,-1,-1,-1,1,1,1,-1]-579/2*f23[1,-1
,1,-1,-1,1,-1,-1,1,-1]+1389/32*f23[1,-1,-1,-1,3,1,1,-1]+236*f23[1,-1,-1,-1,1,-1
,1,-1,-1,-1]-523/2*f23[1,-1,-1,-1,1,1,1,-1,-1,-1]-211*f23[1,-1,-1,-1,1,-1,-1,1,
1,-1]-560*f23[1,-1,-1,-1,1,-1,1,1,-1,-1]-492*f23[1,-1,-1,-1,1,1,-1,1,-1,-1]+
1091/2*f23[1,-1,-1,-1,1,1,-1,1,1,-1]-1085/8*f23[1,-1,1,-1,1,3,1,-1]+752*f23[1,-\
1,1,-1,1,-1,1,-1,1,-1]+1055/2*f23[1,-1,1,-1,1,1,-1,-1,1,-1]+21291/16*f23[1,-1,1
,-1,1,-1,-1,3]+30899/32*f23[1,-1,1,-1,3,-1,1,-1]+15621/16*f23[1,-1,1,-1,3,1,-1,
-1]-8459/8*f23[1,-1,1,-1,3,1,-1,1]-735/8*f23[1,-1,1,-1,3,1,1,-1]-398*f23[1,-1,1
,-1,1,-1,1,-1,-1,-1]-1553*f23[1,-1,1,-1,1,-1,1,1,-1,1]+475*f23[1,-1,1,-1,1,-1,-\
1,1,1,-1]+959*f23[1,-1,1,-1,1,-1,1,1,-1,-1]+959*f23[1,-1,1,-1,1,-1,1,-1,-1,1]-\
2483/2*f23[1,-1,1,-1,-1,1,3,1]+12153/16*f23[1,-1,1,-1,-1,3,-1,1]-6593/8*f23[1,-\
1,1,-1,-1,3,1,1]-516*f23[1,-1,1,-1,-1,-1,-1,1,-1,1]-555*f23[1,-1,1,-1,-1,-1,1,-\
1,-1,1]+1325/2*f23[1,-1,-1,-1,1,1,1,-1,1,-1]+730*f23[1,-1,-1,-1,1,1,1,1,-1,-1]+
3817/8*f23[1,-1,-1,-1,1,1,3,-1]+2751/16*f23[1,-1,-1,-1,1,3,1,-1]-817/2*f23[1,-1
,-1,-1,1,-1,1,-1,1,-1]-975/4*f23[1,-1,-1,-1,1,1,-1,-1,1,-1]+497/2*f23[1,-1,-1,-\
1,-1,-1,1,-1,1,-1]-182*f23[1,-1,-1,-1,-1,-1,1,1,1,-1]+161*f23[1,-1,-1,-1,-1,1,-\
1,-1,1,-1]+19923/32*f23[1,-1,-1,-1,-1,3,-1,-1]+1545/8*f23[1,-1,-1,-1,-1,-1,3,-1
]+897/4*f23[1,-1,-1,-1,1,-1,-1,-1,1,-1]+330*f23[1,-1,-1,-1,1,-1,-1,1,-1,-1]+330
*f23[1,-1,-1,-1,-1,1,-1,1,-1,-1]-303*f23[1,-1,-1,-1,-1,1,-1,1,1,-1]-413*f23[1,-\
1,-1,-1,-1,1,1,-1,1,-1]-488*f23[1,-1,-1,-1,-1,1,1,1,-1,-1]-1466*f23[1,-1,1,1,1,
-1,1,1,-1,-1]-1461*f23[1,-1,1,1,1,-1,-1,-1,1,1]-1442*f23[1,-1,1,1,-1,-1,-1,1,1,
1]-1132*f23[1,-1,-1,1,1,1,1,-1,1,-1]+971*f23[1,-1,1,-1,-1,-1,1,-1,1,1]+866*f23[
1,-1,1,-1,-1,-1,1,1,-1,1]+811*f23[1,-1,1,-1,-1,1,-1,-1,1,1]+916*f23[1,-1,1,-1,-\
1,1,-1,1,-1,1]-1479*f23[1,-1,1,-1,-1,1,-1,1,1,1]-1251*f23[1,-1,1,-1,-1,1,1,1,-1
,1]-126813313/5120*f23[1,-1,1,-1,-1,5]-1617/2*f23[1,-1,1,-1,-1,-1,-1,3]+9731/8*
f23[1,-1,1,-1,-1,-1,1,3]+20427/16*f23[1,-1,1,-1,-1,-1,3,1]-8245/8*f23[1,3,-1,1,
1,-1,1,-1]-5821/4*f23[1,3,-1,1,1,1,-1,-1]+39281/32*f23[1,3,-1,1,1,1,1,-1]+2511/
64*f23[1,3,-1,1,3,-1]+22235/1024*f23[1,3,-1,3,1,-1]+822984531/163840*f23[1,3,-1
,5]+453033/128*f23[1,3,-1,-1,-1,3]+1779/16*f23[1,3,1,1,1,-1,-1,-1]+2383/4*f23[1
,3,1,1,1,-1,1,1]-2005/8*f23[1,3,1,1,1,-1,-1,1]+5989/8*f23[1,3,1,-1,1,1,-1,1]+
3747/32*f23[1,3,1,-1,-1,1,1,-1]-5917/16*f23[1,3,1,-1,1,1,-1,-1]-5917/16*f23[1,3
,1,-1,1,-1,-1,1]+1001/8*f23[1,3,1,1,-1,1,-1,-1]+210*f23[1,3,1,1,-1,1,1,-1]-3895
/64*f23[1,3,1,1,-1,3]-1221/16*f23[1,3,1,1,1,-1,1,-1]-2005/8*f23[1,3,1,1,1,1,-1,
-1]+669/8*f23[1,3,1,1,1,1,-1,1]-33483/16*f23[1,3,1,1,1,1,1,-1]+14205/16*f23[1,3
,1,1,1,1,1,1]+18483/128*f23[1,3,1,1,3,-1]-210*f23[1,1,-1,-1,-1,-1,-1,-1,-1,-1]+
804*f23[1,-1,1,1,1,-1,-1,-1,-1,1]+817*f23[1,-1,1,1,-1,-1,-1,-1,1,1]-23959/16*
f23[1,-1,3,-1,1,1,-1,1]+1903/2*f23[1,-1,3,-1,1,1,-1,-1]-510*f23[1,-1,1,1,-1,-1,
-1,-1,-1,1]+310*f23[1,-1,1,1,-1,-1,-1,-1,-1,-1]-327*f23[1,-1,1,1,1,-1,-1,-1,-1,
-1]+459/2*f23[1,-1,1,-1,1,-1,-1,-1,-1,-1]+381/2*f23[1,-1,-1,1,1,-1,-1,-1,-1,-1]
+769*f23[1,-1,1,-1,-1,-1,-1,1,1,1]+1675/2*f23[1,-1,-1,1,-1,-1,-1,1,1,1]+955*f23
[1,-1,1,-1,1,-1,-1,-1,1,1]-502871560760453/82001920*f23[1,7,-1,1]+
1367212873960023/82001920*f23[1,7,1,-1]-9401801029983/585728*f23[1,7,1,1]+
5833257999/81920*f23[1,5,1,3]+15876461/640*f23[1,5,-1,1,1,1]+807485/64*f23[1,5,
-1,-1,-1,1]-119194827/5120*f23[1,5,-1,-1,1,1]+871*f23[1,-1,-1,1,-1,1,1,1,-1,-1]
+3533/8*f23[1,-1,-1,1,-1,1,3,-1]+5755/32*f23[1,-1,-1,1,-1,3,1,-1]-9927/8*f23[1,
-1,-1,1,-1,-1,-1,3]-4491/8*f23[1,-1,-1,3,-1,-1,-1,1]+9883/16*f23[1,-1,-1,3,-1,-\
1,1,1]+4327/8*f23[1,-1,-1,3,-1,-1,-1,-1]+4859/8*f23[1,-1,-1,3,1,-1,-1,1]+39573/
64*f23[1,-1,-1,3,1,-1,1,-1]+4859/8*f23[1,-1,-1,3,1,1,-1,-1]-431/8*f23[1,-1,-1,3
,1,1,1,-1]-1531/32*f23[1,-1,-1,3,-1,-1,1,-1]+44618293/5120*f23[1,-1,-1,1,5,-1]+
23123/32*f23[1,-1,-1,1,1,3,-1,-1]+11111/32*f23[1,-1,-1,1,1,-1,3,-1]+636*f23[1,-\
1,-1,1,3,-1,-1,1]-215/8*f23[1,-1,-1,1,3,-1,-1,-1]+10951/16*f23[1,-1,-1,1,3,-1,1
,-1]+636*f23[1,-1,-1,1,3,1,-1,-1]+15/4*f23[1,-1,-1,1,3,1,1,-1]-773/2*f23[1,-1,-\
1,1,1,-1,1,-1,-1,-1]+462*f23[1,-1,-1,1,1,1,1,-1,-1,-1]-1186*f23[1,-1,-1,1,1,1,1
,-1,-1,1]+879*f23[1,-1,-1,1,1,-1,1,-1,-1,1]-1005*f23[1,-1,-1,1,1,1,-1,1,1,-1]-\
34243/16*f23[1,1,-1,-1,1,-1,1,3]-37887/16*f23[1,1,-1,-1,1,-1,3,1]-47067/16*f23[
1,1,-1,-1,1,1,-1,3]+4531/4*f23[1,1,-1,-1,1,1,1,3]+3771/2*f23[1,1,-1,-1,1,1,3,1]
-19315/16*f23[1,1,-1,-1,1,3,-1,1]+2669/2*f23[1,1,-1,-1,1,3,1,1]-66205/32*f23[1,
1,-1,-1,3,-1,1,1]-35781/32*f23[1,1,-1,-1,3,1,-1,1]+32809/32*f23[1,1,-1,-1,3,1,1
,1]-2014*f23[1,1,-1,1,1,-1,1,1,-1,-1]+3480*f23[1,1,-1,1,1,-1,1,1,-1,1]+797/2*
f23[1,1,-1,-1,-1,1,-1,-1,-1,-1]+270*f23[1,1,-1,-1,-1,-1,-1,-1,1,-1]+420*f23[1,1
,-1,-1,-1,-1,-1,1,-1,-1]+1133/4*f23[1,1,-1,-1,-1,-1,1,-1,-1,-1]-1295/2*f23[1,1,
-1,-1,1,1,-1,-1,-1,-1]-1783*f23[1,1,-1,-1,1,1,-1,-1,1,1]-2023*f23[1,1,-1,-1,-1,
1,1,-1,1,1]-1724*f23[1,1,-1,-1,-1,1,1,1,-1,1]+1111*f23[1,1,-1,-1,1,-1,-1,1,-1,1
]-1733*f23[1,1,-1,-1,1,-1,-1,1,1,1]-2152*f23[1,1,-1,-1,1,-1,1,-1,1,1]-1986*f23[
1,1,-1,-1,1,-1,1,1,-1,1]+3215*f23[1,1,-1,-1,1,-1,1,1,1,1]-2003*f23[1,1,-1,-1,1,
1,-1,1,-1,1]+3432*f23[1,1,-1,-1,1,1,-1,1,1,1]+3388*f23[1,1,-1,-1,1,1,1,-1,1,1]+
2952*f23[1,1,-1,-1,1,1,1,1,-1,1]-6114*f23[1,1,-1,1,1,-1,1,1,1,1]+43935/32*f23[1
,1,-1,-1,-1,-1,3,1]+8505/4*f23[1,1,-1,-1,-1,1,-1,3]-22863/16*f23[1,1,-1,-1,-1,1
,1,3]-26181/16*f23[1,1,-1,-1,-1,1,3,1]+35817/32*f23[1,1,-1,-1,-1,3,-1,1]-19689/
16*f23[1,1,-1,-1,-1,3,1,1]+23833/16*f23[1,1,-1,-1,1,-1,-1,3]+103581/256*f23[1,1
,3,1,3,-1]+599803/256*f23[1,1,3,1,3,1]-184755/128*f23[1,1,3,3,-1,1]+168993/512*
f23[1,1,3,3,1,-1]+27089/128*f23[1,1,3,3,1,1]-11247/32*f23[1,1,3,-1,1,-1,1,-1]+
6727/8*f23[1,1,3,-1,1,1,1,-1]+10411/32*f23[1,1,3,1,-1,-1,1,-1]+211147/256*f23[1
,1,3,-1,-1,3]+1005971/512*f23[1,1,3,3,-1,-1]+38447/128*f23[1,1,3,-1,3,-1]+886*
f23[1,-1,1,-1,1,1,-1,-1,-1,1]+1747/2*f23[1,-1,-1,1,1,-1,-1,-1,1,1]+910*f23[1,-1
,-1,1,-1,-1,1,-1,1,1]+611*f23[1,-1,1,1,-1,1,1,-1,-1,-1]+556*f23[1,-1,1,-1,1,1,1
,-1,-1,-1]+105*f23[1,-1,-1,-1,-1,-1,-1,-1,-1,-1]+756*f23[1,-1,-1,1,1,1,-1,1,-1,
-1]-874*f23[1,-1,-1,1,1,-1,1,1,1,-1]-716*f23[1,-1,1,-1,-1,1,1,1,1,-1]-1217/2*
f23[1,-1,-1,-1,1,1,1,1,1,-1]-1490*f23[1,-1,1,1,-1,1,1,-1,-1,1]-1410*f23[1,-1,1,
-1,1,1,1,-1,-1,1]+11657275/2048*f23[1,3,3,3]-1097*f23[1,-1,1,1,-1,1,-1,1,1,-1]-\
1130*f23[1,-1,1,-1,1,1,-1,1,1,-1]+2498*f23[1,-1,1,1,1,1,-1,1,-1,1]+2280*f23[1,-\
1,1,1,1,1,1,1,-1,-1]+330*f23[1,-1,-1,1,-1,-1,-1,-1,-1,1]+330*f23[1,-1,-1,-1,-1,
-1,-1,-1,1,1]-470*f23[1,-1,-1,-1,-1,-1,-1,1,1,1]+715*f23[1,-1,-1,-1,1,-1,-1,1,1
,1]+667*f23[1,-1,-1,-1,-1,-1,1,1,1,1]+1970*f23[1,-1,1,-1,-1,1,1,1,1,1]+2085*f23
[1,-1,-1,1,-1,1,1,1,1,1]+3435/2*f23[1,-1,-1,-1,1,1,1,1,1,1]-4370*f23[1,-1,1,1,-\
1,1,1,1,1,1]-4065*f23[1,-1,1,-1,1,1,1,1,1,1]-3465*f23[1,-1,-1,1,1,1,1,1,1,1]+
2671*f23[1,-1,1,1,-1,1,-1,1,1,1]-210*f23[1,-1,-1,-1,-1,-1,-1,-1,-1,1]-1837241/
1280*f23[1,5,-1,-1,-1,-1]-91433731/5120*f23[1,5,-1,1,-1,1]-62290681/2560*f23[1,
5,1,-1,-1,1]-109587583/10240*f23[1,5,1,-1,1,-1]+19305199/512*f23[1,5,1,-1,1,1]-\
62290681/2560*f23[1,5,1,1,-1,-1]+49646031/1280*f23[1,5,1,1,-1,1]+110134023/5120
*f23[1,5,1,1,1,-1]-302826023/5120*f23[1,5,1,1,1,1]+28213/8*f23[1,1,1,1,-1,1,-1,
3]+3606089931537333753013821068502626481313/5445530908771745792000000*f23[1,9]+
426123036603706811/2624061440*f23[3,7]+4425209103775227/82001920*f23[1,1,1,7]-\
462782943/16384*f23[1,1,3,5]+1046087117/16384*f23[1,1,5,3]+31733589/2048*f23[1,
3,1,5]+10289443/64*f23[1,1,1,1,1,5]+609465/128*f23[1,1,1,1,3,3]+135265/32*f23[1
,1,1,3,1,3]-5040*f23[1,1,1,1,1,1,1,3]+740*f23[1,-1,-1,1,-1,1,1,-1,1,-1]-329*f23
[1,-1,-1,1,-1,1,1,-1,-1,-1]-309*f23[1,-1,1,-1,-1,1,1,-1,-1,-1]-1049/2*f23[1,-1,
1,-1,1,1,-1,-1,-1,-1]-491*f23[1,-1,1,1,-1,1,-1,-1,-1,-1]+871*f23[1,-1,-1,1,-1,1
,1,-1,-1,1]+953*f23[1,-1,-1,1,-1,1,-1,1,-1,1]+800*f23[1,-1,1,-1,-1,1,1,-1,-1,1]
-1593*f23[1,-1,-1,1,-1,1,1,-1,1,1]-1497*f23[1,-1,1,-1,-1,1,1,-1,1,1]-10915/32*
f23[1,-1,3,1,1,1,1,1]+26663/8*f23[1,1,-1,1,1,1,-1,3]+30123/8*f23[1,1,1,-1,1,1,-\
1,3]+1055*f23[1,-1,1,1,1,1,1,3]+9961/16*f23[1,-1,-1,3,1,1,1,1]+9529/4*f23[1,1,-\
1,1,1,-1,1,3]+5013/2*f23[1,1,1,-1,1,-1,1,3]+17075/8*f23[1,1,1,1,-1,-1,1,3]-1010
*f23[1,-1,-1,-1,-1,1,1,1,1,1]-4200*f23[1,-1,1,1,1,1,1,1,-1,1]+8400*f23[1,-1,1,1
,1,1,1,1,1,1]+2804*f23[1,-1,1,1,-1,1,1,-1,1,1]+2698*f23[1,-1,1,-1,1,1,1,-1,1,1]
+2707*f23[1,-1,1,-1,1,1,-1,1,1,1]-1493*f23[1,-1,1,1,-1,1,-1,-1,1,1]-1424*f23[1,
-1,1,-1,1,1,-1,-1,1,1]+898*f23[1,-1,1,1,-1,1,-1,-1,-1,1]-286585/512*f23[3,-1,-1
,1,3,1]-253497/512*f23[3,-1,-1,3,-1,1]+146803/256*f23[3,-1,-1,3,1,1]-253551/128
*f23[3,-1,1,-1,1,3]-655519/256*f23[3,-1,1,-1,3,1]-1189899/256*f23[3,-1,1,1,-1,3
]-12297/64*f23[3,-1,1,1,1,3]+835889/256*f23[3,-1,1,1,3,1]+329433/128*f23[3,-1,1
,3,1,1]+326133/128*f23[3,-1,3,1,1,1]+345*f23[3,-1,-1,-1,-1,-1,-1,1]-6267/8*f23[
3,-1,-1,-1,-1,-1,1,1]-2739/8*f23[3,-1,-1,-1,-1,1,-1,1]+3553/8*f23[3,-1,-1,-1,-1
,1,1,1]-23889/32*f23[3,-1,-1,-1,1,-1,-1,1]+38063/32*f23[3,-1,-1,-1,1,-1,1,1]+
19655/16*f23[3,-1,-1,-1,1,1,-1,1]-59555/32*f23[3,-1,-1,-1,1,1,1,1]+17947/32*f23
[3,-1,-1,1,-1,-1,1,1]+24617/32*f23[3,-1,-1,1,-1,1,-1,1]-41981/32*f23[3,-1,-1,1,
-1,1,1,1]-17359/16*f23[3,-1,-1,1,1,-1,1,1]-13213/16*f23[3,-1,-1,1,1,1,-1,1]+
5465/4*f23[3,-1,-1,1,1,1,1,1]-72183/32*f23[3,-1,1,-1,1,-1,1,1]+47737/16*f23[3,-\
1,1,-1,1,1,1,1]+121347/32*f23[3,-1,1,1,-1,1,1,1]-43755/8*f23[3,-1,1,1,1,1,1,1]-\
8752455821/163840*f23[3,-1,-1,5]-3522053/4096*f23[3,1,3,3]+2561901/256*f23[3,1,
1,1,1,3]-4469995229/40960*f23[3,1,1,5]+218435/256*f23[1,-1,1,3,1,3]-12857/256*
f23[1,-1,1,3,3,1]+29870591/2560*f23[1,-1,1,5,1,1]-920905/256*f23[1,-1,3,-1,3,1]
+97241/128*f23[1,-1,3,1,1,3]+277619/256*f23[1,-1,3,1,3,1]-7455/64*f23[1,-1,3,3,
1,1]+8334841/1280*f23[1,-1,5,1,1,1]-91355494063081/8200192*f23[1,-1,7,1]+
76922671/5120*f23[1,-1,-1,-1,-1,5]-12661553/512*f23[1,-1,-1,-1,1,5]+154773/512*
f23[1,-1,-1,-1,3,3]+10765691/2560*f23[1,-1,-1,-1,5,1]-6962341/320*f23[1,-1,-1,1
,-1,5]+188831167/5120*f23[1,-1,-1,1,1,5]-41111/128*f23[1,-1,-1,1,3,3]-23098557/
5120*f23[1,-1,-1,1,5,1]+909839/256*f23[1,-1,-1,3,-1,3]-177601/512*f23[1,-1,-1,3
,1,3]+25944763/5120*f23[1,1,5,-1,1,1]-18548681/2560*f23[1,1,5,-1,-1,1]+
145893697/10240*f23[1,1,5,-1,-1,-1]-1308349/10240*f23[1,1,5,-1,1,-1]-18548681/
2560*f23[1,1,5,1,-1,-1]+51085/16*f23[1,1,-1,1,1,-1,3,1]-7605/4*f23[1,1,-1,1,1,1
,3,1]-1184*f23[1,1,-1,1,1,3,1,1]-1317/2*f23[1,1,-1,1,3,1,1,1]-4843/8*f23[1,1,-1
,3,1,1,1,1]-273246071/10240*f23[1,1,-1,-1,-1,5]+238382759/5120*f23[1,1,-1,-1,1,
5]-210423/512*f23[1,1,-1,-1,3,3]-8497533/1024*f23[1,1,-1,-1,5,1]+38914231/1024*
f23[1,1,-1,1,-1,5]-194906291/2560*f23[1,1,-1,1,1,5]+81141/256*f23[1,1,-1,1,3,3]
+6196549/1280*f23[1,1,-1,1,5,1]+46207/64*f23[1,1,-1,3,1,3]+362377/512*f23[1,1,-\
1,3,3,1]+16190063/1024*f23[1,1,-1,5,1,1]-4887/4*f23[1,1,-1,-1,-1,-1,-1,3]+43807
/32*f23[1,1,-1,-1,-1,-1,1,3]-1991/8*f23[1,1,3,1,-1,-1,1,1]+1315/4*f23[1,1,3,-1,
-1,1,1,-1]-14327/16*f23[1,1,3,-1,1,-1,-1,1]-55/2*f23[1,1,3,1,-1,1,-1,-1]+2501/8
*f23[1,1,3,1,-1,1,-1,1]+4437/16*f23[1,1,3,1,-1,1,1,-1]-4831/16*f23[1,1,3,1,-1,1
,1,1]+576929/256*f23[1,1,3,1,-1,3]-677/16*f23[1,1,3,1,1,-1,1,-1]-1159/4*f23[1,1
,3,1,1,1,-1,-1]+3875/8*f23[1,1,3,1,1,1,-1,1]-20455/16*f23[1,1,3,1,1,1,1,-1]-\
5295/16*f23[1,1,3,1,1,1,1,1]+3226*f23[1,1,1,1,-1,1,-1,1,1,-1]+3566*f23[1,1,1,1,
-1,1,1,-1,1,-1]+3696*f23[1,1,1,1,-1,1,1,1,-1,-1]+1096*f23[1,1,-1,-1,1,1,-1,-1,-\
1,1]-690*f23[1,1,-1,-1,-1,-1,1,1,-1,-1]-364*f23[1,1,-1,-1,-1,-1,-1,1,1,-1]-847/
2*f23[1,1,-1,-1,-1,1,1,-1,-1,-1]-690*f23[1,1,-1,-1,-1,1,-1,-1,-1,1]+139251687/
10240*f23[1,1,-1,-1,5,-1]+35857/32*f23[1,1,-1,-1,1,3,-1,-1]+1859/4*f23[1,1,-1,-\
1,1,-1,3,-1]+16437/16*f23[1,1,-1,-1,3,-1,-1,1]+1176815/512*f23[3,-1,-1,-1,1,3]+
44445/16*f23[3,-1,-1,-1,3,1]+177673/128*f23[3,-1,-1,1,-1,3]-11121/128*f23[3,-1,
-1,1,1,3]+73379/32*f23[3,1,1,-1,1,1,1,-1]-6453/8*f23[3,1,1,-1,-1,1,1,-1]-11959/
16*f23[3,1,-1,-1,1,1,1,-1]-28941/32*f23[3,1,1,-1,1,1,-1,-1]-6997/8*f23[3,1,1,-1
,-1,-1,1,1]-39799/32*f23[3,1,-1,-1,-1,1,1,1]-7541/2*f23[3,1,1,-1,1,1,1,1]+50171
/32*f23[3,1,1,-1,-1,1,1,1]+50777/32*f23[3,1,-1,-1,1,1,1,1]+14811/8*f23[3,1,1,-1
,1,1,-1,1]+14991/32*f23[3,1,-1,-1,-1,-1,1,1]+3273/8*f23[3,1,1,-1,-1,-1,-1,1]-\
34609/32*f23[3,-1,1,-1,1,1,1,-1]-2685/8*f23[3,1,-1,-1,-1,-1,-1,1]+19841/16*f23[
3,-1,1,-1,-1,-1,1,1]-62279/32*f23[3,-1,1,-1,-1,1,1,1]-25005/32*f23[3,-1,1,-1,-1
,-1,-1,1]+9699/32*f23[3,-1,-1,1,-1,-1,-1,-1]+2085/8*f23[3,-1,-1,-1,-1,-1,1,-1]+
345*f23[3,-1,-1,-1,-1,1,-1,-1]+17469/64*f23[3,-1,-1,-1,1,-1,-1,-1]-25637/32*f23
[3,-1,1,1,-1,-1,-1,-1]-19075/8*f23[3,-1,1,1,-1,1,-1,1]-66841/32*f23[3,-1,1,1,-1
,-1,1,1]+41397/32*f23[3,-1,1,-1,-1,1,-1,1]+4063/8*f23[3,-1,-1,1,1,-1,-1,1]+
43251/32*f23[3,-1,1,1,-1,-1,-1,1]+625/2*f23[3,1,-1,-1,-1,-1,-1,-1]-4305/32*f23[
3,1,1,-1,-1,-1,-1,-1]+2553/8*f23[3,-1,1,-1,-1,-1,-1,-1]+2805/8*f23[3,-1,-1,-1,-\
1,-1,-1,-1]+38441/16*f23[3,1,-1,1,-1,1,1,1]-138855/32*f23[3,1,-1,1,1,1,1,1]+
77143/32*f23[3,1,-1,1,1,1,-1,1]+84111/32*f23[3,1,-1,1,1,-1,1,1]+51761/32*f23[3,
1,1,1,-1,1,-1,1]+51663/32*f23[3,1,1,1,-1,-1,1,1]-23889/32*f23[3,-1,-1,-1,1,1,-1
,-1]-289/2*f23[3,-1,-1,-1,-1,1,1,-1]-3821/16*f23[3,-1,-1,1,1,-1,-1,-1]-6099/16*
f23[3,-1,-1,1,-1,-1,-1,1]+11207552087/163840*f23[3,-1,5,-1]+1348923/512*f23[3,-\
1,1,3,-1,-1]+74261/256*f23[3,-1,1,-1,3,-1]-1313771/256*f23[3,-1,3,-1,1,1]+
613899/256*f23[3,-1,3,-1,-1,1]+1214067/1024*f23[3,-1,3,-1,-1,-1]+1905849/1024*
f23[3,-1,3,-1,1,-1]+613899/256*f23[3,-1,3,1,-1,-1]-152187/64*f23[3,-1,3,1,-1,1]
-47247/256*f23[3,-1,3,1,1,-1]-1505/4*f23[3,-1,1,-1,1,-1,-1,-1]+6139/8*f23[3,-1,
1,1,1,-1,-1,-1]+63379/16*f23[3,-1,1,1,1,-1,1,1]-67829/32*f23[3,-1,1,1,1,-1,-1,1
]-62077/32*f23[3,-1,1,-1,1,1,-1,1]+658*f23[3,-1,1,-1,-1,1,1,-1]+4961/4*f23[3,-1
,1,-1,1,1,-1,-1]+4961/4*f23[3,-1,1,-1,1,-1,-1,1]+43251/32*f23[3,-1,1,1,-1,1,-1,
-1]-46775/32*f23[3,-1,1,1,-1,1,1,-1]-61529/32*f23[3,-1,1,1,1,-1,1,-1]-67829/32*
f23[3,-1,1,1,1,1,-1,-1]+106273/32*f23[3,-1,1,1,1,1,-1,1]+5825/2*f23[3,-1,1,1,1,
1,1,-1]-239573/256*f23[3,-1,1,1,3,-1]-731135/256*f23[3,-1,1,3,-1,1]+268215/512*
f23[3,-1,1,3,1,-1]+7969/8*f23[3,-1,1,-1,1,-1,1,-1]+729*f23[3,-1,1,1,-1,-1,1,-1]
+322809/128*f23[3,-1,1,-1,-1,3]+3797544599/81920*f23[3,-1,1,5]-919943903/40960*
f23[3,-1,5,1]+63501/64*f23[3,-1,-1,-1,-1,3]-7247/8*f23[3,1,3,1,-1,1]+10851/128*
f23[3,1,3,1,1,-1]+74839/128*f23[3,1,3,1,1,1]+4025/8*f23[3,1,1,-1,1,-1,-1,-1]-\
29559/32*f23[3,1,1,1,1,-1,-1,-1]-13725/4*f23[3,1,1,1,1,-1,1,1]+6391/4*f23[3,1,1
,1,1,-1,-1,1]-28941/32*f23[3,1,1,-1,1,-1,-1,1]-1485/2*f23[3,1,1,1,-1,1,-1,-1]+
69177/32*f23[3,1,1,1,-1,1,1,-1]-117589/64*f23[3,1,1,1,-1,3]+68927/32*f23[3,1,1,
1,1,-1,1,-1]+6391/4*f23[3,1,1,1,1,1,-1,-1]-19321/64*f23[3,-1,-1,-1,1,-1,1,-1]+
10181/16*f23[3,-1,-1,-1,1,1,1,-1]-3119/16*f23[3,-1,-1,1,-1,-1,1,-1]+1020915/
1024*f23[3,-1,-1,3,-1,-1]+454335/512*f23[3,-1,-1,-1,3,-1]-11079/32*f23[3,-1,1,-\
1,-1,-1,1,-1]-25005/32*f23[3,-1,1,-1,-1,1,-1,-1]-6099/16*f23[3,-1,-1,1,-1,1,-1,
-1]+5019/8*f23[3,-1,-1,1,-1,1,1,-1]+11153/16*f23[3,-1,-1,1,1,-1,1,-1]+4063/8*
f23[3,-1,-1,1,1,1,-1,-1]-2101/4*f23[3,-1,-1,1,1,1,1,-1]+786767/512*f23[3,-1,-1,
1,3,-1]-93757/1024*f23[3,-1,-1,3,1,-1]-11583/32*f23[3,1,-1,1,-1,-1,-1,-1]-2265/
16*f23[3,1,-1,-1,-1,-1,1,-1]-2685/8*f23[3,1,-1,-1,-1,1,-1,-1]-1223/8*f23[3,1,-1
,-1,1,-1,-1,-1]+2859/8*f23[3,1,1,1,-1,-1,-1,-1]+46049/128*f23[3,1,-1,-1,1,3]+
71319/512*f23[3,1,-1,-1,3,1]-298457/256*f23[3,1,-1,1,-1,3]-41827/128*f23[3,1,-1
,1,1,3]+731335/512*f23[3,1,-1,1,3,1]+106601/64*f23[3,1,-1,3,1,1]+22761/32*f23[3
,1,-1,-1,-1,1,-1,1]-16093/16*f23[3,1,-1,-1,1,-1,1,1]-13293/16*f23[3,1,-1,-1,1,1
,-1,1]+330*f23[1,-1,-1,-1,-1,-1,1,-1,-1,1]-571*f23[1,-1,-1,-1,-1,-1,1,-1,1,1]-\
485*f23[1,-1,-1,-1,-1,-1,1,1,-1,1]+330*f23[1,-1,-1,-1,-1,1,-1,-1,-1,1]-494*f23[
1,-1,-1,-1,-1,1,-1,-1,1,1]-562*f23[1,-1,-1,-1,-1,1,-1,1,-1,1]+856*f23[1,-1,-1,-\
1,-1,1,-1,1,1,1]-488*f23[1,-1,-1,-1,-1,1,1,-1,-1,1]+886*f23[1,-1,-1,-1,-1,1,1,-\
1,1,1]+712*f23[1,-1,-1,-1,-1,1,1,1,-1,1]-557*f23[1,-1,-1,-1,1,-1,-1,-1,1,1]-501
*f23[1,-1,-1,-1,1,-1,-1,1,-1,1]-560*f23[1,-1,-1,-1,1,-1,1,-1,-1,1]+1923/2*f23[1
,-1,-1,-1,1,-1,1,-1,1,1]+1735/2*f23[1,-1,-1,-1,1,-1,1,1,-1,1]-1279*f23[1,-1,-1,
-1,1,-1,1,1,1,1]+1483/2*f23[1,-1,-1,-1,1,1,-1,-1,1,1]+1747/2*f23[1,-1,-1,-1,1,1
,-1,1,-1,1]-1401*f23[1,-1,-1,-1,1,1,-1,1,1,1]+730*f23[1,-1,-1,-1,1,1,1,-1,-1,1]
-1369*f23[1,-1,-1,-1,1,1,1,-1,1,1]-1109*f23[1,-1,-1,-1,1,1,1,1,-1,1]+759*f23[1,
-1,-1,1,-1,-1,1,1,-1,1]-1096*f23[1,-1,-1,1,-1,-1,1,1,1,1]+875*f23[1,-1,-1,1,-1,
1,-1,-1,1,1]-1496*f23[1,-1,-1,1,-1,1,-1,1,1,1]-1346*f23[1,-1,-1,1,-1,1,1,1,-1,1
]-24405/32*f23[1,-1,-1,1,1,3,-1,1]+6809/8*f23[1,-1,-1,1,1,3,1,1]-10255/8*f23[1,
-1,-1,1,3,-1,1,1]-2765/4*f23[1,-1,-1,1,3,1,-1,1]+9493/16*f23[1,-1,-1,1,3,1,1,1]
-925105/256*f23[1,-1,1,3,-1,3]-1431*f23[1,-1,-1,1,1,-1,1,1,-1,1]+2281*f23[1,-1,
-1,1,1,-1,1,1,1,1]-1384*f23[1,-1,-1,1,1,1,-1,1,-1,1]+2360*f23[1,-1,-1,1,1,1,-1,
1,1,1]+2286*f23[1,-1,-1,1,1,1,1,-1,1,1]+1956*f23[1,-1,-1,1,1,1,1,1,-1,1]-1710*
f23[1,-1,1,-1,1,-1,1,-1,1,1]+8843/8*f23[1,-1,-1,3,-1,1,-1,1]-55613/32*f23[1,-1,
-1,3,-1,1,1,1]-9541/8*f23[1,-1,-1,3,1,-1,1,1]-5373/8*f23[1,-1,-1,3,1,1,-1,1]-\
13605/8*f23[1,-1,1,-1,1,-1,1,3]-31567/16*f23[1,-1,1,-1,1,-1,3,1]-40335/16*f23[1
,-1,1,-1,1,1,-1,3]+3175/4*f23[1,-1,1,-1,1,1,1,3]+26905/16*f23[1,-1,1,-1,1,1,3,1
]+2357/2*f23[1,-1,1,-1,1,3,1,1]-32071/16*f23[1,-1,1,-1,3,-1,1,1]+16789/16*f23[1
,-1,1,-1,3,1,1,1]+9219/8*f23[1,-1,1,1,-1,1,1,3]+30489/16*f23[1,-1,1,1,-1,1,3,1]
+12925/8*f23[1,-1,1,1,-1,3,1,1]+11811/8*f23[1,-1,1,1,1,-1,1,3]+37325/16*f23[1,-\
1,1,1,1,-1,3,1]+17197/8*f23[1,-1,1,1,1,1,-1,3]-2409/2*f23[1,-1,1,1,1,1,3,1]-\
2421/4*f23[1,-1,1,1,1,3,1,1]-4891/16*f23[1,-1,1,1,3,1,1,1]-525/4*f23[1,-1,1,3,1
,1,1,1]+2865/4*f23[1,-1,-1,-1,-1,-1,-1,3]-12805/16*f23[1,-1,-1,-1,-1,-1,1,3]-\
12765/16*f23[1,-1,-1,-1,-1,-1,3,1]-9991/8*f23[1,-1,-1,-1,-1,1,-1,3]+7005/8*f23[
1,-1,-1,-1,-1,1,1,3]+2476*f23[1,-1,1,-1,1,-1,1,1,1,1]-4564*f23[1,-1,1,1,1,-1,1,
1,1,1]+330*f23[1,-1,-1,-1,-1,-1,-1,1,-1,1]-33014523/2560*f23[5,-1,-1,-1,1,-1]-\
35249643/1280*f23[5,-1,-1,1,-1,-1]-28641625/2048*f23[5,-1,1,-1,-1,-1]+57374109/
2560*f23[5,1,1,-1,-1,-1]+987301/8*f23[5,1,1,-1,1,1]-84125931/1280*f23[5,1,1,-1,
-1,1]-337096043/5120*f23[5,1,-1,-1,1,1]-175918243/2560*f23[5,-1,1,1,-1,1]+
11896889/640*f23[5,-1,-1,1,1,-1]+229168409/5120*f23[5,-1,1,1,-1,-1]+229168409/
5120*f23[5,-1,1,-1,-1,1]+13867621/320*f23[5,1,-1,1,-1,-1]-391013783/5120*f23[5,
1,-1,1,-1,1]-117526747/2560*f23[5,1,-1,1,1,-1]+620982381/5120*f23[5,1,-1,1,1,1]
-6389352743/40960*f23[5,1,-1,3]-151348529/2560*f23[5,1,1,-1,1,-1]-84125931/1280
*f23[5,1,1,1,-1,-1]+65053491/640*f23[5,1,1,1,-1,1]+20470571/256*f23[5,1,1,1,1,-\
1]-21531529/128*f23[5,1,1,1,1,1]-2706350469/81920*f23[5,1,3,-1]+8441599219/
81920*f23[5,1,3,1]-6506097673/81920*f23[5,3,-1,1]+1700914747/163840*f23[5,3,1,-\
1]+617191025/8192*f23[5,3,1,1]+345271817/10240*f23[5,-1,1,-1,1,-1]-46696033/
1280*f23[5,-1,1,1,1,-1]+108333761/5120*f23[5,1,-1,-1,1,-1]+878191/512*f23[3,3,-\
1,1,-1,1]+364993/512*f23[3,3,1,-1,-1,1]+394215/256*f23[3,3,1,-1,1,-1]-852473/
512*f23[3,3,1,-1,1,1]+364993/512*f23[3,3,1,1,-1,-1]-194697/256*f23[3,3,1,1,-1,1
]-766327/512*f23[3,3,1,1,1,-1]+156343/128*f23[3,3,1,1,1,1]-10727937/4096*f23[3,
3,3,1]-150845/512*f23[3,3,-1,-1,1,-1]-202887/256*f23[3,3,-1,1,-1,-1]+98441/512*
f23[3,3,-1,1,1,-1]-232775/512*f23[3,3,1,-1,-1,-1]+4459105/512*f23[3,3,3,-1]-\
1961074903/163840*f23[3,5,-1,-1]-2637910919/81920*f23[3,5,-1,1]-1989097339/
163840*f23[3,5,1,-1]+5493561853/81920*f23[3,5,1,1]+37211221/4096*f23[3,3,-1,3]+
22716903/8192*f23[3,-1,3,3]+280558159/20480*f23[5,1,1,3]+28150547/2560*f23[5,-1
,-1,-1,-1,-1]+526347487/5120*f23[5,-1,1,1,1,1]-1295280163/16384*f23[5,-1,1,3]-\
2171028653/20480*f23[5,-1,3,1]-35249643/1280*f23[5,-1,-1,-1,-1,1]+56613767/1280
*f23[5,-1,-1,-1,1,1]+27936887/640*f23[5,-1,-1,1,-1,1]-7953/2*f23[3,1,1,1,1,1,-1
,1]-62373/8*f23[3,1,1,1,1,1,1,-1]+85365/8*f23[3,1,1,1,1,1,1,1]+683023/512*f23[3
,1,1,1,3,-1]+973217/512*f23[3,1,1,1,3,1]-172629/256*f23[3,1,1,3,-1,1]-159265/
256*f23[3,1,1,3,1,-1]+179699/256*f23[3,1,1,3,1,1]-33243/32*f23[3,1,1,-1,1,-1,1,
-1]-13865/16*f23[3,1,1,1,-1,-1,1,-1]+135087/256*f23[3,1,1,-1,-1,3]+8927/16*f23[
3,1,-1,-1,1,-1,1,-1]+9203/16*f23[3,1,-1,1,-1,-1,1,-1]+440293/256*f23[3,1,-1,3,-\
1,-1]+225455/512*f23[3,1,-1,-1,3,-1]-97059/64*f23[3,1,1,-1,1,3]+406843/512*f23[
3,1,1,-1,3,1]+60339/32*f23[3,1,1,-1,1,-1,1,1]+15225/32*f23[3,1,1,-1,-1,-1,1,-1]
+3273/8*f23[3,1,1,-1,-1,1,-1,-1]+24051/32*f23[3,1,-1,1,-1,1,-1,-1]-34777/32*f23
[3,1,-1,1,-1,1,1,-1]-20825/16*f23[3,1,-1,1,1,-1,1,-1]-21769/16*f23[3,1,-1,1,1,1
,-1,-1]+75491/32*f23[3,1,-1,1,1,1,1,-1]-73037/512*f23[3,1,-1,1,3,-1]+13891/256*
f23[3,1,-1,3,1,-1]+178206449/10240*f23[3,1,-1,5]+50349/32*f23[3,1,-1,-1,-1,3]+
20247869/4096*f23[3,3,1,3]-129731/64*f23[3,3,-1,1,1,1]-202887/256*f23[3,3,-1,-1
,-1,1]+378871/512*f23[3,3,-1,-1,1,1]+617909/512*f23[3,3,-1,-1,-1,-1]-110887/32*
f23[3,1,1,1,-1,1,1,1]-6135/8*f23[3,1,1,-1,-1,1,-1,1]-5387/4*f23[3,1,-1,1,-1,1,-\
1,1]-42217/32*f23[3,1,-1,1,-1,-1,1,1]-21769/16*f23[3,1,-1,1,1,-1,-1,1]-1485/2*
f23[3,1,1,1,-1,-1,-1,1]+3777/8*f23[3,1,-1,-1,1,1,-1,-1]+3777/8*f23[3,1,-1,-1,1,
-1,-1,1]+17321/32*f23[3,1,-1,-1,-1,1,1,-1]+9485/16*f23[3,1,-1,1,1,-1,-1,-1]+
24051/32*f23[3,1,-1,1,-1,-1,-1,1]-445317/256*f23[3,1,-1,3,-1,1]-699260623/20480
*f23[3,1,5,-1]-37731039/16384*f23[3,1,5,1]+295793/256*f23[3,1,1,3,-1,-1]-334241
/512*f23[3,1,1,-1,3,-1]-416305/256*f23[3,1,3,-1,1,1]+226239/256*f23[3,1,3,-1,-1
,1]+148271/512*f23[3,1,3,-1,-1,-1]+232075/512*f23[3,1,3,-1,1,-1]+226239/256*f23
[3,1,3,1,-1,-1]-214815/512*f23[1,-1,-1,3,3,1]+3341107/2560*f23[1,-1,-1,5,-1,1]-\
5274503/640*f23[1,-1,-1,5,1,1]+107740359/2560*f23[1,-1,1,-1,1,5]+17399/256*f23[
1,-1,1,-1,3,3]-12660619/1280*f23[1,-1,1,-1,5,1]+2385803/80*f23[1,-1,1,1,-1,5]-\
4207107/64*f23[1,-1,1,1,1,5]-3467/16*f23[1,-1,1,1,3,3]+6490309/2560*f23[1,-1,1,
1,5,1]+26009821973873/1281280*f23[1,-1,-1,7]-143263574840027/11714560*f23[1,-1,
1,7]+12009882503/163840*f23[1,-1,3,5]+103371803/10240*f23[1,-1,5,3]+7573/8*f23[
1,-1,-1,-1,-1,1,3,1]-10551/16*f23[1,-1,-1,-1,-1,3,-1,1]+5881/8*f23[1,-1,-1,-1,-\
1,3,1,1]-27765/32*f23[1,-1,-1,-1,1,-1,-1,3]+20991/16*f23[1,-1,-1,-1,1,-1,1,3]+
44315/32*f23[1,-1,-1,-1,1,-1,3,1]+56655/32*f23[1,-1,-1,-1,1,1,-1,3]-14145/16*
f23[1,-1,-1,-1,1,1,1,3]-17879/16*f23[1,-1,-1,-1,1,1,3,1]+22783/32*f23[1,-1,-1,-\
1,1,3,-1,1]-13059/16*f23[1,-1,-1,-1,1,3,1,1]-1233/2*f23[1,-1,-1,-1,3,-1,-1,1]+
39457/32*f23[1,-1,-1,-1,3,-1,1,1]+21957/32*f23[1,-1,-1,-1,3,1,-1,1]-10695/16*
f23[1,-1,-1,-1,3,1,1,1]+16001/16*f23[1,-1,-1,1,-1,-1,1,3]+31509/32*f23[1,-1,-1,
1,-1,-1,3,1]+14551/8*f23[1,-1,-1,1,-1,1,-1,3]-10235/8*f23[1,-1,-1,1,-1,1,1,3]-\
3049/2*f23[1,-1,-1,1,-1,1,3,1]+36735/32*f23[1,-1,-1,1,-1,3,-1,1]-1262*f23[1,-1,
-1,1,-1,3,1,1]+16719/16*f23[1,-1,-1,1,1,-1,-1,3]-27099/16*f23[1,-1,-1,1,1,-1,1,
3]-61819/32*f23[1,-1,-1,1,1,-1,3,1]-17533/8*f23[1,-1,-1,1,1,1,-1,3]+2043/4*f23[
1,-1,-1,1,1,1,1,3]+1271*f23[1,-1,-1,1,1,1,3,1]-1614407/256*f23[1,1,-1,3,-1,3]+
1123*f23[1,1,-1,1,-1,-1,-1,-1,1,1]+1947/2*f23[1,1,-1,1,-1,-1,1,-1,1,-1]+785*f23
[1,1,-1,1,-1,1,-1,-1,1,-1]+59191/32*f23[1,1,-1,1,-1,3,-1,-1]+587*f23[1,1,-1,1,-\
1,-1,3,-1]+3678*f23[1,1,-1,1,1,-1,1,-1,1,1]+887*f23[1,1,-1,1,1,-1,-1,-1,1,-1]+
1110*f23[1,1,-1,1,1,-1,-1,1,-1,-1]+1204*f23[1,1,-1,1,-1,1,-1,1,-1,-1]-1786*f23[
1,1,-1,1,-1,1,1,-1,1,-1]+841*f23[1,1,1,-1,-1,1,1,-1,-1,-1]+1224*f23[1,1,1,-1,-1
,1,-1,-1,-1,1]-100836637/5120*f23[1,1,1,-1,5,-1]-25387/16*f23[1,1,1,-1,1,3,-1,-\
1]-10601/16*f23[1,1,1,-1,1,-1,3,-1]+11351/4*f23[1,1,1,-1,3,-1,1,1]-11055/8*f23[
1,1,1,-1,3,-1,-1,1]-739/32*f23[1,1,1,-1,3,-1,-1,-1]-48373/32*f23[1,1,1,-1,3,-1,
1,-1]-11055/8*f23[1,1,1,-1,3,1,-1,-1]+11301/8*f23[1,1,1,-1,3,1,-1,1]-9/2*f23[1,
1,1,-1,3,1,1,-1]+988*f23[1,1,1,-1,1,-1,1,-1,-1,-1]-1526*f23[1,1,1,-1,1,1,1,-1,-\
1,-1]-6928*f23[1,1,1,-1,1,1,1,-1,1,1]+3524*f23[1,1,1,-1,1,1,1,-1,-1,1]+3792*f23
[1,1,1,-1,1,-1,1,1,-1,1]-1387*f23[1,1,1,-1,1,-1,-1,1,1,-1]-70432789/5120*f23[1,
1,-1,1,5,-1]-19815/16*f23[1,1,-1,1,1,3,-1,-1]-8831/16*f23[1,1,-1,1,1,-1,3,-1]+
2106*f23[1,1,-1,1,3,-1,1,1]-16465/16*f23[1,1,-1,1,3,-1,-1,1]-659/32*f23[1,1,-1,
1,3,-1,-1,-1]-36203/32*f23[1,1,-1,1,3,-1,1,-1]-16465/16*f23[1,1,-1,1,3,1,-1,-1]
+16439/16*f23[1,1,-1,1,3,1,-1,1]-1371/8*f23[1,1,-1,1,3,1,1,-1]+912*f23[1,1,-1,1
,1,-1,1,-1,-1,-1]-1346*f23[1,1,-1,1,1,1,1,-1,-1,-1]-6168*f23[1,1,-1,1,1,1,1,-1,
1,1]+3120*f23[1,1,-1,1,1,1,1,-1,-1,1]-2014*f23[1,1,-1,1,1,-1,1,-1,-1,1]-1824*
f23[1,1,-1,1,1,1,-1,1,-1,-1]-2040*f23[1,1,1,-1,-1,1,-1,-1,1,1]-2206*f23[1,1,1,-\
1,-1,1,-1,1,-1,1]+3772*f23[1,1,1,-1,-1,1,-1,1,1,1]+3428*f23[1,1,1,-1,-1,1,1,1,-\
1,1]-5990*f23[1,1,1,-1,-1,1,1,1,1,1]+4042*f23[1,1,1,-1,1,-1,1,-1,1,1]-6964*f23[
1,1,1,-1,1,1,-1,1,1,1]+12120*f23[1,1,1,-1,1,1,1,1,1,1]+199610687/5120*f23[1,1,1
,-1,-1,5]-209533771/2560*f23[1,1,1,-1,1,5]+5563351/512*f23[1,1,1,-1,5,1]+1755*
f23[1,1,1,-1,-1,-1,-1,3]-30345/16*f23[1,1,1,-1,-1,-1,1,3]-31593/16*f23[1,1,1,-1
,-1,-1,3,1]-24023/8*f23[1,1,1,-1,-1,1,-1,3]+13413/8*f23[1,1,1,-1,-1,1,1,3]+7239
/8*f23[1,1,-1,3,-1,1,-1,-1]-33309/32*f23[1,1,-1,3,-1,1,1,-1]+2113/16*f23[1,3,-1
,-1,1,-1,-1,-1]+63*f23[1,3,1,-1,-1,-1,-1,1]+211/8*f23[1,3,1,1,-1,-1,-1,-1]+
64631/128*f23[1,3,-1,-1,1,3]+574599/512*f23[1,3,-1,-1,3,1]-1281157/512*f23[1,3,
-1,1,-1,3]+45463/16*f23[1,3,-1,1,1,3]+441219/128*f23[1,3,-1,1,3,1]+489375/128*
f23[1,3,-1,3,1,1]-2475/8*f23[1,3,-1,-1,-1,-1,-1,1]+5553/32*f23[1,3,-1,-1,-1,-1,
1,1]+25587/32*f23[1,3,-1,-1,-1,1,-1,1]-41729/32*f23[1,3,-1,-1,-1,1,1,1]-8409/16
*f23[1,3,-1,-1,1,-1,1,1]-148*f23[1,3,-1,-1,1,1,-1,1]+1585/32*f23[1,3,-1,-1,1,1,
1,1]-1992*f23[1,1,-1,1,-1,1,1,1,-1,-1]+2476*f23[1,1,-1,1,-1,1,1,1,1,-1]-12333/
16*f23[1,1,-1,1,-1,1,3,-1]-8395/32*f23[1,1,-1,1,-1,3,1,-1]+8293/4*f23[1,1,-1,1,
-1,-1,-1,3]+88801/32*f23[1,1,-1,3,-1,1,1,1]+7239/8*f23[1,1,-1,3,-1,-1,-1,1]-\
30297/32*f23[1,1,-1,3,-1,-1,1,1]-29137/32*f23[1,1,-1,3,-1,-1,-1,-1]-57967/32*
f23[1,1,-1,3,-1,1,-1,1]-933*f23[1,1,-1,3,1,-1,-1,1]-7889/8*f23[1,1,-1,3,1,-1,1,
-1]+14735/8*f23[1,1,-1,3,1,-1,1,1]-933*f23[1,1,-1,3,1,1,-1,-1]+7659/8*f23[1,1,-\
1,3,1,1,-1,1]-1109/8*f23[1,1,-1,3,1,1,1,-1]+1249/32*f23[1,1,-1,3,-1,-1,1,-1]-\
7679/4*f23[1,1,-1,1,-1,3,-1,1]+3039/16*f23[1,3,-1,-1,1,-1,-1,1]+15471/32*f23[1,
3,-1,-1,-1,1,1,-1]+8599/16*f23[1,3,-1,1,1,-1,-1,-1]+3411/4*f23[1,3,-1,1,-1,-1,-\
1,1]-1888233/512*f23[1,3,-1,3,-1,1]+1490534333/81920*f23[1,3,5,-1]-1133079863/
81920*f23[1,3,5,1]+126459/64*f23[1,3,1,3,-1,-1]+556865/512*f23[1,3,1,-1,3,-1]-\
1932545/512*f23[1,3,3,-1,1,1]+411459/256*f23[1,3,3,-1,-1,1]-41643/128*f23[1,3,3
,-1,-1,-1]+741937/256*f23[1,3,3,-1,1,-1]+411459/256*f23[1,3,3,1,-1,-1]-722901/
512*f23[1,3,3,1,-1,1]-101841/128*f23[1,3,3,1,1,-1]+197887/128*f23[1,3,3,1,1,1]+
2557/16*f23[1,3,1,-1,1,-1,-1,-1]+2892*f23[1,1,-1,1,1,1,-1,1,1,-1]+3098*f23[1,1,
-1,1,1,1,1,-1,1,-1]-5280*f23[1,1,-1,1,1,1,1,1,1,-1]+1959/2*f23[1,1,-1,1,1,1,3,-\
1]+20287/16*f23[1,1,-1,1,1,3,-1,1]+491/4*f23[1,1,-1,1,1,3,1,-1]-1676*f23[1,1,-1
,1,1,-1,1,-1,1,-1]-1303*f23[1,1,-1,1,1,1,-1,-1,1,-1]-13903/8*f23[1,1,-1,1,1,-1,
-1,3]+597887/128*f23[1,3,1,1,1,3]+3925/8*f23[1,3,-1,-1,-1,-1,-1,-1]-22981/64*
f23[1,3,-1,1,-1,-1,-1,-1]+9525/32*f23[1,3,1,-1,-1,-1,-1,-1]+153*f23[1,3,-1,-1,-\
1,-1,1,-1]-2475/8*f23[1,3,-1,-1,-1,1,-1,-1]+81117/32*f23[1,3,1,1,3,1]-740897/
512*f23[1,3,1,3,-1,1]+415929/512*f23[1,3,1,3,1,-1]-2763/32*f23[1,3,1,3,1,1]-331
/8*f23[1,3,1,-1,1,-1,1,-1]+7517/16*f23[1,3,1,-1,1,1,1,-1]+253/2*f23[1,3,1,1,-1,
-1,1,-1]+328145/256*f23[1,3,1,-1,-1,3]+2647/8*f23[1,3,-1,-1,1,-1,1,-1]+4517/32*
f23[1,3,-1,-1,1,1,1,-1]+33125/64*f23[1,3,-1,1,-1,-1,1,-1]+3836571/1024*f23[1,3,
-1,3,-1,-1]+157075/512*f23[1,3,-1,-1,3,-1]-3511/4*f23[1,3,1,-1,1,1,1,1]+231203/
128*f23[1,3,1,-1,1,3]+706245/512*f23[1,3,1,-1,3,1]+8335/16*f23[1,3,1,-1,1,-1,1,
1]+4529/32*f23[1,3,1,-1,-1,-1,1,-1]-664*f23[1,1,-1,1,-1,1,-1,-1,-1,-1]+29379/16
*f23[1,3,-1,1,-1,1,1,1]-93475/32*f23[1,3,-1,1,1,1,1,1]-4523/32*f23[1,3,1,-1,-1,
1,1,1]+35419/16*f23[1,3,-1,1,1,1,-1,1]+39745/16*f23[1,3,-1,1,1,-1,1,1]-19/4*f23
[1,3,1,1,-1,1,-1,1]-885/4*f23[1,3,1,1,-1,-1,1,1]+285/4*f23[1,3,1,1,-1,1,1,1]-\
10131/32*f23[1,3,1,-1,-1,-1,1,1]+1619/32*f23[1,3,1,-1,-1,1,-1,1]-41559/32*f23[1
,3,-1,1,-1,1,-1,1]-44701/32*f23[1,3,-1,1,-1,-1,1,1]-5821/4*f23[1,3,-1,1,1,-1,-1
,1]+1001/8*f23[1,3,1,1,-1,-1,-1,1]+3039/16*f23[1,3,-1,-1,1,1,-1,-1]+2074045641/
40960*f23[1,5,3,1]+9691223/1024*f23[1,5,-1,-1,1,-1]+807485/64*f23[1,5,-1,1,-1,-\
1]-38386459/5120*f23[1,5,-1,1,1,-1]+95589311/10240*f23[1,5,1,-1,-1,-1]+
2684656779/81920*f23[1,5,3,-1]-706204713/40960*f23[1,5,-1,3]+790895252291141/
20500480*f23[1,7,-1,-1]+63*f23[1,3,1,-1,-1,1,-1,-1]+3411/4*f23[1,3,-1,1,-1,1,-1
,-1]-8449/16*f23[1,3,-1,1,-1,1,1,-1]+1816775013/20480*f23[5,-1,-1,3]+
12418448979/163840*f23[5,3,-1,-1]+728874733/81920*f23[5,-1,3,-1]-7125455794545/
372736*f23[7,-1,1,1]+36349602975051/4100096*f23[7,-1,-1,1]+3060631642387/745472
*f23[7,-1,-1,-1]+17195528873753/2050048*f23[7,-1,1,-1]+36349602975051/4100096*
f23[7,1,-1,-1]-21639822673917/2928640*f23[7,1,-1,1]+256897545771183/82001920*
f23[7,1,1,-1]+353779291264647/82001920*f23[7,1,1,1]+
25552812085187929430466618760591009137/41888699298244198400000*f23[9,-1]+
21122302258868551328477897401072175869/272276545438587289600000*f23[9,1]-\
20294019/320*f23[5,-1,-1,1,1,1]-407965047/5120*f23[5,-1,1,-1,1,1]-16960537/640*
f23[5,1,-1,-1,-1,-1]+13867621/320*f23[5,1,-1,-1,-1,1]+27045/16*f23[1,-1,1,-1,-1
,1,-1,3]-8415/8*f23[1,-1,1,-1,-1,1,1,3]-4491/8*f23[1,-1,-1,3,-1,1,-1,-1]+10883/
16*f23[1,-1,-1,3,-1,1,1,-1]-4169/64*f23[1,-1,-1,3,1,-1,-1,-1]+88501/256*f23[1,-\
1,-1,3,3,-1]-348673/5120*f23[1,-1,-1,5,-1,-1]+11402489/1280*f23[1,-1,-1,5,1,-1]
-835/2*f23[1,-1,-1,1,-1,-1,1,-1,1,-1]-311*f23[1,-1,-1,1,-1,1,-1,-1,1,-1]-17743/
16*f23[1,-1,-1,1,-1,3,-1,-1]-10577/32*f23[1,-1,-1,1,-1,-1,3,-1]-741/2*f23[1,-1,
-1,1,1,-1,-1,-1,1,-1]-498*f23[1,-1,-1,1,1,-1,-1,1,-1,-1]-558*f23[1,-1,-1,1,-1,1
,-1,1,-1,-1]+554*f23[1,-1,-1,1,-1,1,-1,1,1,-1]-256*f23[1,-1,1,-1,-1,-1,-1,1,1,-\
1]-519*f23[1,-1,1,-1,-1,1,-1,-1,-1,1]+87825813/5120*f23[1,-1,1,-1,5,-1]+8301/8*
f23[1,-1,1,-1,1,3,-1,-1]+5681/16*f23[1,-1,1,-1,1,-1,3,-1]+15621/16*f23[1,-1,1,-\
1,3,-1,-1,1]+3197/32*f23[1,-1,1,-1,3,-1,-1,-1]-2459/4*f23[1,-1,-1,1,1,1,3,-1]-\
3287/16*f23[1,-1,-1,1,1,3,1,-1]+1341/2*f23[1,-1,-1,1,1,-1,1,-1,1,-1]+437*f23[1,
-1,-1,1,1,1,-1,-1,1,-1]-1980*f23[1,1,1,-1,-1,-1,-1,1,1,1]-2040*f23[1,1,1,1,1,-1
,-1,-1,-1,1]-2112*f23[1,1,1,1,-1,-1,-1,-1,1,1]+12009/8*f23[1,1,3,-1,1,1,-1,1]-\
14327/16*f23[1,1,3,-1,1,1,-1,-1]-2333/2*f23[1,-1,-1,1,1,-1,-1,1,1,1]-1542*f23[1
,-1,-1,1,1,-1,1,-1,1,1]-3283/2*f23[1,1,-1,-1,-1,-1,1,1,1,1]-5640*f23[1,1,-1,1,1
,1,1,1,-1,1]-198*f23[1,-1,-1,-1,-1,1,-1,-1,-1,-1]-120*f23[1,-1,-1,-1,-1,-1,-1,-\
1,1,-1]-210*f23[1,-1,-1,-1,-1,-1,-1,1,-1,-1]-255/2*f23[1,-1,-1,-1,-1,-1,1,-1,-1
,-1]+10920*f23[1,1,-1,1,1,1,1,1,1,1]+3746*f23[1,1,-1,1,-1,1,1,-1,1,1]-1999*f23[
1,1,-1,1,-1,1,-1,-1,1,1]+1204*f23[1,1,-1,1,-1,1,-1,-1,-1,1]+1203*f23[1,1,-1,-1,
1,-1,-1,-1,1,1]+816*f23[1,1,-1,1,-1,1,1,-1,-1,-1]+1096*f23[1,1,-1,-1,1,1,-1,1,-\
1,-1]+330*f23[1,-1,1,-1,-1,-1,-1,-1,-1,1]+330*f23[1,-1,-1,-1,1,-1,-1,-1,-1,1]-\
1298*f23[1,-1,1,-1,-1,-1,1,1,1,1]-757*f23[1,-1,-1,1,-1,1,1,1,1,-1]-942*f23[1,-1
,1,-1,1,-1,1,1,1,-1]-1252*f23[1,1,-1,-1,1,-1,1,1,1,-1]-1036*f23[1,1,-1,-1,-1,1,
1,1,1,-1]-120*f23[1,-1,1,-1,-1,-1,-1,-1,-1,-1]-200*f23[1,-1,-1,1,-1,-1,-1,-1,-1
,-1]-525/4*f23[1,-1,-1,-1,1,-1,-1,-1,-1,-1]-1992*f23[1,1,-1,1,-1,1,1,-1,-1,1]-\
558*f23[1,-1,1,-1,-1,-1,-1,-1,1,1]-1011/2*f23[1,-1,-1,1,-1,-1,-1,-1,1,1]-1474*
f23[1,1,-1,1,-1,1,-1,1,1,-1]+3430*f23[1,1,-1,1,1,1,-1,1,-1,1]+3120*f23[1,1,-1,1
,1,1,1,1,-1,-1]+886*f23[1,-1,1,-1,1,1,-1,1,-1,-1]+420*f23[1,1,-1,-1,-1,-1,-1,-1
,-1,1]-690*f23[1,1,-1,-1,-1,-1,-1,-1,1,1]+1054*f23[1,1,-1,-1,-1,-1,-1,1,1,1]+
2760*f23[1,1,-1,-1,-1,1,1,1,1,1]+1423/4*f23[1,1,-1,1,1,1,1,3]-5770*f23[1,1,-1,1
,-1,1,1,1,1,1]-5175*f23[1,1,-1,-1,1,1,1,1,1,1]+3591*f23[1,1,-1,1,-1,1,-1,1,1,1]
-22541/64*f23[1,-1,3,-1,1,-1,-1,-1]+815/8*f23[1,-1,3,1,1,-1,-1,-1]+8549/8*f23[1
,-1,3,1,1,-1,1,1]-2167/4*f23[1,-1,3,1,1,-1,-1,1]-19363/32*f23[1,-1,3,1,-1,-1,1,
1]-57/4*f23[1,-1,3,-1,-1,1,1,-1]+1903/2*f23[1,-1,3,-1,1,-1,-1,1]+8163/16*f23[1,
-1,3,1,-1,1,-1,-1]+2554*f23[1,-1,1,1,1,-1,1,1,-1,1]+777/2*f23[1,-1,-1,1,1,-1,-1
,1,1,-1]+334*f23[1,-1,-1,1,-1,-1,1,1,1,-1]+879*f23[1,-1,-1,1,1,-1,1,1,-1,-1]+
847/2*f23[1,-1,-1,-1,1,-1,1,1,1,-1]+1225/4*f23[1,-1,-1,-1,1,1,-1,-1,-1,-1]-492*
f23[1,-1,-1,-1,1,1,-1,-1,-1,1]+330*f23[1,-1,-1,-1,-1,-1,1,1,-1,-1]+140*f23[1,-1
,-1,-1,-1,-1,-1,1,1,-1]+173*f23[1,-1,-1,-1,-1,1,1,-1,-1,-1]-74481959/10240*f23[
1,-1,-1,-1,5,-1]-21123/32*f23[1,-1,-1,-1,1,3,-1,-1]-8365/32*f23[1,-1,-1,-1,1,-1
,3,-1]+1683/64*f23[1,-1,-1,-1,3,-1,-1,-1]-40965/64*f23[1,-1,-1,-1,3,-1,1,-1]-\
895*f23[1,-1,1,1,1,-1,-1,1,1,-1]-807*f23[1,-1,1,1,-1,-1,1,1,1,-1]-1376*f23[1,-1
,1,-1,1,-1,-1,1,1,1]-3308760210072881/164003840*f23[1,-1,7,-1]-358161/256*f23[1
,-1,3,1,3,-1]-3209/256*f23[1,-1,3,3,-1,1]+441527/1024*f23[1,-1,3,3,1,-1]-4235/8
*f23[1,-1,1,3,1,-1,-1,1]-16671/32*f23[1,-1,1,3,1,-1,1,-1]+16339/16*f23[1,-1,1,3
,1,-1,1,1]-4235/8*f23[1,-1,1,3,1,1,-1,-1]+8307/16*f23[1,-1,1,3,1,1,-1,1]-3853/
16*f23[1,-1,1,3,1,1,1,-1]+11/32*f23[1,-1,1,3,-1,-1,1,-1]+8433/16*f23[1,-1,1,3,-\
1,1,-1,-1]-701*f23[1,-1,1,3,-1,1,1,-1]+459/32*f23[1,-1,1,3,1,-1,-1,-1]-535/64*
f23[1,-1,1,3,3,-1]+28061/64*f23[1,-1,3,-1,1,-1,1,-1]-22553/32*f23[1,-1,3,-1,1,1
,1,-1]+3677/64*f23[1,-1,3,1,-1,-1,1,-1]+158523/512*f23[1,-1,3,-1,-1,3]-179751/
1024*f23[1,-1,3,3,-1,-1]-117497/512*f23[1,-1,3,-1,3,-1]-17027367/5120*f23[1,-1,
5,-1,1,1]+77313/64*f23[1,-1,5,-1,-1,1]+5774249/5120*f23[1,-1,5,-1,-1,-1]+
5692693/2560*f23[1,-1,5,-1,1,-1]+77313/64*f23[1,-1,5,1,-1,-1]-15739927/5120*f23
[1,-1,5,1,-1,1]-29271561/5120*f23[1,-1,5,1,1,-1]+67403/32*f23[1,-1,3,-1,1,1,1,1
]-1606905/512*f23[1,-1,3,-1,1,3]+953*f23[1,-1,3,-1,-1,-1,1,1]+4239/8*f23[1,-1,3
,-1,-1,1,-1,1]-532*f23[1,-1,3,-1,-1,1,1,1]-23445/16*f23[1,-1,3,-1,1,-1,1,1]-\
27049/64*f23[1,-1,3,1,-1,-1,-1,-1]+8163/16*f23[1,-1,3,1,-1,-1,-1,1]-20367/64*
f23[1,-1,3,-1,-1,-1,1,-1]-1953/4*f23[1,-1,3,-1,-1,1,-1,-1]-1466*f23[1,-1,1,1,1,
-1,1,-1,-1,1]-1320*f23[1,-1,1,1,1,1,-1,1,-1,-1]+2178*f23[1,-1,1,1,1,1,-1,1,1,-1
]+2320*f23[1,-1,1,1,1,1,1,-1,1,-1]-4200*f23[1,-1,1,1,1,1,1,1,1,-1]+789*f23[1,-1
,1,1,1,1,3,-1]+12743/16*f23[1,-1,1,1,1,3,-1,1]-559/16*f23[1,-1,1,1,1,3,1,-1]-\
1241*f23[1,-1,1,1,1,-1,1,-1,1,-1]-965*f23[1,-1,1,1,1,1,-1,-1,1,-1]-9407/8*f23[1
,-1,1,1,1,-1,-1,3]+722*f23[1,-1,1,1,-1,-1,1,-1,1,-1]+587*f23[1,-1,1,1,-1,1,-1,-\
1,1,-1]+2913/2*f23[1,-1,1,1,-1,3,-1,-1]+3793/8*f23[1,-1,1,1,-1,-1,3,-1]-30583/
32*f23[1,-1,3,1,-1,1,-1,1]-535*f23[1,-1,3,1,-1,1,1,-1]+22955/16*f23[1,-1,3,1,-1
,1,1,1]-1518313/512*f23[1,-1,3,1,-1,3]-10001/16*f23[1,-1,3,1,1,-1,1,-1]-2167/4*
f23[1,-1,3,1,1,1,-1,-1]+607*f23[1,-1,3,1,1,1,-1,1]-2539/32*f23[1,-1,3,1,1,1,1,-\
1]-1337*f23[1,-1,1,1,-1,1,1,-1,1,-1]-1490*f23[1,-1,1,1,-1,1,1,1,-1,-1]+1908*f23
[1,-1,1,1,-1,1,1,1,1,-1]-9101/16*f23[1,-1,1,1,-1,1,3,-1]-3331/16*f23[1,-1,1,1,-\
1,3,1,-1]+3251/2*f23[1,-1,1,1,-1,-1,-1,3]+6859/4*f23[1,-1,1,3,-1,1,1,1]+8433/16
*f23[1,-1,1,3,-1,-1,-1,1]-8565/16*f23[1,-1,1,3,-1,-1,1,1]-17195/32*f23[1,-1,1,3
,-1,-1,-1,-1]+912*f23[1,1,1,1,-1,-1,-1,-1,1,-1]+1200*f23[1,1,1,1,-1,-1,-1,1,-1,
-1]+937*f23[1,1,1,1,-1,-1,1,-1,-1,-1]-1800*f23[1,1,1,1,1,1,-1,-1,-1,-1]+20859/8
*f23[1,1,1,1,-1,-1,3,1]+3854*f23[1,1,1,-1,-1,1,1,-1,1,1]-690*f23[1,1,-1,1,-1,-1
,-1,-1,-1,1]+1110*f23[1,1,-1,1,1,-1,-1,-1,-1,1]+1224*f23[1,1,1,-1,1,-1,-1,-1,-1
,1]-6280*f23[1,1,1,1,1,-1,1,1,1,-1]-6760*f23[1,1,1,1,1,-1,-1,1,1,1]-6484*f23[1,
1,1,1,-1,-1,1,1,1,1]+2902*f23[1,1,1,-1,1,-1,1,1,1,-1]+2680*f23[1,1,-1,1,1,-1,1,
1,1,-1]+13120*f23[1,1,1,1,1,-1,1,1,1,1]-2112*f23[1,1,1,1,-1,-1,-1,1,-1,1]+3954*
f23[1,1,1,1,-1,-1,1,-1,1,1]+3666*f23[1,1,1,1,-1,-1,1,1,-1,1]-7100*f23[1,1,1,1,-\
1,1,-1,1,1,1]+12730*f23[1,1,1,1,-1,1,1,1,1,1]-6684*f23[1,1,1,1,-1,1,1,1,-1,1]-\
7212*f23[1,1,1,1,-1,1,1,-1,1,1]-6840*f23[1,1,1,1,1,1,-1,1,-1,1]-6840*f23[1,1,1,
1,1,1,-1,-1,1,1]+13320*f23[1,1,1,1,1,1,-1,1,1,1]+3720*f23[1,1,1,1,1,-1,-1,1,-1,
1]+3914*f23[1,1,1,1,-1,1,-1,1,-1,1]+3706*f23[1,1,1,1,-1,1,-1,-1,1,1]+3696*f23[1
,1,1,1,-1,1,1,-1,-1,1]+3600*f23[1,1,1,1,1,1,-1,-1,-1,1]-2112*f23[1,1,1,1,-1,-1,
1,1,-1,-1]-2112*f23[1,1,1,1,-1,-1,1,-1,-1,1]-1504*f23[1,1,1,1,-1,-1,-1,1,1,-1]+
1125*f23[1,1,-1,1,-1,-1,1,-1,-1,1]+729*f23[1,1,-1,1,-1,-1,-1,1,1,-1]+16437/16*
f23[1,1,-1,-1,3,1,-1,-1]-957/32*f23[1,1,-1,-1,3,1,1,-1]-1055/2*f23[1,1,-1,-1,1,
-1,1,-1,-1,-1]+710*f23[1,1,-1,-1,1,1,1,-1,-1,-1]-2040*f23[1,1,1,1,1,-1,-1,1,-1,
-1]-2112*f23[1,1,1,1,-1,1,-1,1,-1,-1]-2615/4*f23[1,1,1,1,-1,1,1,3]-10905/4*f23[
1,1,1,1,-1,1,3,1]-7913/4*f23[1,1,1,1,-1,3,1,1]-6046*f23[1,1,1,1,-1,1,1,1,1,-1]+
2165/2*f23[1,1,1,1,-1,1,3,-1]+1817/8*f23[1,1,1,1,-1,3,1,-1]-44615707/640*f23[1,
1,1,1,-1,5]-2292*f23[1,1,1,1,-1,-1,-1,3]-24179/16*f23[1,1,1,3,-1,1,1,1]-735/2*
f23[1,1,1,3,-1,-1,-1,1]+645/16*f23[1,1,1,3,-1,-1,1,1]+2313/4*f23[1,1,1,3,-1,-1,
-1,-1]+16567/16*f23[1,1,1,3,-1,1,-1,1]-49/2*f23[1,1,1,3,1,-1,-1,1]+797/4*f23[1,
1,1,3,1,-1,1,-1]+75*f23[1,1,1,3,1,-1,1,1]-49/2*f23[1,1,1,3,1,1,-1,-1]+367*f23[1
,1,1,3,1,1,-1,1]-6529/8*f23[1,1,1,3,1,1,1,-1]-5427/8*f23[1,1,1,3,1,1,1,1]-1634*
f23[1,1,1,1,-1,1,1,-1,-1,-1]-2112*f23[1,1,1,1,-1,1,-1,-1,-1,1]+15939/8*f23[1,1,
1,1,-1,3,-1,1]+26198215/512*f23[1,1,1,1,5,-1]-3569393/1280*f23[1,1,1,1,5,1]+
1685/2*f23[1,1,1,1,1,3,-1,-1]+1105*f23[1,1,1,1,1,-1,3,-1]-1078*f23[1,1,1,1,3,-1
,1,1]+477*f23[1,1,1,1,3,-1,-1,1]+4469/16*f23[1,1,1,1,3,-1,-1,-1]+16347/16*f23[1
,1,1,1,3,-1,1,-1]+3458*f23[1,1,1,-1,1,1,1,-1,1,-1]+3524*f23[1,1,1,-1,1,1,1,1,-1
,-1]-6340*f23[1,1,1,-1,1,1,1,1,-1,1]-5780*f23[1,1,1,-1,1,1,1,1,1,-1]+1118*f23[1
,1,1,-1,1,1,3,-1]+26117/16*f23[1,1,1,-1,1,3,-1,1]-1720*f23[1,1,1,1,1,-1,1,-1,-1
,-1]+3360*f23[1,1,1,1,1,1,1,-1,-1,-1]+13440*f23[1,1,1,1,1,1,1,-1,1,1]-6720*f23[
1,1,1,1,1,1,1,-1,-1,1]+3720*f23[1,1,1,1,1,-1,1,-1,-1,1]+3600*f23[1,1,1,1,1,1,-1
,1,-1,-1]-6480*f23[1,1,1,1,1,1,-1,1,1,-1]-1665*f23[1,1,1,1,1,1,-1,3]-6720*f23[1
,1,1,1,1,1,1,-1,1,-1]-6720*f23[1,1,1,1,1,1,1,1,-1,-1]+13440*f23[1,1,1,1,1,1,1,1
,-1,1]+15120*f23[1,1,1,1,1,1,1,1,1,-1]-30240*f23[1,1,1,1,1,1,1,1,1,1]-5145/2*
f23[1,1,1,1,1,1,3,-1]+3135/2*f23[1,1,1,1,1,1,3,1]-1425/2*f23[1,1,1,1,1,3,-1,1]-\
905*f23[1,1,1,1,1,3,1,-1]+1155*f23[1,1,1,1,-1,1,-1,-1,-1,-1]-1911/64*f23[1,1,-1
,-1,3,-1,-1,-1]+68883/64*f23[1,1,-1,-1,3,-1,1,-1]+3040*f23[1,1,1,1,1,-1,-1,1,1,
-1]+2818*f23[1,1,1,1,-1,-1,1,1,1,-1]+3459*f23[1,1,1,-1,1,-1,-1,1,1,1]-2007*f23[
1,1,-1,1,1,-1,-1,-1,1,1]-40678289/1024*f23[1,1,5,1,1,1]+6183288934346389/
164003840*f23[1,1,7,-1]+643713417347467/82001920*f23[1,1,7,1]+723061/256*f23[1,
1,1,3,3,1]+1621/4*f23[1,1,1,3,-1,-1,1,-1]-735/2*f23[1,1,1,3,-1,1,-1,-1]+14343/
16*f23[1,1,1,3,-1,1,1,-1]+1587/4*f23[1,1,1,3,1,-1,-1,-1]-92851/256*f23[1,1,1,3,
3,-1]+88568307/5120*f23[1,1,1,5,-1,-1]+5389081/2560*f23[1,1,1,5,-1,1]+98941667/
5120*f23[1,1,1,5,1,-1]-59321987/2560*f23[1,1,1,5,1,1]+286877/64*f23[1,1,1,3,-1,
3]-28003/256*f23[1,1,1,-1,3,3]+477*f23[1,1,1,1,3,1,-1,-1]-146*f23[1,1,1,1,3,1,-\
1,1]-6573/8*f23[1,1,1,1,3,1,1,-1]-1279/8*f23[1,1,1,1,3,1,1,1]+20925471/1024*f23
[1,1,5,1,-1,1]+102937679/5120*f23[1,1,5,1,1,-1]+609425/128*f23[1,1,3,1,1,3]-\
29681/16*f23[1,1,3,-1,1,1,1,1]+884881/256*f23[1,1,3,-1,1,3]+1022759/256*f23[1,1
,3,-1,3,1]-1631/2*f23[1,1,3,-1,-1,-1,1,1]-313/2*f23[1,1,3,-1,-1,1,-1,1]-1907/16
*f23[1,1,3,-1,-1,1,1,1]+20471/16*f23[1,1,3,-1,1,-1,1,1]+8221/32*f23[1,1,3,1,-1,
-1,-1,-1]-55/2*f23[1,1,3,1,-1,-1,-1,1]+14197/32*f23[1,1,3,-1,-1,-1,1,-1]+2589/8
*f23[1,1,3,-1,-1,1,-1,-1]+15117/32*f23[1,1,3,-1,1,-1,-1,-1]+4923/16*f23[1,1,3,1
,1,-1,-1,-1]+4769/8*f23[1,1,3,1,1,-1,1,1]-1159/4*f23[1,1,3,1,1,-1,-1,1]+490*f23
[1,1,1,1,1,3,1,1]+3520*f23[1,1,1,1,1,-1,1,-1,1,-1]+3240*f23[1,1,1,1,1,1,-1,-1,1
,-1]+2625*f23[1,1,1,1,1,-1,-1,3]-1867*f23[1,1,1,1,-1,-1,1,-1,1,-1]-1589*f23[1,1
,1,1,-1,1,-1,-1,1,-1]-7753/4*f23[1,1,1,1,-1,3,-1,-1]-2749/4*f23[1,1,1,1,-1,-1,3
,-1]-1015*f23[1,1,1,1,1,-1,1,3]-3135*f23[1,1,1,1,1,-1,3,1]-7200*f23[1,1,1,1,1,-\
1,1,-1,1,1]-1680*f23[1,1,1,1,1,-1,-1,-1,1,-1]:
#
#####
# The form factor through 5 loops at (u,v,w) = (-1,-1,3).
# In the following, ff = I*Pi.
#
F3pointT[1] := -2*ff^2-2*ff*f23[-1]+f23[-1,1]-2*f23[1,1]-8/3*z2:
#
F3pointT[2] := 2*ff^4+4*ff^3*f23[-1]+(4*f23[-1,1]+2*f23[-1,-1]+28/3*z2)*ff^2
+(8*z2*f23[-1]-12*f23[3]+2*f23[-1,-1,-1]+4*f23[-1,1,1])*ff+12*f23[1,1,1,1]
-37/8*f23[-1,3]+2*f23[1,-1,-1,1]-4*f23[1,-1,1,1]+2*f23[-1,1,-1,1]
-4*f23[1,1,-1,1]+6*f23[3,1]-13/2*f23[1,3]-f23[-1,-1,-1,1]+2*f23[-1,-1,1,1]
-6*f23[-1,1,1,1]+(-16/3*f23[1,1]+8/3*f23[1,-1]+8/3*f23[-1,1]+14/3*f23[-1,-1])*z2
+1879/72*z4: 
#
F3pointT[3] := -4/3*ff^6-4*ff^5*f23[-1]-6*f23[-1,-1,1,-1,-1,1]
-4*f23[-1,1,-1,-1,-1,1]-12*f23[1,3,-1,1]-79/8*f23[1,-1,3,1]
-191/8*f23[1,-1,1,3]+3203/64*f23[3,3]+314669/256*f23[-1,5]
+87/8*f23[-1,-1,-1,3]+(72*f23[1,1,1,1]-97/3*f23[-1,3]-8*f23[1,-1,-1,-1]
+58/3*f23[1,1,-1,-1]-6*f23[1,1,1,-1]-7/6*f23[3,-1]+58/3*f23[1,-1,-1,1]
-22/3*f23[-1,1,1,-1]-8*f23[-1,-1,1,-1]-42*f23[1,-1,1,1]-16/3*f23[-1,1,-1,-1]
+4/3*f23[-1,1,-1,1]-14*f23[-1,-1,-1,-1]-92/3*f23[1,1,-1,1]+22/3*f23[1,-1,1,-1]
-283/4*f23[3,1]-101/2*f23[1,3]-16/3*f23[-1,-1,-1,1]+58/3*f23[-1,-1,1,1]
-32*f23[-1,1,1,1])*z2+(-851/27*f23[1,-1]+15023/216*f23[1,1]
-12479/216*f23[-1,-1]-9115/216*f23[-1,1])*z4+(f23[1,1]-5/2*f23[-1,-1]
-17/2*f23[-1,1]-43/3*z2)*ff^4+(267/8*f23[3]-2*f23[1,-1,1]-3*f23[-1,1,-1]
-18*f23[-1,1,1]+2*f23[1,1,-1]+6*f23[1,1,1]-5*f23[-1,-1,-1]
+(-24*f23[-1]+2/3*f23[1])*z2)*ff^3+(-6*f23[-1,-1,-1,-1]+12*f23[1,1,1,1]
 -4*f23[-1,1,-1,-1]-28*f23[-1,1,1,1]-6*f23[1,-1,1,1]+9*f23[1,1,1,-1]
 +2*f23[-1,-1,1,1]-3*f23[-1,1,-1,1]-5*f23[-1,1,1,-1]+2*f23[1,-1,-1,1]
 -3*f23[1,-1,1,-1]+3*f23[1,1,-1,-1]-233/16*f23[1,3]+337/8*f23[3,1]
 -3*f23[-1,-1,-1,1]-35/16*f23[-1,3]-65/4*f23[3,-1]
 +(-94/3*f23[-1,1]-17*f23[-1,-1]-7/3*f23[1,-1]+14*f23[1,1])*z2
 -60701/432*z4)*ff^2
 +(-9/2*f23[-1,-1,3]+(-79/3*f23[3]-20*f23[-1,-1,-1]-112/3*f23[-1,1,1]
  +10/3*f23[1,-1,-1]+40*f23[1,1,1]-50/3*f23[1,-1,1]+10/3*f23[-1,-1,1]
  -46/3*f23[-1,1,-1]+20/3*f23[1,1,-1])*z2
 +(523/216*f23[1]-2107/27*f23[-1])*z4-28*f23[3,1,-1]-9/2*f23[3,-1,-1]
  -39/2*f23[-1,3,-1]+6*f23[1,1,1,-1,1]-129/8*f23[1,3,1]+283/4*f23[3,1,1]
  -14*f23[3,-1,1]-2*f23[1,-1,1,-1,1]-43/8*f23[-1,1,3]+129/8*f23[-1,3,1]
  -6*f23[1,-1,1,1,-1]-4*f23[-1,1,1,1,-1]+2*f23[-1,-1,1,1,-1]
  -4*f23[-1,1,-1,-1,1]+2*f23[1,-1,-1,1,-1]-2*f23[-1,1,1,-1,1]
  -6*f23[-1,1,1,-1,-1]-6*f23[-1,1,-1,1,-1]-2*f23[1,-1,1,-1,-1]
  -13/2*f23[1,3,-1]+2*f23[1,1,-1,-1,-1]+6*f23[1,1,1,-1,-1]+12*f23[1,1,1,1,-1]
  -6*f23[-1,-1,-1,-1,-1]+69/8*f23[1,-1,3]+2*f23[1,1,-1,-1,1]
  +5/2*f23[1,1,3]-2*f23[-1,-1,-1,1,1]+2*f23[-1,1,-1,1,1]-24*f23[-1,1,1,1,1]
  -21889/40*f23[5])*ff
+139/8*f23[1,3,1,1]-20*f23[-1,1,1,-1,1,1]-18*f23[1,-1,1,1,-1,1]
+10*f23[1,-1,1,-1,-1,1]+10*f23[1,-1,-1,1,-1,1]-18*f23[-1,1,1,1,-1,1]
-22*f23[1,-1,1,-1,1,1]+37/4*f23[3,-1,-1,1]+10*f23[1,1,-1,-1,-1,1]
+10*f23[-1,1,-1,1,-1,1]-251/8*f23[1,1,-1,3]+12*f23[1,-1,-1,-1,1,1]
+8*f23[-1,1,1,-1,-1,1]+10*f23[-1,1,-1,-1,1,1]+6*f23[3,1,-1,1]
-37/4*f23[3,-1,1,1]-36*f23[3,1,1,1]+12*f23[-1,-1,1,3]+37/4*f23[-1,-1,3,1]
+239/8*f23[-1,1,-1,3]-125/4*f23[-1,1,1,3]+79/8*f23[-1,1,3,1]
-65/8*f23[-1,3,1,1]-120*f23[1,1,1,1,1,1]+36*f23[1,1,1,1,-1,1]
+42*f23[1,1,1,-1,1,1]-18*f23[1,1,1,-1,-1,1]-20*f23[1,1,-1,1,-1,1]
-22*f23[1,1,-1,-1,1,1]+126727/160*f23[5,1]+48*f23[1,-1,1,1,1,1]
-6*f23[1,-1,-1,-1,-1,1]-24*f23[1,-1,-1,1,1,1]+11/4*f23[-1,3,-1,1]
+12*f23[1,-1,-1,3]+48*f23[1,1,-1,1,1,1]-196759/160*f23[1,5]
+441/8*f23[1,1,1,3]+3*f23[-1,-1,-1,-1,-1,1]-6*f23[-1,-1,-1,-1,1,1]
-4*f23[-1,-1,-1,1,-1,1]+12*f23[-1,-1,-1,1,1,1]+12*f23[-1,-1,1,-1,1,1]
+10*f23[-1,-1,1,1,-1,1]-24*f23[-1,-1,1,1,1,1]-24*f23[-1,1,-1,1,1,1]
+60*f23[-1,1,1,1,1,1]+6191052833/1347840*z6:
#
F3pointT[4] :=
-114*f23[-1,1,1,1,-1,1,-1,1]-130*f23[-1,1,1,1,-1,-1,1,1]+320*f23[-1,1,1,
1,-1,1,1,1]+68*f23[-1,1,1,-1,-1,-1,1,1]-192*f23[1,-1,1,-1,-1,1,1,1]-668*f23[1,1
,1,1,-1,1,1,1]-192*f23[1,1,-1,-1,-1,1,1,1]-192*f23[1,-1,-1,-1,1,1,1,1]+240*f23[
1,-1,1,1,1,1,-1,1]+27312563117035296362997727/38671069480243200*z8+2/3*ff^8+
1443/16*f23[1,3,-1,-1,-1,1]+1197/16*f23[1,-1,3,-1,-1,1]+501/8*f23[1,-1,-1,3,-1,
1]+183/4*f23[1,-1,-1,-1,3,1]+555/8*f23[1,-1,-1,-1,1,3]+1299/16*f23[3,1,-1,-1,-1
,1]+(-8279/9*f23[1,1,1,1]+655049/768*f23[-1,3]+1679/18*f23[1,-1,-1,-1]-7505/36*
f23[1,1,-1,-1]+4517/72*f23[1,1,1,-1]-170573/1728*f23[3,-1]-33575/144*f23[1,-1,-\
1,1]+7547/72*f23[-1,1,1,-1]+1679/18*f23[-1,-1,1,-1]+222235/432*f23[1,-1,1,1]+
8161/216*f23[-1,1,-1,-1]+24187/432*f23[-1,1,-1,1]+14411/72*f23[-1,-1,-1,-1]+
74675/216*f23[1,1,-1,1]-1481/18*f23[1,-1,1,-1]+338327/432*f23[3,1]+961051/2304*
f23[1,3]+1075/27*f23[-1,-1,-1,1]-33575/144*f23[-1,-1,1,1]+16283/36*f23[-1,1,1,1
])*z4+(356/27*z2+14/9*f23[-1,-1]+74/9*f23[-1,1]-4/9*f23[1,1])*ff^6+((-4/9*f23[1
]+32*f23[-1])*z2+14/3*f23[-1,-1,-1]-4*f23[1,1,1]+2*f23[-1,1,-1]+76/3*f23[-1,1,1
]+4/3*f23[1,-1,1]-4/3*f23[1,1,-1]-249/4*f23[3])*ff^5+((2/3*f23[1,-1]+629/9*f23[
-1,1]-112/9*f23[1,1]+202/9*f23[-1,-1])*z2+121789/432*z4-62/3*f23[1,1,1,1]-10/3*
f23[1,1,-1,-1]+10/3*f23[1,-1,1,-1]+70*f23[-1,1,1,1]+28/3*f23[1,-1,1,1]+8/3*f23[
1,1,-1,1]-10*f23[1,1,1,-1]+47/6*f23[-1,-1,-1,-1]+22/3*f23[-1,1,-1,-1]+14/3*f23[
-1,1,1,-1]-11/3*f23[-1,-1,1,1]-2/3*f23[-1,1,-1,1]-11/3*f23[1,-1,-1,1]+121/6*f23
[1,3]-1227/8*f23[3,1]+41/6*f23[-1,-1,-1,1]-539/48*f23[-1,3]+227/12*f23[3,-1])*
ff^4+((-2/3*f23[1,-1,-1]-2/3*f23[-1,-1,1]+30*f23[-1,1,-1]+452/3*f23[-1,1,1]+196
/9*f23[1,-1,1]-172/9*f23[1,1,-1]-1423/6*f23[3]-604/9*f23[1,1,1]+380/9*f23[-1,-1
,-1])*z2+(216115/648*f23[-1]-4319/108*f23[1])*z4+88/3*f23[1,1,-1,1,1]+1145/24*
f23[-1,-1,3]+196/3*f23[3,1,-1]+116/3*f23[1,-1,1,1,1]+7*f23[-1,1,-1,-1,-1]+237/8
*f23[3,-1,-1]+12*f23[-1,3,-1]+16/3*f23[1,1,1,-1,1]+509/12*f23[1,3,1]-1004/3*f23
[3,1,1]+49/12*f23[3,-1,1]-10*f23[1,-1,1,-1,1]-83/24*f23[-1,1,3]-55/12*f23[-1,3,
1]+26/3*f23[1,-1,-1,-1,1]+56/3*f23[1,-1,1,1,-1]+40/3*f23[-1,1,1,1,-1]-22/3*f23[
-1,-1,1,1,-1]+7*f23[-1,-1,-1,1,-1]+52/3*f23[-1,1,-1,-1,1]-80*f23[1,1,1,1,1]-62/
3*f23[1,-1,-1,1,1]-22/3*f23[1,-1,-1,1,-1]-14/3*f23[-1,1,1,-1,1]+56/3*f23[-1,1,1
,-1,-1]+34/3*f23[-1,1,-1,1,-1]+8*f23[1,-1,1,-1,-1]+1163/24*f23[1,3,-1]-8*f23[1,
1,-1,-1,-1]+16/3*f23[1,1,-1,1,-1]-58/3*f23[1,1,1,-1,-1]-124/3*f23[1,1,1,1,-1]+
18*f23[-1,-1,-1,-1,-1]-1547/24*f23[1,-1,3]-18*f23[1,1,-1,-1,1]+255/4*f23[1,1,3]
-10/3*f23[-1,-1,-1,-1,1]+46/3*f23[-1,-1,-1,1,1]+26/3*f23[-1,-1,1,-1,1]-62/3*f23
[-1,-1,1,1,1]-18*f23[-1,1,-1,1,1]+168*f23[-1,1,1,1,1]-2138393/960*f23[5])*ff^3+
(2317150157/103680*z6+(-232*f23[1,1,1,1]+17/3*f23[1,-1,-1,-1]+64*f23[-1,-1,-1,-\
1]+104/3*f23[-1,1,-1,-1]+196/3*f23[-1,1,1,-1]-118/3*f23[1,1,-1,-1]+20*f23[1,-1,
1,-1]+272*f23[-1,1,1,1]+314/3*f23[1,-1,1,1]+124/3*f23[1,1,-1,1]-212/3*f23[1,1,1
,-1]+30*f23[-1,-1,-1,1]+17/3*f23[-1,-1,1,-1]+1391/12*f23[-1,3]+695/8*f23[3,-1]-\
44*f23[-1,-1,1,1]+80/3*f23[-1,1,-1,1]-44*f23[1,-1,-1,1]+4007/24*f23[1,3]-1507/6
*f23[3,1])*z2+(9211/108*f23[1,-1]+19271/36*f23[-1,1]-25073/72*f23[1,1]+39601/
144*f23[-1,-1])*z4+36*f23[-1,1,1,1,1,-1]+58*f23[1,-1,1,1,1,-1]-12*f23[-1,-1,1,-\
1,-1,1]+f23[-1,1,-1,-1,-1,1]-31*f23[-1,-1,1,1,1,-1]+16*f23[-1,-1,-1,1,1,-1]-55/
4*f23[1,3,-1,1]-1099/8*f23[1,-1,3,1]-12*f23[1,-1,1,-1,1,-1]-2009/16*f23[1,-1,1,
3]-2819/128*f23[3,3]+650503/512*f23[-1,5]+81/4*f23[-1,-1,-1,3]+303/16*f23[-1,3,
-1,-1]-697/8*f23[1,-1,3,-1]+1619/16*f23[1,3,-1,-1]-15*f23[1,1,-1,-1,-1,-1]-30*
f23[1,1,-1,-1,1,-1]+205/2*f23[1,1,3,-1]+15*f23[1,-1,1,-1,-1,-1]+9*f23[1,1,1,-1,
1,-1]+561/4*f23[1,1,3,1]+479/8*f23[1,3,1,1]+13*f23[1,1,-1,1,-1,-1]+1315/16*f23[
1,3,1,-1]-33*f23[1,1,1,-1,-1,-1]-22*f23[-1,1,1,-1,1,1]-12*f23[1,-1,1,1,-1,1]+37
*f23[-1,1,1,1,-1,-1]+32*f23[1,-1,1,1,-1,-1]+14*f23[-1,1,1,-1,1,-1]-2*f23[-1,1,-\
1,1,1,-1]+24*f23[1,-1,1,-1,-1,1]+14*f23[1,-1,-1,1,-1,1]+13*f23[1,-1,-1,-1,1,-1]
-31*f23[1,-1,-1,1,1,-1]+6*f23[-1,1,1,1,-1,1]-14*f23[1,-1,-1,1,-1,-1]-50*f23[1,-\
1,1,-1,1,1]+441/4*f23[3,-1,-1,-1]+129/2*f23[3,1,-1,-1]+211/8*f23[3,-1,-1,1]-35/
2*f23[3,-1,1,-1]+14*f23[1,1,-1,-1,-1,1]+24*f23[-1,1,-1,1,-1,1]+12*f23[-1,-1,-1,
1,-1,-1]-14*f23[-1,-1,1,1,-1,-1]+17*f23[-1,1,-1,-1,1,-1]+13*f23[-1,-1,1,-1,1,-1
]-2061/8*f23[1,1,-1,3]-60*f23[1,1,1,1,-1,-1]-120*f23[1,1,1,1,1,-1]+4*f23[-1,1,-\
1,1,-1,-1]+17*f23[-1,1,1,-1,-1,-1]+30*f23[1,-1,-1,-1,1,1]+30*f23[-1,1,1,-1,-1,1
]+1623/16*f23[-1,-1,3,-1]+26*f23[-1,1,-1,-1,1,1]-7/4*f23[3,1,-1,1]+1043/8*f23[3
,1,1,-1]-125*f23[3,-1,1,1]-2103/4*f23[3,1,1,1]+983/8*f23[-1,-1,1,3]+393/4*f23[-\
1,-1,3,1]+1265/16*f23[-1,1,-1,3]+255/8*f23[-1,1,1,3]+133/4*f23[-1,1,3,1]+75/8*
f23[-1,3,1,1]-160*f23[1,1,1,1,1,1]-12*f23[1,1,1,1,-1,1]+54*f23[1,1,1,-1,1,1]-44
*f23[1,1,1,-1,-1,1]+44*f23[1,1,-1,1,1,-1]-30*f23[1,1,-1,1,-1,1]-46*f23[1,1,-1,-\
1,1,1]-5654319/2560*f23[5,-1]-1221585/256*f23[5,1]+88*f23[1,-1,1,1,1,1]+12*f23[
-1,1,-1,-1,-1,-1]-12*f23[1,-1,-1,-1,-1,1]-52*f23[1,-1,-1,1,1,1]-127/8*f23[-1,3,
-1,1]+983/8*f23[1,-1,-1,3]-611/16*f23[-1,1,3,-1]+449/16*f23[-1,3,1,-1]+80*f23[1
,1,-1,1,1,1]+30*f23[-1,-1,-1,-1,-1,-1]+620219/512*f23[1,5]+1135/8*f23[1,1,1,3]+
6*f23[-1,-1,-1,-1,-1,1]-22*f23[-1,-1,-1,-1,1,1]+f23[-1,-1,-1,1,-1,1]+22*f23[-1,
-1,-1,1,1,1]+30*f23[-1,-1,1,-1,1,1]+14*f23[-1,-1,1,1,-1,1]-52*f23[-1,-1,1,1,1,1
]-46*f23[-1,1,-1,1,1,1]+288*f23[-1,1,1,1,1,1])*ff^2+(-427791/2560*f23[5,-1,-1]-\
44*f23[1,1,1,1,-1,-1,-1]-379/2*f23[3,-1,1,1,-1]-8167639/1280*f23[5,1,-1]-181*
f23[1,1,-1,3,-1]+285/4*f23[1,1,3,-1,-1]+14*f23[1,1,-1,-1,-1,1,-1]+1139/16*f23[1
,3,1,-1,-1]-6*f23[1,1,-1,-1,-1,-1,1]+1107/8*f23[1,1,-1,-1,3]+161/8*f23[3,1,1,-1
,-1]+24*f23[1,-1,1,-1,-1,1,-1]+14*f23[1,-1,-1,1,-1,1,-1]+30*f23[1,-1,-1,-1,1,1,
-1]+14*f23[-1,1,1,-1,-1,1,-1]+4*f23[-1,1,-1,1,-1,1,-1]+14*f23[-1,1,-1,-1,1,1,-1
]+14*f23[-1,-1,1,1,-1,1,-1]+30*f23[-1,-1,1,-1,1,1,-1]+14*f23[-1,-1,-1,1,1,1,-1]
+4*f23[1,1,1,1,-1,1,-1]-80*f23[1,1,1,1,1,-1,-1]-8*f23[1,1,1,-1,-1,1,1]-32*f23[1
,1,1,1,-1,-1,1]+(800/3*f23[1,1,-1,1,1]+1442/3*f23[-1,-1,3]+995/12*f23[3,1,-1]-\
20*f23[1,-1,-1,-1,-1]-20*f23[-1,-1,1,-1,-1]+880/3*f23[1,-1,1,1,1]+88/3*f23[-1,1
,-1,-1,-1]+2233/6*f23[3,-1,-1]+331/12*f23[-1,3,-1]+412/3*f23[1,1,1,-1,1]+1301/4
*f23[1,3,1]+33/2*f23[3,1,1]-4057/12*f23[3,-1,1]-364/3*f23[1,-1,1,-1,1]-421/12*
f23[-1,1,3]+643/3*f23[-1,3,1]+86*f23[1,-1,-1,-1,1]+56*f23[1,-1,1,1,-1]+120*f23[
-1,1,1,1,-1]-32/3*f23[-1,-1,1,1,-1]+88/3*f23[-1,-1,-1,1,-1]+220/3*f23[-1,1,-1,-\
1,1]-1600/3*f23[1,1,1,1,1]-520/3*f23[1,-1,-1,1,1]-32/3*f23[1,-1,-1,1,-1]+12*f23
[-1,1,1,-1,1]+232/3*f23[-1,1,1,-1,-1]+122/3*f23[-1,1,-1,1,-1]+78*f23[1,-1,1,-1,
-1]+1427/6*f23[1,3,-1]-44/3*f23[1,1,-1,-1,-1]-52/3*f23[1,1,-1,1,-1]-460/3*f23[1
,1,1,-1,-1]-152*f23[1,1,1,1,-1]+96*f23[-1,-1,-1,-1,-1]-5455/12*f23[1,-1,3]-460/
3*f23[1,1,-1,-1,1]+955/2*f23[1,1,3]-40*f23[-1,-1,-1,-1,1]+196/3*f23[-1,-1,-1,1,
1]+86*f23[-1,-1,1,-1,1]-520/3*f23[-1,-1,1,1,1]-196/3*f23[-1,1,-1,1,1]+352*f23[-\
1,1,1,1,1]-251501/16*f23[5])*z2+(-34925/432*f23[1,-1,-1]-34925/432*f23[-1,-1,1]
+107335/432*f23[-1,1,-1]+31895/54*f23[-1,1,1]+138275/432*f23[1,-1,1]-601/8*f23[
1,1,-1]+201869/288*f23[3]-80971/108*f23[1,1,1]+11029/36*f23[-1,-1,-1])*z4+(
2156588659/1347840*f23[-1]+3107848267/505440*f23[1])*z6+16*f23[-1,1,1,1,-1,-1,-\
1]+125/2*f23[1,1,3,-1,1]-613/4*f23[1,1,-1,3,1]-551/2*f23[1,1,-1,1,3]+8*f23[-1,1
,-1,-1,-1,1,-1]+16*f23[-1,1,-1,-1,1,-1,-1]+15*f23[-1,-1,-1,1,1,-1,-1]-12*f23[-1
,-1,1,-1,-1,1,-1]+8*f23[-1,-1,-1,1,-1,1,-1]+10*f23[-1,-1,1,-1,1,-1,-1]-11*f23[-\
1,-1,1,1,-1,-1,-1]+1251/16*f23[-1,-1,3,-1,-1]+1275/16*f23[-1,3,-1,-1,-1]+563/16
*f23[-1,1,-1,3,-1]-291/16*f23[-1,1,3,-1,-1]+121/16*f23[-1,3,1,-1,-1]-70*f23[-1,
3,-1,1,-1]-160*f23[1,1,1,1,1,1,-1]-187/4*f23[3,-1,-1,1,1]-46*f23[1,1,-1,-1,1,1,
-1]-52*f23[1,-1,-1,1,1,1,-1]+1345/16*f23[-1,-1,1,3,-1]+905/8*f23[-1,-1,3,1,-1]+
70*f23[3,-1,-1,1,-1]+21*f23[3,-1,1,-1,-1]+6*f23[1,-1,-1,-1,1,-1,1]-869/8*f23[1,
-1,-1,-1,3]-410329/256*f23[1,5,1]+58583/64*f23[3,-1,3]+6417/64*f23[-1,3,3]+26*
f23[-1,1,1,1,-1,1,-1]+25*f23[1,-1,1,1,-1,-1,-1]+6*f23[-1,1,1,-1,-1,-1,1]+80*f23
[1,1,-1,1,1,1,-1]-50*f23[1,-1,1,-1,1,1,-1]+1345/16*f23[1,-1,-1,3,-1]-26*f23[1,1
,-1,1,-1,1,-1]-40*f23[1,1,1,-1,-1,1,-1]-16*f23[1,-1,1,1,-1,1,-1]-16*f23[1,1,1,-\
1,1,1,1]-17*f23[1,1,3,1,1]+9*f23[1,3,1,1,1]+22*f23[1,3,1,-1,1]+19*f23[3,-1,1,1,
1]+2*f23[-1,1,1,-1,1,1,-1]-14*f23[-1,1,-1,1,1,1,-1]-52*f23[-1,-1,1,1,1,1,-1]+
257637/128*f23[1,5,-1]+30*f23[-1,-1,-1,-1,-1,-1,-1]-6*f23[-1,-1,1,1,-1,-1,1]+12
*f23[-1,1,-1,-1,-1,-1,1]-1243/16*f23[1,-1,1,3,-1]-955/8*f23[1,-1,3,1,-1]+5/4*
f23[1,3,-1,1,-1]-13*f23[-1,1,-1,1,1,-1,-1]+309/4*f23[-1,-1,-1,3,-1]+200253/2560
*f23[-1,5,-1]+10*f23[1,1,-1,1,-1,-1,-1]-24*f23[1,-1,-1,1,1,-1,-1]-9*f23[1,-1,1,
-1,1,-1,-1]-23*f23[1,1,-1,-1,1,-1,-1]-f23[-1,1,1,-1,1,-1,-1]-6*f23[-1,1,-1,1,-1
,-1,1]+36*f23[1,1,-1,1,1,-1,-1]-12*f23[1,-1,-1,-1,-1,1,-1]+10*f23[1,-1,-1,-1,1,
-1,-1]-11*f23[1,-1,-1,1,-1,-1,-1]+12*f23[1,-1,1,-1,-1,-1,-1]-529/8*f23[1,-1,3,-\
1,-1]-12*f23[1,1,-1,-1,-1,-1,-1]+1283/16*f23[1,3,-1,-1,-1]+87*f23[3,-1,-1,-1,-1
]-24*f23[-1,-1,1,1,1,-1,-1]+42*f23[1,-1,1,1,1,-1,-1]-26*f23[1,1,1,-1,-1,-1,-1]+
10697/64*f23[3,3,-1]-377/4*f23[3,1,-1,1,-1]+8*f23[-1,1,-1,-1,1,1,1]+88*f23[1,-1
,1,1,1,1,-1]+48*f23[-1,1,1,1,1,1,-1]+14*f23[-1,1,1,-1,1,-1,1]+79/4*f23[-1,3,-1,
1,1]+6*f23[-1,1,-1,-1,1,-1,1]-2*f23[-1,1,-1,-1,-1,1,1]-41/4*f23[-1,1,1,3,-1]-49
/2*f23[-1,1,3,1,-1]+8*f23[1,-1,1,1,-1,1,1]+59265/64*f23[5,1,1]-42*f23[-1,3,-1,-\
1,1]+6*f23[1,-1,1,-1,-1,-1,1]-6*f23[1,-1,-1,1,-1,-1,1]+42*f23[3,-1,-1,-1,1]-249
/4*f23[-1,1,-1,-1,3]+6*f23[1,1,-1,1,-1,-1,1]-14*f23[1,1,-1,-1,1,-1,1]-14*f23[1,
1,1,-1,-1,-1,1]+6*f23[-1,1,-1,1,1,-1,1]-27*f23[-1,1,3,-1,1]+27/2*f23[-1,3,1,-1,
1]-32*f23[1,1,1,1,-1,1,1]+9*f23[1,1,1,-1,1,-1,-1]+173/2*f23[3,1,1,-1,1]-80*f23[
1,1,1,1,1,-1,1]-705*f23[3,1,1,1,1]+84*f23[3,1,-1,-1,-1]+48*f23[-1,1,1,1,1,-1,-1
]+511/8*f23[-1,3,1,1,-1]-18*f23[-1,-1,-1,-1,1,1,-1]+16*f23[-1,1,1,-1,-1,-1,-1]+
13*f23[-1,1,-1,1,-1,-1,-1]-8*f23[1,1,-1,1,-1,1,1]+32*f23[1,-1,1,1,1,-1,1]+24*
f23[-1,1,1,1,1,-1,1]+16*f23[1,1,-1,1,1,-1,1]+443/8*f23[1,3,1,1,-1]+697/4*f23[3,
1,1,1,-1]-2079/8*f23[1,1,1,-1,3]+103*f23[1,1,1,3,1]+723/8*f23[1,1,1,3,-1]+595/4
*f23[1,1,3,1,-1]-383/4*f23[1,-1,1,3,1]-36*f23[1,-1,3,1,1]-42*f23[1,-1,3,-1,1]-6
*f23[1,-1,1,-1,1,-1,1]+1307/8*f23[1,-1,-1,1,3]+621/8*f23[1,-1,-1,3,1]-14*f23[1,
-1,-1,1,1,-1,1]+1569/8*f23[1,-1,1,-1,3]+14*f23[1,-1,1,1,-1,-1,1]-1697/8*f23[1,-\
1,1,1,3]-74147/64*f23[1,-1,5]+42*f23[1,3,-1,-1,1]-30*f23[1,3,-1,1,1]+3/2*f23[3,
1,-1,-1,1]+80*f23[3,1,-1,1,1]-63/2*f23[3,-1,1,-1,1]-14429/64*f23[3,3,1]-14051/
16*f23[3,1,3]-32669/16*f23[5,-1,1]+26*f23[-1,1,1,1,-1,-1,1]+16*f23[-1,1,1,-1,-1
,1,1]+99*f23[-1,-1,-1,-1,3]-523/8*f23[-1,-1,-1,1,3]-69/2*f23[-1,-1,-1,3,1]-869/
8*f23[-1,-1,1,-1,3]+1307/8*f23[-1,-1,1,1,3]+621/8*f23[-1,-1,1,3,1]+42*f23[-1,-1
,3,-1,1]+43/4*f23[-1,-1,3,1,1]+675/8*f23[-1,1,-1,1,3]+179/4*f23[-1,1,-1,3,1]-7/
4*f23[-1,1,1,-1,3]+122*f23[-1,1,1,1,3]+169/4*f23[-1,1,1,3,1]+205/2*f23[-1,1,3,1
,1]-17*f23[-1,3,1,1,1]-1343017/2560*f23[-1,-1,5]-1532999/512*f23[-1,1,5]+43823/
128*f23[-1,5,1]+62*f23[1,1,1,-1,1,1,-1]+4711207/1280*f23[1,1,5]-17533/64*f23[1,
3,3]+156*f23[1,1,1,1,3]-8*f23[-1,-1,-1,-1,1,1,1]+12*f23[-1,-1,-1,1,-1,-1,1]-2*
f23[-1,-1,-1,1,-1,1,1]+6*f23[-1,-1,-1,1,1,-1,1]+6*f23[-1,-1,1,-1,1,-1,1]-14*f23
[-1,-1,1,1,1,-1,1]+16*f23[-1,1,-1,1,-1,1,1]-24*f23[-1,1,-1,1,1,1,1]-8*f23[-1,1,
1,-1,1,1,1]+240*f23[-1,1,1,1,1,1,1]+298128995039303/41000960*f23[7])*ff+(-\
5387513123/1010880*f23[-1,-1]+7527928951/404352*f23[1,-1]+4364033263/252720*f23
[-1,1]-37798555111/1010880*f23[1,1])*z6+(16*f23[-1,1,1,1,1,-1]-118/3*f23[1,-1,1
,1,1,-1]-100*f23[-1,-1,1,-1,-1,1]-82/3*f23[-1,1,-1,-1,-1,1]+116/3*f23[-1,-1,-1,
-1,1,-1]+88/3*f23[-1,-1,1,1,1,-1]+19/3*f23[-1,-1,-1,1,1,-1]-853/4*f23[1,3,-1,1]
-3665/8*f23[1,-1,3,1]+85*f23[1,-1,1,-1,1,-1]-5613/16*f23[1,-1,1,3]+107077/192*
f23[3,3]-1276451/7680*f23[-1,5]+2855/12*f23[-1,-1,-1,3]+10699/48*f23[-1,3,-1,-1
]-789/8*f23[1,-1,3,-1]+5773/16*f23[1,3,-1,-1]-100*f23[1,1,-1,-1,-1,-1]+97/3*f23
[1,1,-1,-1,1,-1]+1271/12*f23[1,1,3,-1]+40*f23[1,-1,-1,-1,-1,-1]-28*f23[1,-1,1,-\
1,-1,-1]-479/3*f23[1,1,1,-1,1,-1]+1743/4*f23[1,1,3,1]+2309/8*f23[1,3,1,1]+430/3
*f23[1,1,-1,1,-1,-1]+4339/48*f23[1,3,1,-1]+62/3*f23[1,1,1,-1,-1,-1]-554/3*f23[-\
1,1,1,-1,1,1]-736/3*f23[1,-1,1,1,-1,1]+320/3*f23[-1,1,1,1,-1,-1]+175*f23[1,-1,1
,1,-1,-1]+73*f23[-1,1,1,-1,1,-1]+151/3*f23[-1,1,-1,1,1,-1]+176*f23[1,-1,1,-1,-1
,1]+158*f23[1,-1,-1,1,-1,1]-34*f23[1,-1,-1,-1,1,-1]+88/3*f23[1,-1,-1,1,1,-1]-\
106*f23[-1,1,1,1,-1,1]+40*f23[-1,-1,1,-1,-1,-1]-97*f23[1,-1,-1,1,-1,-1]-346*f23
[1,-1,1,-1,1,1]+147*f23[3,-1,-1,-1]+1441/4*f23[3,1,-1,-1]+3661/12*f23[3,-1,-1,1
]+739/3*f23[3,-1,1,-1]+158*f23[1,1,-1,-1,-1,1]+108*f23[-1,1,-1,1,-1,1]+74/3*f23
[-1,-1,-1,1,-1,-1]-97*f23[-1,-1,1,1,-1,-1]+32/3*f23[-1,1,-1,-1,1,-1]-34*f23[-1,
-1,1,-1,1,-1]-4699/6*f23[1,1,-1,3]-872/3*f23[1,1,1,1,-1,-1]+160/3*f23[1,1,1,1,1
,-1]-11*f23[-1,1,-1,1,-1,-1]+40/3*f23[-1,1,1,-1,-1,-1]+194*f23[1,-1,-1,-1,1,1]+
326/3*f23[-1,1,1,-1,-1,1]+6293/48*f23[-1,-1,3,-1]+110*f23[-1,1,-1,-1,1,1]-1217/
4*f23[3,1,-1,1]-17/8*f23[3,1,1,-1]-715*f23[3,-1,1,1]+4733/12*f23[3,1,1,1]+5863/
16*f23[-1,-1,1,3]+3537/8*f23[-1,-1,3,1]+9743/48*f23[-1,1,-1,3]-391/12*f23[-1,1,
1,3]+371/6*f23[-1,1,3,1]+3251/24*f23[-1,3,1,1]-960*f23[1,1,1,1,1,1]+1148/3*f23[
1,1,1,1,-1,1]+562*f23[1,1,1,-1,1,1]-872/3*f23[1,1,1,-1,-1,1]-244/3*f23[1,1,-1,1
,1,-1]-874/3*f23[1,1,-1,1,-1,1]-310*f23[1,1,-1,-1,1,1]-6633959/2560*f23[5,-1]-\
8651213/1280*f23[5,1]+568*f23[1,-1,1,1,1,1]+24*f23[-1,1,-1,-1,-1,-1]-100*f23[1,
-1,-1,-1,-1,1]-328*f23[1,-1,-1,1,1,1]-691/4*f23[-1,3,-1,1]+5863/16*f23[1,-1,-1,
3]-595/16*f23[-1,1,3,-1]+763/16*f23[-1,3,1,-1]+608*f23[1,1,-1,1,1,1]+70*f23[-1,
-1,-1,-1,-1,-1]+3018993/640*f23[1,5]+3055/8*f23[1,1,1,3]+24*f23[-1,-1,-1,-1,-1,
1]-358/3*f23[-1,-1,-1,-1,1,1]-86/3*f23[-1,-1,-1,1,-1,1]+326/3*f23[-1,-1,-1,1,1,
1]+194*f23[-1,-1,1,-1,1,1]+158*f23[-1,-1,1,1,-1,1]-328*f23[-1,-1,1,1,1,1]-746/3
*f23[-1,1,-1,1,1,1]+416*f23[-1,1,1,1,1,1])*z2+8/3*f23[-1]*ff^7+336*f23[1,1,1,-1
,1,-1,1,1]-124*f23[1,-1,1,1,1,-1,-1,1]-161/16*f23[-1,1,3,-1,1,1]-174*f23[1,1,-1
,-1,1,-1,1,1]-174*f23[1,-1,-1,1,1,-1,1,1]+391/16*f23[-1,1,3,1,-1,1]-91/2*f23[-1
,3,1,1,-1,1]+1933/32*f23[-1,1,-1,3,-1,1]+323/8*f23[-1,1,-1,-1,1,3]-547/16*f23[-\
1,1,-1,-1,3,1]+54*f23[-1,1,-1,-1,1,1,-1,1]+417/32*f23[-1,1,3,-1,-1,1]+75/4*f23[
-1,3,1,-1,-1,1]+275/2*f23[3,-1,1,-1,-1,1]-141*f23[3,-1,1,1,-1,1]+771/4*f23[1,3,
-1,1,1,1]-132*f23[1,-1,-1,1,1,1,-1,1]+102*f23[1,-1,1,-1,-1,-1,1,1]+102*f23[1,1,
-1,-1,-1,-1,1,1]+102*f23[1,-1,-1,-1,1,-1,1,1]+50*f23[-1,1,1,-1,-1,1,-1,1]+23/16
*f23[-1,1,1,3,-1,1]-167/4*f23[-1,3,1,-1,1,1]-127/2*f23[-1,3,-1,1,1,1]-140*f23[1
,1,1,-1,1,-1,-1,1]-128*f23[1,1,1,-1,-1,1,-1,1]-119*f23[1,1,1,1,-1,-1,-1,1]-132*
f23[1,1,-1,-1,1,1,-1,1]-142*f23[1,1,-1,1,1,-1,-1,1]+121468971/8192*f23[5,3]+
12728007/2560*f23[5,1,-1,1]+37/2*f23[-1,-1,-1,1,-1,-1,-1,1]-837/8*f23[3,1,-1,-1
,1,1]-375/8*f23[3,1,1,-1,-1,1]-1183557/2560*f23[1,5,-1,1]-3437183/2560*f23[1,-1
,5,1]-4632523/640*f23[1,-1,1,5]-75/2*f23[-1,1,-1,1,-1,-1,-1,1]-28*f23[-1,1,-1,-\
1,1,-1,-1,1]-600*f23[1,1,1,1,1,-1,1,1]-188*f23[1,1,-1,1,-1,-1,1,1]-172*f23[1,-1
,1,1,-1,-1,1,1]+15*f23[-1,3,-1,1,-1,1]+53/2*f23[-1,3,-1,-1,1,1]+363/16*f23[3,1,
-1,3]+75*f23[1,-1,1,1,-1,-1,-1,1]+76*f23[1,-1,-1,1,1,-1,-1,1]+84*f23[1,-1,1,-1,
1,-1,-1,1]+78*f23[1,-1,1,-1,-1,1,-1,1]+85*f23[1,1,-1,1,-1,-1,-1,1]+76*f23[1,1,-\
1,-1,1,-1,-1,1]-168*f23[-1,1,-1,-1,1,1,1,1]-134*f23[-1,1,-1,1,1,1,-1,1]+360*f23
[1,-1,1,-1,1,1,1,1]-96*f23[-1,1,1,1,1,-1,-1,1]+348*f23[1,-1,1,1,-1,1,1,1]+340*
f23[1,1,-1,1,1,-1,1,1]+372*f23[1,1,-1,1,-1,1,1,1]-480*f23[1,1,1,1,1,1,-1,1]-192
*f23[1,-1,-1,1,-1,1,1,1]+108*f23[1,-1,-1,-1,-1,1,1,1]-170*f23[1,1,1,-1,-1,-1,1,
1]-122*f23[-1,1,1,-1,1,1,-1,1]+220*f23[1,1,1,1,1,-1,-1,1]+78*f23[1,-1,-1,-1,1,1
,-1,1]+84*f23[1,-1,-1,1,-1,1,-1,1]+261/4*f23[1,-1,3,1,1,1]-152*f23[-1,1,1,-1,1,
-1,1,1]-152*f23[-1,1,1,-1,-1,1,1,1]+74*f23[1,1,1,-1,-1,-1,-1,1]-763/8*f23[1,1,1
,-1,-1,3]+84*f23[1,1,-1,-1,-1,1,-1,1]+102*f23[-1,-1,1,1,-1,-1,1,1]+312*f23[1,-1
,1,1,1,-1,1,1]-48*f23[1,-1,1,-1,-1,-1,-1,1]-48*f23[1,1,-1,-1,-1,-1,-1,1]-48*f23
[1,-1,-1,1,-1,-1,-1,1]+123/2*f23[1,-1,1,-1,-1,3]-1607/8*f23[1,1,-1,1,-1,3]-\
2410307/320*f23[1,1,-1,5]-105/2*f23[1,-1,-1,-1,-1,3]+1869/16*f23[1,-1,-1,1,-1,3
]+1356749/320*f23[1,-1,-1,5]-48*f23[1,-1,-1,-1,-1,1,-1,1]-48*f23[1,-1,-1,-1,1,-\
1,-1,1]-159*f23[3,-1,-1,1,1,1]-747/4*f23[3,-1,1,-1,1,1]+111*f23[3,-1,1,1,1,1]+
10639911/2560*f23[5,-1,1,1]+302*f23[1,1,1,1,-1,-1,1,1]-142*f23[1,-1,1,1,-1,1,-1
,1]-144*f23[1,-1,1,-1,1,1,-1,1]-186*f23[1,-1,1,-1,1,-1,1,1]+264*f23[1,1,-1,1,1,
1,-1,1]-696*f23[1,1,1,-1,1,1,1,1]+84*f23[-1,1,-1,-1,-1,1,1,1]+1680*f23[1,1,1,1,
1,1,1,1]-261/2*f23[1,3,1,1,1,1]-49/2*f23[1,1,3,1,1,1]-323/8*f23[1,1,1,3,1,1]-\
119/4*f23[1,1,1,1,3,1]+30*f23[1,-1,-1,-1,-1,-1,-1,1]-19297/256*f23[-1,3,-1,3]-\
2483/32*f23[-1,-1,3,-1,-1,1]-97/8*f23[-1,3,-1,-1,-1,1]+4280813/5120*f23[-1,5,-1
,1]-8325/64*f23[3,-1,-1,3]+9319/256*f23[3,3,-1,1]-58915/128*f23[3,-1,3,1]-171/2
*f23[3,-1,-1,-1,-1,1]-8025879/5120*f23[5,-1,-1,1]-440840772011723/82001920*f23[
7,1]-6505/64*f23[3,-1,1,3]+360*f23[1,-1,-1,1,1,1,1,1]-720*f23[1,-1,1,1,1,1,1,1]
+18*f23[-1,1,-1,-1,-1,-1,-1,1]+67*f23[-1,1,-1,1,1,-1,-1,1]+76*f23[-1,-1,1,1,1,-\
1,-1,1]+57*f23[-1,1,1,-1,1,-1,-1,1]+102*f23[1,-1,-1,1,-1,-1,1,1]-720*f23[1,1,-1
,1,1,1,1,1]+360*f23[3,1,1,1,1,1]+344*f23[1,1,1,-1,-1,1,1,1]+288*f23[-1,1,1,1,1,
-1,1,1]-60*f23[1,-1,-1,-1,-1,-1,1,1]-88209/256*f23[1,3,-1,3]+8049/128*f23[1,-1,
3,3]+395*f23[1,1,1,1,-1,3]+360*f23[1,1,-1,-1,1,1,1,1]-154*f23[1,1,-1,1,-1,1,-1,
1]-3411/16*f23[1,-1,1,1,-1,3]+30*f23[-1,-1,1,-1,-1,-1,-1,1]+69*f23[-1,1,-1,1,-1
,1,-1,1]-561/8*f23[3,1,-1,1,-1,1]+483/4*f23[1,1,-1,-1,-1,3]+72*f23[-1,1,-1,-1,1
,-1,1,1]+87*f23[-1,1,-1,1,-1,-1,1,1]+153*f23[-1,3,1,1,1,1]-411/8*f23[-1,-1,-1,-\
1,-1,3]-197/4*f23[-1,-1,-1,-1,1,3]-1007/16*f23[-1,-1,-1,-1,3,1]-109/2*f23[-1,-1
,-1,1,-1,3]+761/16*f23[-1,-1,-1,1,1,3]-601/16*f23[-1,-1,-1,1,3,1]+571/32*f23[-1
,-1,-1,3,-1,1]-415/16*f23[-1,-1,-1,3,1,1]-105/2*f23[-1,-1,1,-1,-1,3]+555/8*f23[
-1,-1,1,-1,1,3]+183/4*f23[-1,-1,1,-1,3,1]+1869/16*f23[-1,-1,1,1,-1,3]-439/4*f23
[-1,-1,1,1,1,3]-161/8*f23[-1,-1,1,1,3,1]+501/8*f23[-1,-1,1,3,-1,1]-417/8*f23[-1
,-1,1,3,1,1]+1847/16*f23[-1,-1,3,-1,1,1]+1095/16*f23[-1,-1,3,1,-1,1]-559/8*f23[
-1,-1,3,1,1,1]+957/16*f23[-1,1,-1,1,-1,3]-2653/16*f23[-1,1,-1,1,1,3]-199/16*f23
[-1,1,-1,1,3,1]-1425/16*f23[-1,1,-1,3,1,1]-2661/16*f23[-1,1,1,-1,1,3]-1561/16*
f23[-1,1,1,-1,3,1]-983/4*f23[-1,1,1,1,-1,3]+939/2*f23[-1,1,1,1,1,3]+557/8*f23[-\
1,1,1,1,3,1]+451/8*f23[-1,1,1,3,1,1]+125/8*f23[-1,1,3,1,1,1]-80805112817049/
82001920*f23[-1,7]-2803973/1280*f23[-1,-1,-1,5]+1356749/320*f23[-1,-1,1,5]-\
30995/256*f23[-1,-1,3,3]-1925129/5120*f23[-1,-1,5,1]+3513979/1280*f23[-1,1,-1,5
]-9040593/1280*f23[-1,1,1,5]+75003/256*f23[-1,1,3,3]-6974709/5120*f23[-1,1,5,1]
-46083/256*f23[-1,3,1,3]+49967/256*f23[-1,3,3,1]-11244401/2560*f23[-1,5,1,1]-\
96847/256*f23[1,3,3,1]-34525/256*f23[1,3,1,3]-1173/8*f23[1,3,-1,1,-1,1]-531/8*
f23[1,-1,3,1,-1,1]-1017/16*f23[1,-1,1,3,-1,1]-1929/16*f23[1,-1,1,-1,3,1]-2409/
16*f23[1,-1,1,-1,1,3]+525/4*f23[1,3,1,-1,1,1]+433/4*f23[1,1,3,-1,1,1]+883/8*f23
[1,1,-1,3,1,1]+167/8*f23[1,1,-1,1,3,1]+979/4*f23[1,1,-1,1,1,3]+323/8*f23[1,-1,1
,3,1,1]+33/2*f23[1,-1,1,1,3,1]+2045/8*f23[1,-1,1,1,1,3]-1143/8*f23[1,3,-1,-1,1,
1]-897/8*f23[1,-1,3,-1,1,1]-417/8*f23[1,-1,-1,3,1,1]-161/8*f23[1,-1,-1,1,3,1]+
357/4*f23[1,3,1,1,-1,1]+141/4*f23[1,1,3,1,-1,1]+771/16*f23[1,1,1,3,-1,1]+2997/
16*f23[1,1,1,-1,3,1]+4577/16*f23[1,1,1,-1,1,3]+9/4*f23[3,1,1,-1,1,1]+131/4*f23[
3,1,-1,1,1,1]-283/4*f23[3,1,1,1,-1,1]-17115/128*f23[3,1,3,1]-31833/128*f23[3,3,
1,1]-80739/128*f23[3,1,1,3]+525/4*f23[3,-1,-1,-1,1,1]+337/4*f23[3,-1,-1,1,-1,1]
-13330891/1280*f23[5,1,1,1]+254*f23[1,1,1,1,-1,1,-1,1]-739/8*f23[1,3,1,-1,-1,1]
-647/8*f23[1,1,3,-1,-1,1]-2141/16*f23[1,1,-1,3,-1,1]-385/16*f23[1,1,-1,-1,3,1]-\
1819/16*f23[1,1,-1,-1,1,3]+43623/32*f23[1,5,1,1]+7277947/2560*f23[1,1,5,1]+264*
f23[1,1,1,-1,1,1,-1,1]-3500081258819/8200192*f23[1,7]+16845127/1280*f23[1,1,1,5
]-10709/64*f23[1,1,3,3]-670*f23[1,1,1,1,1,3]-15*f23[-1,-1,-1,-1,-1,-1,-1,1]+30*
f23[-1,-1,-1,-1,-1,-1,1,1]+18*f23[-1,-1,-1,-1,-1,1,-1,1]-54*f23[-1,-1,-1,-1,-1,
1,1,1]+29*f23[-1,-1,-1,-1,1,-1,-1,1]-58*f23[-1,-1,-1,-1,1,-1,1,1]-46*f23[-1,-1,
-1,-1,1,1,-1,1]+96*f23[-1,-1,-1,-1,1,1,1,1]-43*f23[-1,-1,-1,1,-1,-1,1,1]-35*f23
[-1,-1,-1,1,-1,1,-1,1]+86*f23[-1,-1,-1,1,-1,1,1,1]-29*f23[-1,-1,-1,1,1,-1,-1,1]
+74*f23[-1,-1,-1,1,1,-1,1,1]+56*f23[-1,-1,-1,1,1,1,-1,1]-180*f23[-1,-1,-1,1,1,1
,1,1]-48*f23[-1,-1,1,-1,-1,1,-1,1]+108*f23[-1,-1,1,-1,-1,1,1,1]+102*f23[-1,-1,1
,-1,1,-1,1,1]+78*f23[-1,-1,1,-1,1,1,-1,1]-192*f23[-1,-1,1,-1,1,1,1,1]+84*f23[-1
,-1,1,1,-1,1,-1,1]-192*f23[-1,-1,1,1,-1,1,1,1]-174*f23[-1,-1,1,1,1,-1,1,1]-132*
f23[-1,-1,1,1,1,1,-1,1]+360*f23[-1,-1,1,1,1,1,1,1]-182*f23[-1,1,-1,1,-1,1,1,1]-\
168*f23[-1,1,-1,1,1,-1,1,1]+360*f23[-1,1,-1,1,1,1,1,1]+336*f23[-1,1,1,-1,1,1,1,
1]-840*f23[-1,1,1,1,1,1,1,1]-8623171/10240*f23[3,5]-48*f23[-1,-1,1,1,-1,-1,-1,1
]-48*f23[-1,-1,1,-1,1,-1,-1,1]-60*f23[-1,-1,1,-1,-1,-1,1,1]-26*f23[-1,1,1,-1,-1
,-1,-1,1]+271/8*f23[-1,1,1,-1,-1,3]-42*f23[-1,1,-1,-1,-1,-1,1,1]-34*f23[-1,1,-1
,-1,-1,1,-1,1]-423/8*f23[-1,1,-1,-1,-1,3]+44*f23[-1,1,1,1,-1,-1,-1,1]-439/4*f23
[1,-1,-1,1,1,3]+240*f23[-1,1,1,1,1,1,-1,1]:
#
F3pointT[5] :=
-369751555781277616163306515617293727888808213697127696772983685367801/
1050134349156099037543594830907697088430080000000*z10+(-\
586978751178307504003482629/57114194924666880*f23[-1,1]-\
37797330040271741310373345583/1856211335051673600*f23[1,-1]+
69246669197765705529981406069/1856211335051673600*f23[1,1]-\
3468282097443019513953799999/3712422670103347200*f23[-1,-1])*z8+(554572981759/
1078272*f23[1,1,1,1]-89572952993/1347840*f23[-1,1,-1,-1]+103172028919/718848*
f23[-1,1,-1,1]+94012552423/1347840*f23[-1,1,1,-1]-41242530013/202176*f23[-1,1,1
,1]-15529305211/134784*f23[1,-1,-1,-1]+218347197457/1078272*f23[1,-1,-1,1]+
171820807619/1010880*f23[1,-1,1,-1]-2628825573463/8087040*f23[1,-1,1,1]+
406571621041/2021760*f23[1,1,-1,-1]-5761729954717/16174080*f23[1,1,-1,1]-\
123407441057/505440*f23[1,1,1,-1]-2304743872631/32348160*f23[-1,-1,-1,1]-\
15529305211/134784*f23[-1,-1,1,-1]+218347197457/1078272*f23[-1,-1,1,1]+
872724806897/3594240*f23[3,-1]+4554154183627/258785280*f23[-1,3]-3468232703119/
6469632*f23[1,3]-29551492933511/86261760*f23[3,1]+1499158553/67392*f23[-1,-1,-1
,-1])*z6+(-148319173/3840*f23[1,1,5,-1]+63361207/960*f23[1,1,5,1]-149078533/
15360*f23[5,-1,1,-1]+167096755/3072*f23[5,-1,1,1]+60154403/7680*f23[5,1,-1,-1]+
14179311/256*f23[5,1,-1,1]+86539409/1920*f23[5,1,1,-1]-124478493/2560*f23[5,1,1
,1]-13399511/768*f23[3,-1,1,3]-7734407/384*f23[3,-1,3,1]-5150763/256*f23[3,1,-1
,3]+2539867/768*f23[3,1,1,3]-835465/384*f23[3,1,3,-1]+1810963/384*f23[3,1,3,1]-\
37625/384*f23[3,3,-1,1]+51408319/7680*f23[-1,5,1,1]-48663921/2560*f23[1,-1,-1,5
]+469147763/15360*f23[1,-1,1,5]+941281/768*f23[1,-1,3,3]+81355313/3840*f23[1,-1
,5,-1]-92618933/3840*f23[1,-1,5,1]+43895197/5120*f23[1,1,-1,5]-8213461/192*f23[
1,1,1,5]-99473/128*f23[1,1,3,3]+443669/48*f23[1,1,1,-1,1,3]+250993/96*f23[1,1,1
,-1,3,-1]-2189/6*f23[1,1,1,1,-1,-1,1,-1]+4727*f23[1,1,1,1,-1,-1,1,1]-6034/3*f23
[1,1,1,1,-1,1,-1,-1]+14572/3*f23[1,1,1,1,-1,1,-1,1]+5002/3*f23[1,1,1,1,-1,1,1,-\
1]+136129/24*f23[1,1,3,-1,1,1]-23607/8*f23[1,1,3,1,-1,-1]+63953/24*f23[1,1,3,1,
-1,1]-32045/48*f23[1,1,3,1,1,-1]-16539/4*f23[1,1,3,1,1,1]-237629/48*f23[1,-1,3,
-1,1,1]+127979/48*f23[1,-1,3,1,-1,-1]-207437/96*f23[1,-1,3,1,-1,1]+11177/16*f23
[1,-1,3,1,1,-1]+203117/48*f23[1,-1,3,1,1,1]+69041/12*f23[1,1,-1,-1,-1,3]-84559/
24*f23[1,1,-1,-1,1,3]-17807/48*f23[1,1,-1,-1,3,-1]-7065/2*f23[1,1,-1,-1,3,1]-\
282417/32*f23[1,1,-1,1,-1,3]+325939/48*f23[1,1,-1,1,1,3]+118037/96*f23[1,1,-1,1
,3,-1]+86005/12*f23[1,1,-1,1,3,1]+471847/96*f23[1,1,-1,3,-1,-1]-352517/96*f23[1
,1,-1,3,-1,1]+39575/24*f23[1,1,-1,3,1,-1]+56819/8*f23[1,1,-1,3,1,1]-302033/96*
f23[1,1,1,-1,-1,3]-10496*f23[1,1,-1,1,1,1,1,1]-350/3*f23[1,1,1,-1,-1,-1,-1,-1]+
5209/3*f23[1,1,1,-1,-1,-1,-1,1]+5269/6*f23[1,1,1,-1,-1,-1,1,-1]-10448/3*f23[1,1
,1,-1,-1,-1,1,1]+9689/6*f23[1,1,1,-1,-1,1,-1,-1]-14353/6*f23[1,1,1,-1,-1,1,-1,1
]-2357/6*f23[1,1,1,-1,-1,1,1,-1]+5079*f23[1,1,1,-1,-1,1,1,1]+2641/3*f23[1,1,1,-\
1,1,-1,-1,-1]-3131*f23[1,1,1,-1,1,-1,-1,1]-3815/3*f23[1,1,1,-1,1,-1,1,-1]+18991
/3*f23[1,1,1,-1,1,-1,1,1]-5773/2*f23[1,1,1,-1,1,1,-1,-1]+15007/3*f23[1,1,1,-1,1
,1,-1,1]+7045/6*f23[1,1,1,-1,1,1,1,-1]-32038/3*f23[1,1,1,-1,1,1,1,1]+4990/3*f23
[1,1,1,1,-1,-1,-1,-1]-6959/3*f23[1,1,1,1,-1,-1,-1,1]-493731/128*f23[3,3,-1,-1]+
268189091/7680*f23[5,-1,-1,-1]-23185/12*f23[-1,-1,-1,-1,-1,3]-15457/12*f23[-1,-\
1,-1,-1,3,-1]-15933/8*f23[-1,-1,-1,3,-1,-1]-19217/16*f23[-1,-1,3,-1,-1,-1]-\
24095/16*f23[-1,3,-1,-1,-1,-1]-3137368900953373/246005760*f23[-1,7]+803960479/
3840*f23[3,5]-36021275994019/473088*f23[7,-1]+134672143/7680*f23[-1,-1,-1,5]-\
1940791/512*f23[-1,-1,3,3]+13636139/3840*f23[-1,-1,5,-1]-14950787/1536*f23[-1,3
,-1,3]-2265043/1536*f23[-1,3,3,-1]-118104859/3840*f23[-1,5,-1,-1]-28075/8*f23[3
,-1,-1,3]-3322283/384*f23[3,-1,3,-1]-797/3*f23[1,1,-1,-1,1,-1,-1,-1]+5602/3*f23
[1,1,-1,-1,1,-1,-1,1]+5479/6*f23[1,1,-1,-1,1,-1,1,-1]-10598/3*f23[1,1,-1,-1,1,-\
1,1,1]+9865/6*f23[1,1,-1,-1,1,1,-1,-1]-7331/3*f23[1,1,-1,-1,1,1,-1,1]-767/2*f23
[1,1,-1,-1,1,1,1,-1]+16036/3*f23[1,1,-1,-1,1,1,1,1]-2950/3*f23[1,1,-1,1,-1,-1,-\
1,-1]+5963/3*f23[1,1,-1,1,-1,-1,-1,1]+1606/3*f23[1,1,-1,1,-1,-1,1,-1]-10999/3*
f23[1,1,-1,1,-1,-1,1,1]+3455/2*f23[1,1,-1,1,-1,1,-1,-1]-3340*f23[1,1,-1,1,-1,1,
-1,1]-2003/6*f23[-1,1,1,-1,-1,-1,1,-1]+1099*f23[-1,1,1,-1,-1,-1,1,1]-1501/3*f23
[-1,1,1,-1,-1,1,-1,-1]+3947/6*f23[-1,1,1,-1,-1,1,-1,1]+80*f23[-1,1,1,-1,-1,1,1,
-1]-5263/3*f23[-1,1,1,-1,-1,1,1,1]-377*f23[-1,1,1,-1,1,-1,-1,-1]+3238/3*f23[-1,
1,1,-1,1,-1,-1,1]-511*f23[-1,1,-1,-1,1,1,-1,-1]+2212/3*f23[-1,1,-1,-1,1,1,-1,1]
+371/3*f23[-1,1,-1,-1,1,1,1,-1]-15559/6*f23[1,-1,1,1,1,1,-1,-1]+3742*f23[1,-1,1
,1,1,1,-1,1]+712*f23[1,-1,1,1,1,1,1,-1]-9128*f23[1,-1,1,1,1,1,1,1]+710*f23[1,1,
-1,-1,-1,-1,-1,-1]-1134*f23[1,1,-1,-1,-1,-1,-1,1]-463/2*f23[1,1,-1,-1,-1,-1,1,-\
1]+5935/3*f23[1,1,-1,-1,-1,-1,1,1]-2894/3*f23[1,1,-1,-1,-1,1,-1,-1]+11501/6*f23
[1,1,-1,-1,-1,1,-1,1]+1280/3*f23[1,1,-1,-1,-1,1,1,-1]-3827*f23[1,1,-1,-1,-1,1,1
,1]-1678*f23[-1,1,1,1,-1,1,-1,1]-4877/6*f23[-1,1,1,1,-1,1,1,-1]+10558/3*f23[-1,
1,1,1,-1,1,1,1]-374/3*f23[-1,1,1,1,1,-1,-1,-1]-4265/3*f23[-1,1,1,1,1,-1,-1,1]+
2006/3*f23[-1,1,-1,1,1,-1,1,-1]-8801/3*f23[-1,1,-1,1,1,-1,1,1]+7415/6*f23[-1,1,
-1,1,1,1,-1,-1]-6604/3*f23[-1,1,-1,1,1,1,-1,1]-3161/6*f23[-1,1,-1,1,1,1,1,-1]+
14848/3*f23[-1,1,-1,1,1,1,1,1]-70/3*f23[-1,1,1,-1,-1,-1,-1,-1]-1726/3*f23[-1,1,
1,-1,-1,-1,-1,1]+3055/6*f23[-1,1,1,1,-1,1,-1,-1]+35225904421/245760*f23[5,3]+
5489/6*f23[-1,1,1,-1,1,1,-1,-1]-5873/3*f23[-1,1,1,-1,1,1,-1,1]-1357/2*f23[-1,1,
1,-1,1,1,1,-1]+4230*f23[-1,1,1,-1,1,1,1,1]-1484/3*f23[-1,1,1,1,-1,-1,-1,-1]+
1729/3*f23[-1,1,1,1,-1,-1,-1,1]+67/3*f23[-1,1,1,1,-1,-1,1,-1]-1560*f23[-1,1,1,1
,-1,-1,1,1]+518*f23[-1,1,1,1,1,1,1,-1]-6632*f23[-1,1,1,1,1,1,1,1]-280*f23[1,-1,
-1,-1,-1,-1,-1,-1]+710*f23[1,-1,-1,-1,-1,-1,-1,1]+230*f23[1,-1,-1,-1,-1,-1,1,-1
]-1310*f23[1,-1,-1,-1,-1,-1,1,1]+1285/2*f23[1,-1,-1,-1,-1,1,-1,-1]-1092*f23[1,-\
1,-1,-1,-1,1,-1,1]-190*f23[1,-1,-1,-1,-1,1,1,-1]+2128*f23[1,-1,-1,-1,-1,1,1,1]+
242*f23[1,-1,-1,-1,1,-1,-1,-1]-1193*f23[1,-1,-1,-1,1,-1,-1,1]-1059/2*f23[1,-1,-\
1,-1,1,-1,1,-1]+6772/3*f23[1,-1,-1,-1,1,-1,1,1]-2191/2*f23[1,-1,-1,-1,1,1,-1,-1
]+4870/3*f23[1,-1,-1,-1,1,1,-1,1]+216*f23[1,-1,-1,-1,1,1,1,-1]-3392*f23[1,-1,-1
,-1,1,1,1,1]+2425/6*f23[-1,1,1,-1,1,-1,1,-1]-7001/3*f23[-1,1,1,-1,1,-1,1,1]-\
42607247808734263/246005760*f23[1,7]-6403339968279329/61501440*f23[7,1]-8641/4*
f23[3,-1,-1,-1,-1,1]-1812*f23[3,-1,-1,-1,1,-1]+16756/3*f23[3,-1,-1,-1,1,1]-\
19503/8*f23[3,-1,-1,1,-1,-1]+10179/4*f23[3,-1,-1,1,-1,1]+113/16*f23[3,-1,-1,1,1
,-1]-85073/24*f23[3,-1,-1,1,1,1]-9865/6*f23[3,-1,1,-1,-1,-1]+33847/8*f23[3,-1,1
,-1,-1,1]+62615/48*f23[3,-1,1,-1,1,-1]-365113/48*f23[3,-1,1,-1,1,1]+72225/16*
f23[3,-1,1,1,-1,-1]-6155*f23[3,-1,1,1,-1,1]+1195/12*f23[3,-1,1,1,1,-1]+276829/
24*f23[3,-1,1,1,1,1]-31957/12*f23[3,1,-1,-1,-1,-1]+63539/24*f23[3,1,-1,-1,-1,1]
+527/48*f23[3,1,-1,-1,1,-1]-47035/16*f23[1,3,-1,-1,-1,-1]+39833/16*f23[1,3,-1,-\
1,-1,1]-7929/32*f23[1,3,-1,-1,1,-1]-38345/12*f23[1,3,-1,-1,1,1]-3417/16*f23[3,1
,1,1,1,-1]-11917/3*f23[3,1,1,1,1,1]-31825037/1536*f23[1,3,-1,3]+5625793/1536*
f23[1,3,1,3]-1507129/512*f23[1,3,3,-1]+1158115/768*f23[1,3,3,1]+70303987/15360*
f23[1,5,-1,-1]-59395621/3840*f23[1,5,-1,1]+39273161/5120*f23[1,5,1,-1]+5101519/
7680*f23[1,5,1,1]+38813461/7680*f23[-1,1,5,-1]-176553949/3840*f23[-1,1,5,1]-\
2631435/512*f23[-1,3,1,3]+252809/768*f23[-1,3,3,1]+9474093/320*f23[-1,5,-1,1]+
17946139/15360*f23[-1,5,1,-1]-48663921/2560*f23[-1,-1,1,5]+19944217/960*f23[-1,
-1,5,1]+12429307/768*f23[-1,1,-1,5]-2582997/1024*f23[-1,1,1,5]+225709/1536*f23[
-1,1,3,3]-90505/96*f23[1,3,-1,1,1,-1]+402725/48*f23[1,3,-1,1,1,1]+10985/48*f23[
1,3,1,-1,-1,-1]-20333/6*f23[1,3,1,-1,-1,1]-170809/96*f23[1,3,1,-1,1,-1]+86407/
16*f23[1,3,1,-1,1,1]-57871/24*f23[1,3,1,1,-1,-1]+134227/48*f23[1,3,1,1,-1,1]-\
40235/96*f23[1,3,1,1,1,-1]-38761/8*f23[1,3,1,1,1,1]+245711/24*f23[1,1,1,-1,3,1]
+633751/48*f23[1,1,1,1,-1,3]-210515/48*f23[1,1,1,1,1,3]-16859/12*f23[1,1,1,1,3,
-1]-57987/16*f23[1,1,1,1,3,1]-96947/32*f23[1,1,1,3,-1,-1]+193109/96*f23[1,1,1,3
,-1,1]-47087/48*f23[1,1,1,3,1,-1]-135913/48*f23[1,1,1,3,1,1]-12043/12*f23[1,1,3
,-1,-1,-1]-61337/24*f23[1,1,3,-1,-1,1]-45757/24*f23[1,1,3,-1,1,-1]+2377*f23[1,-\
1,1,3,-1,-1]-193109/96*f23[1,-1,1,3,-1,1]+43267/48*f23[1,-1,1,3,1,-1]+61749/16*
f23[1,-1,1,3,1,1]+2999/4*f23[1,-1,3,-1,-1,-1]+37693/16*f23[1,-1,3,-1,-1,1]+
13529/8*f23[1,-1,3,-1,1,-1]+544639/96*f23[1,-1,-1,1,-1,3]-323033/96*f23[1,-1,-1
,1,1,3]-49867/96*f23[1,-1,-1,1,3,-1]-170407/48*f23[1,-1,-1,1,3,1]-75651/32*f23[
1,-1,-1,3,-1,-1]+29441/16*f23[1,-1,-1,3,-1,1]-12925/16*f23[1,-1,-1,3,1,-1]-\
166723/48*f23[1,-1,-1,3,1,1]+88449/32*f23[1,-1,1,-1,-1,3]-557149/96*f23[1,-1,1,
-1,1,3]-80267/48*f23[1,-1,1,-1,3,-1]-100467/16*f23[1,-1,1,-1,3,1]-437857/48*f23
[1,-1,1,1,-1,3]+389021/96*f23[1,-1,1,1,1,3]+5007/8*f23[1,-1,1,1,3,-1]+65255/16*
f23[1,-1,1,1,3,1]+26581/48*f23[-1,3,-1,-1,-1,1]+42731/24*f23[1,3,-1,1,-1,-1]-\
434393/96*f23[1,3,-1,1,-1,1]-124*f23[-1,-1,-1,-1,1,1,1,-1]+2191*f23[-1,-1,-1,-1
,1,1,1,1]-170*f23[-1,-1,-1,1,-1,-1,-1,-1]+809/3*f23[-1,-1,-1,1,-1,-1,-1,1]-25/6
*f23[-1,-1,-1,1,-1,-1,1,-1]-160*f23[-1,-1,-1,-1,-1,-1,-1,1]-800/3*f23[-1,-1,-1,
-1,-1,-1,1,-1]+2710/3*f23[-1,-1,-1,-1,-1,-1,1,1]-175*f23[-1,-1,-1,-1,-1,1,-1,-1
]+240*f23[-1,-1,-1,-1,-1,1,-1,1]+25/2*f23[-1,-1,-1,-1,-1,1,1,-1]-88567/24*f23[3
,1,-1,-1,1,1]+33811/16*f23[3,1,-1,1,-1,-1]-73725/16*f23[3,1,-1,1,-1,1]-5319/8*
f23[3,1,-1,1,1,-1]+33263/4*f23[3,1,-1,1,1,1]+1711/8*f23[3,1,1,-1,-1,-1]-27255/8
*f23[3,1,1,-1,-1,1]-4996/3*f23[3,1,1,-1,1,-1]+44495/8*f23[3,1,1,-1,1,1]-2516*
f23[3,1,1,1,-1,-1]+33109/12*f23[3,1,1,1,-1,1]-7621/6*f23[-1,-1,-1,-1,1,-1,1,1]+
4079/6*f23[-1,-1,-1,-1,1,1,-1,-1]-3112/3*f23[-1,-1,-1,-1,1,1,-1,1]+1159/48*f23[
-1,-1,-1,1,3,-1]+3857/16*f23[-1,-1,-1,1,3,1]+59767/48*f23[-1,-1,-1,3,-1,1]-1553
/24*f23[-1,-1,-1,3,1,-1]+2779/16*f23[-1,-1,-1,3,1,1]-86391/32*f23[-1,-1,1,-1,-1
,3]+91605/32*f23[-1,-1,1,-1,1,3]-247247/96*f23[-1,-1,-1,-1,1,3]-147937/48*f23[-\
1,-1,-1,-1,3,1]-146389/96*f23[-1,-1,-1,1,-1,3]+94835/192*f23[3,3,1,-1]+1933955/
384*f23[3,3,1,1]-347281457/7680*f23[5,-1,-1,1]-2905/2*f23[3,-1,-1,-1,-1,-1]-490
*f23[-1,-1,-1,-1,-1,-1,-1,-1]+29243/48*f23[-1,1,-1,-1,1,3]+3265/48*f23[-1,1,-1,
-1,3,-1]-75651/32*f23[-1,-1,1,3,-1,-1]+29441/16*f23[-1,-1,1,3,-1,1]-12925/16*
f23[-1,-1,1,3,1,-1]-166723/48*f23[-1,-1,1,3,1,1]+2481/4*f23[-1,-1,1,-1,3,-1]+
50889/16*f23[-1,-1,1,-1,3,1]+544639/96*f23[-1,-1,1,1,-1,3]-323033/96*f23[-1,-1,
1,1,1,3]-49867/96*f23[-1,-1,1,1,3,-1]-170407/48*f23[-1,-1,1,1,3,1]+72191/96*f23
[-1,-1,-1,1,1,3]+2773/3*f23[1,-1,-1,1,1,-1,1,-1]-10604/3*f23[1,-1,-1,1,1,-1,1,1
]+10151/6*f23[1,-1,-1,1,1,1,-1,-1]-2422*f23[1,-1,-1,1,1,1,-1,1]-1036/3*f23[1,-1
,-1,1,1,1,1,-1]+5448*f23[1,-1,-1,1,1,1,1,1]+170*f23[1,-1,1,-1,-1,-1,-1,-1]-1156
*f23[1,-1,1,-1,-1,-1,-1,1]-1049/2*f23[1,-1,1,-1,-1,-1,1,-1]+6877/3*f23[1,-1,1,-\
1,-1,-1,1,1]-2143/2*f23[1,-1,1,-1,-1,1,-1,-1]+9947/6*f23[1,-1,1,-1,-1,1,-1,1]+
268*f23[1,-1,1,-1,-1,1,1,-1]-3277*f23[1,-1,1,-1,-1,1,1,1]-1609/3*f23[1,-1,1,-1,
1,-1,-1,-1]-6101/6*f23[-1,1,1,1,1,-1,1,-1]+2875*f23[-1,1,1,1,1,-1,1,1]-4504/3*
f23[-1,1,1,1,1,1,-1,-1]+2015*f23[-1,1,1,1,1,1,-1,1]+157745/32*f23[-1,-1,3,-1,1,
1]-41451/16*f23[-1,-1,3,1,-1,-1]+30537/16*f23[-1,-1,3,1,-1,1]-13903/24*f23[-1,-\
1,3,1,1,-1]-61461/16*f23[-1,-1,3,1,1,1]-46491/32*f23[-1,1,-1,-1,-1,3]-2933/3*
f23[1,-1,-1,1,-1,1,-1,-1]+5828/3*f23[1,-1,-1,1,-1,1,-1,1]+877/2*f23[1,-1,-1,1,-\
1,1,1,-1]-11516/3*f23[1,-1,-1,1,-1,1,1,1]-692/3*f23[1,-1,-1,1,1,-1,-1,-1]+5570/
3*f23[1,-1,-1,1,1,-1,-1,1]+1063/8*f23[-1,1,3,1,-1,-1]-47429/96*f23[-1,1,3,1,-1,
1]-264*f23[-1,-1,-1,-1,1,-1,-1,-1]+687*f23[-1,-1,-1,-1,1,-1,-1,1]+453/2*f23[-1,
-1,-1,-1,1,-1,1,-1]-14849/96*f23[-1,3,-1,-1,1,-1]+29485/24*f23[-1,3,-1,-1,1,1]+
57097/48*f23[-1,3,-1,1,-1,-1]-48683/96*f23[-1,3,-1,1,-1,1]+24383/96*f23[-1,3,-1
,1,1,-1]-26911/48*f23[-1,3,-1,1,1,1]-58969/48*f23[-1,3,1,-1,-1,-1]+9405/8*f23[-\
1,3,1,-1,-1,1]+14831/96*f23[-1,3,1,-1,1,-1]-36185/48*f23[-1,3,1,-1,1,1]-4327/12
*f23[-1,3,1,1,-1,-1]-14623/16*f23[-1,3,1,1,-1,1]-34525/96*f23[-1,3,1,1,1,-1]+
8007/8*f23[-1,3,1,1,1,1]-86391/32*f23[1,-1,-1,-1,-1,3]+91605/32*f23[1,-1,-1,-1,
1,3]+2481/4*f23[1,-1,-1,-1,3,-1]+50889/16*f23[1,-1,-1,-1,3,1]+19321/48*f23[-1,1
,3,-1,-1,-1]+1303/6*f23[-1,1,3,-1,-1,1]+28825/96*f23[-1,1,3,-1,1,-1]-80801/96*
f23[-1,1,3,-1,1,1]-280*f23[-1,-1,1,-1,-1,-1,-1,-1]+710*f23[-1,-1,1,-1,-1,-1,-1,
1]+230*f23[-1,-1,1,-1,-1,-1,1,-1]-1310*f23[-1,-1,1,-1,-1,-1,1,1]+1285/2*f23[-1,
-1,1,-1,-1,1,-1,-1]-1092*f23[-1,-1,1,-1,-1,1,-1,1]-190*f23[-1,-1,1,-1,-1,1,1,-1
]+2128*f23[-1,-1,1,-1,-1,1,1,1]-2227/3*f23[-1,-1,-1,1,-1,-1,1,1]+853/6*f23[-1,-\
1,-1,1,-1,1,-1,-1]-4087/6*f23[-1,-1,-1,1,-1,1,-1,1]-727/3*f23[-1,-1,-1,1,-1,1,1
,-1]+1642*f23[-1,-1,-1,1,-1,1,1,1]+197/3*f23[-1,-1,-1,1,1,-1,-1,-1]-699*f23[-1,
-1,-1,1,1,-1,-1,1]-1136/3*f23[-1,-1,-1,1,1,-1,1,-1]+3683/3*f23[-1,-1,-1,1,1,-1,
1,1]-1532/3*f23[-1,-1,-1,1,1,1,-1,-1]-647*f23[-1,-1,-1,-1,-1,1,1,1]+5828/3*f23[
-1,-1,1,1,-1,1,-1,1]+877/2*f23[-1,-1,1,1,-1,1,1,-1]-11516/3*f23[-1,-1,1,1,-1,1,
1,1]-692/3*f23[-1,-1,1,1,1,-1,-1,-1]+5570/3*f23[-1,-1,1,1,1,-1,-1,1]+2773/3*f23
[-1,-1,1,1,1,-1,1,-1]-10604/3*f23[-1,-1,1,1,1,-1,1,1]+10151/6*f23[-1,-1,1,1,1,1
,-1,-1]+242*f23[-1,-1,1,-1,1,-1,-1,-1]-1193*f23[-1,-1,1,-1,1,-1,-1,1]-1059/2*
f23[-1,-1,1,-1,1,-1,1,-1]+6772/3*f23[-1,-1,1,-1,1,-1,1,1]-2191/2*f23[-1,-1,1,-1
,1,1,-1,-1]+4870/3*f23[-1,-1,1,-1,1,1,-1,1]+216*f23[-1,-1,1,-1,1,1,1,-1]-3392*
f23[-1,-1,1,-1,1,1,1,1]+665*f23[-1,-1,1,1,-1,-1,-1,-1]-1121*f23[-1,-1,1,1,-1,-1
,-1,1]+2350/3*f23[-1,-1,-1,1,1,1,-1,1]+299/2*f23[-1,-1,-1,1,1,1,1,-1]-5872/3*
f23[-1,-1,-1,1,1,1,1,1]-29842/3*f23[1,1,1,1,-1,1,1,1]-530/3*f23[1,1,1,1,1,-1,-1
,-1]+12965/3*f23[1,1,1,1,1,-1,-1,1]+5095/2*f23[1,1,1,1,1,-1,1,-1]-25595/3*f23[1
,1,1,1,1,-1,1,1]+4120*f23[1,1,1,1,1,1,-1,-1]-5945*f23[1,1,1,1,1,1,-1,1]-1470*
f23[1,1,1,1,1,1,1,-1]+15400*f23[1,1,1,1,1,1,1,1]+1654/3*f23[1,1,-1,1,1,-1,-1,-1
]-3371*f23[1,1,-1,1,1,-1,-1,1]-3243/2*f23[1,1,-1,1,1,-1,1,-1]+19586/3*f23[1,1,-\
1,1,1,-1,1,1]-9067/3*f23[1,1,-1,1,1,1,-1,-1]+13948/3*f23[1,1,-1,1,1,1,-1,1]+876
*f23[1,1,-1,1,1,1,1,-1]+5006/3*f23[1,-1,1,1,-1,-1,-1,1]+298*f23[1,-1,1,1,-1,-1,
1,-1]-9376/3*f23[1,-1,1,1,-1,-1,1,1]+8569/6*f23[1,-1,1,1,-1,1,-1,-1]-9446/3*f23
[1,-1,1,1,-1,1,-1,1]-864*f23[1,-1,1,1,-1,1,1,-1]+18844/3*f23[1,-1,1,1,-1,1,1,1]
+796/3*f23[1,-1,1,1,1,-1,-1,-1]-2869*f23[1,-1,1,1,1,-1,-1,1]-9229/6*f23[1,-1,1,
1,1,-1,1,-1]+16466/3*f23[1,-1,1,1,1,-1,1,1]+665*f23[1,-1,-1,1,-1,-1,-1,-1]-1121
*f23[1,-1,-1,1,-1,-1,-1,1]-238*f23[1,-1,-1,1,-1,-1,1,-1]+2019*f23[1,-1,-1,1,-1,
-1,1,1]-15*f23[-1,1,-1,-1,-1,-1,1,-1]-2104/3*f23[-1,1,-1,-1,-1,-1,1,1]+271/2*
f23[-1,1,-1,-1,-1,1,-1,-1]-645*f23[-1,1,-1,-1,-1,1,-1,1]-457/2*f23[-1,1,-1,-1,-\
1,1,1,-1]+4759/3*f23[-1,1,-1,-1,-1,1,1,1]+68/3*f23[-1,1,-1,-1,1,-1,-1,-1]-652*
f23[-1,1,-1,-1,1,-1,-1,1]-1091/3*f23[-1,1,-1,-1,1,-1,1,-1]+7093/6*f23[-1,1,-1,-\
1,1,-1,1,1]-238*f23[-1,-1,1,1,-1,-1,1,-1]+2019*f23[-1,-1,1,1,-1,-1,1,1]-2933/3*
f23[-1,-1,1,1,-1,1,-1,-1]-1511/2*f23[1,1,-1,1,-1,1,1,-1]+20264/3*f23[1,1,-1,1,-\
1,1,1,1]+6121/3*f23[1,-1,1,-1,1,-1,-1,1]+2516/3*f23[1,-1,1,-1,1,-1,1,-1]-11834/
3*f23[1,-1,1,-1,1,-1,1,1]+5663/3*f23[1,-1,1,-1,1,1,-1,-1]-9053/3*f23[1,-1,1,-1,
1,1,-1,1]-3035/6*f23[1,-1,1,-1,1,1,1,-1]+18980/3*f23[1,-1,1,-1,1,1,1,1]-3335/3*
f23[1,-1,1,1,-1,-1,-1,-1]-5681/3*f23[-1,1,-1,-1,1,1,1,1]+301/3*f23[-1,1,-1,1,-1
,-1,-1,-1]-2188/3*f23[-1,1,-1,1,-1,-1,-1,1]-1711/6*f23[-1,1,-1,1,-1,-1,1,-1]+
5006/3*f23[-1,1,-1,1,-1,-1,1,1]-3385/6*f23[-1,1,-1,1,-1,1,-1,-1]+7267/6*f23[-1,
1,-1,1,-1,1,-1,1]+597/2*f23[-1,1,-1,1,-1,1,1,-1]-8510/3*f23[-1,1,-1,1,-1,1,1,1]
-1193/3*f23[-1,1,-1,1,1,-1,-1,-1]+4613/3*f23[-1,1,-1,1,1,-1,-1,1]-2422*f23[-1,-\
1,1,1,1,1,-1,1]-1036/3*f23[-1,-1,1,1,1,1,1,-1]+5448*f23[-1,-1,1,1,1,1,1,1]-160*
f23[-1,1,-1,-1,-1,-1,-1,-1]+244*f23[-1,1,-1,-1,-1,-1,-1,1]-31579/48*f23[-1,1,1,
1,3,1]+21793/32*f23[-1,1,1,3,-1,-1]-2457/32*f23[-1,1,1,3,-1,1]-997/16*f23[-1,1,
1,3,1,-1]-18467/16*f23[-1,1,1,3,1,1]+5885/24*f23[-1,1,-1,-1,3,1]+84311/48*f23[-\
1,1,-1,1,-1,3]-10880/3*f23[-1,1,-1,1,1,3]-25341/32*f23[-1,1,-1,1,3,-1]-27419/8*
f23[-1,1,-1,1,3,1]-29035/32*f23[-1,1,-1,3,-1,-1]+31261/48*f23[-1,1,-1,3,-1,1]-\
32669/48*f23[-1,1,-1,3,1,-1]-86245/24*f23[-1,1,-1,3,1,1]+6707/16*f23[-1,1,1,-1,
-1,3]-99719/48*f23[-1,-1,3,-1,-1,1]-165263/96*f23[-1,-1,3,-1,1,-1]-5395/24*f23[
-1,1,3,1,1,-1]-4739/24*f23[-1,1,3,1,1,1]-165613/48*f23[-1,1,1,-1,1,3]-30079/48*
f23[-1,1,1,-1,3,-1]-45863/12*f23[-1,1,1,-1,3,1]-363515/96*f23[-1,1,1,1,-1,3]+
5303/24*f23[-1,1,1,1,1,3]+63475/96*f23[-1,1,1,1,3,-1])*z2+(-13940/27*f23[1,1,1,
1,1,-1]+297965/24*f23[1,1,1,1,1,1]+130159/432*f23[1,-1,1,1,1,-1]-2015699/288*
f23[1,-1,1,1,1,1]+6605/6*f23[1,1,-1,-1,-1,-1]-825637/432*f23[1,1,-1,-1,-1,1]-\
239083/864*f23[1,1,-1,-1,1,-1]+115791/32*f23[1,1,-1,-1,1,1]-1313759/864*f23[1,1
,-1,1,-1,-1]+966889/288*f23[1,1,-1,1,-1,1]+334325/432*f23[1,1,-1,1,1,-1]-340739
/48*f23[1,1,-1,1,1,1]-1684/9*f23[1,1,1,-1,-1,-1]+956033/288*f23[1,1,1,-1,-1,1]+
1518581/864*f23[1,1,1,-1,1,-1]-618047/96*f23[1,1,1,-1,1,1]+99649/32*f23[1,1,1,1
,-1,-1]-1853581/432*f23[1,1,1,1,-1,1]+18947681/6912*f23[1,3,-1,1]-19011043/
13824*f23[1,3,1,-1]-16334263/6912*f23[1,3,1,1]-438915/128*f23[3,-1,-1,1]-558155
/192*f23[3,-1,1,-1]+24774077/2304*f23[3,-1,1,1]-10401833/2304*f23[-1,-1,1,3]-\
88417975/13824*f23[-1,-1,3,1]-41528161/27648*f23[-1,1,-1,3]-471109/768*f23[-1,1
,1,3]-591439/27648*f23[-1,1,3,-1]+156751889369/4423680*f23[-1,5]-124742347/
27648*f23[-1,-1,-1,3]+384773/96*f23[-1,-1,1,1,1,1]-2165/24*f23[-1,1,-1,-1,-1,-1
]+51989/288*f23[-1,1,-1,-1,-1,1]-1775/8*f23[-1,1,-1,-1,1,-1]-57901727/13824*f23
[3,1,-1,-1]+16484425/3456*f23[3,1,-1,1]-115199/384*f23[3,1,1,-1]-3589715/864*
f23[3,1,1,1]-2918267/13824*f23[-1,3,1,-1]-10277783/2304*f23[-1,3,1,1]-10401833/
2304*f23[1,-1,-1,3]+13744501/3456*f23[1,-1,1,3]+3045467/4608*f23[1,-1,3,-1]+
40431431/6912*f23[1,-1,3,1]+65401957/6912*f23[1,1,-1,3]-12575735/3456*f23[1,1,1
,3]-577849/2304*f23[1,1,3,-1]-5552113/1152*f23[1,1,3,1]-4504435/1152*f23[1,3,-1
,-1]+814967/288*f23[1,-1,1,1,-1,1]-7835/72*f23[-1,-1,-1,-1,-1,1]-391789/864*f23
[-1,-1,-1,-1,1,-1]+1397905/864*f23[-1,-1,-1,-1,1,1]-16901/192*f23[-1,-1,-1,1,-1
,-1]+11629/72*f23[-1,-1,-1,1,-1,1]-76127/432*f23[-1,-1,-1,1,1,-1]-121195/108*
f23[-1,-1,-1,1,1,1]-460*f23[-1,-1,1,-1,-1,-1]+117341/96*f23[-1,-1,1,-1,-1,1]+
51859/144*f23[-1,-1,1,-1,1,-1]-2067611/864*f23[-1,-1,1,-1,1,1]+310211/288*f23[-\
1,-1,1,1,-1,-1]-136429/72*f23[-1,-1,1,1,-1,1]-51707/216*f23[-1,-1,1,1,1,-1]+
739453/864*f23[-1,1,1,1,-1,1]-13099/54*f23[-1,1,1,1,1,-1]-211519/36*f23[-1,1,1,
1,1,1]-460*f23[1,-1,-1,-1,-1,-1]+117341/96*f23[1,-1,-1,-1,-1,1]+51859/144*f23[1
,-1,-1,-1,1,-1]-2067611/864*f23[1,-1,-1,-1,1,1]+310211/288*f23[1,-1,-1,1,-1,-1]
-136429/72*f23[1,-1,-1,1,-1,1]-51707/216*f23[1,-1,-1,1,1,-1]+384773/96*f23[1,-1
,-1,1,1,1]+10703/36*f23[1,-1,1,-1,-1,-1]-1762565/864*f23[1,-1,1,-1,-1,1]-800237
/864*f23[1,-1,1,-1,1,-1]+447091/108*f23[1,-1,1,-1,1,1]-273017/144*f23[1,-1,1,1,
-1,-1]-255119/216*f23[-1,1,-1,-1,1,1]-283367/1728*f23[-1,1,-1,1,-1,-1]-221845/
216*f23[-1,1,-1,1,-1,1]-207277/432*f23[-1,1,-1,1,1,-1]+2107805/864*f23[-1,1,-1,
1,1,1]-15151/72*f23[-1,1,1,-1,-1,-1]-130553/108*f23[-1,1,1,-1,-1,1]-22088/27*
f23[-1,1,1,-1,1,-1]+1468835/864*f23[-1,1,1,-1,1,1]-471695/432*f23[-1,1,1,1,-1,-\
1]-37157719/27648*f23[-1,-1,3,-1]-19429841/4608*f23[-1,3,-1,-1]-292871/192*f23[
3,-1,-1,-1]-81715/72*f23[-1,-1,-1,-1,-1,-1]-1225479535/221184*f23[3,3]+
89706807017/4423680*f23[5,-1]-99747727759/1105920*f23[1,5]+464994303541/2211840
*f23[5,1]-19745411/13824*f23[-1,1,3,1]+2891129/768*f23[-1,3,-1,1])*z4+(-511/96*
f23[-1,1]-1/48*f23[1,1]-21/32*f23[-1,-1]-1217/144*z2)*ff^8+(-1/4*f23[1,1,1]+
4135/64*f23[3]+1/8*f23[-1,1,-1]-85/4*f23[-1,1,1]+1/12*f23[1,-1,1]-21/8*f23[-1,-\
1,-1]-1/12*f23[1,1,-1]+(-1/36*f23[1]-80/3*f23[-1])*z2)*ff^7+(73/1152*f23[1,3]+
135769/576*f23[3,1]-347/72*f23[-1,-1,-1,1]+7/36*f23[-1,-1,1,1]-2605/576*f23[3,-\
1]+10685/384*f23[-1,3]-325/72*f23[-1,1,-1,-1]+45/8*f23[-1,1,-1,1]+85/24*f23[-1,
1,1,-1]-2845/36*f23[-1,1,1,1]+7/36*f23[1,-1,-1,1]+7/24*f23[1,-1,1,-1]-2/9*f23[1
,-1,1,1]-7/24*f23[1,1,-1,-1]-29/36*f23[1,1,-1,1]-7/8*f23[1,1,1,-1]+4/3*f23[1,1,
1,1]-37/8*f23[-1,-1,-1,-1]+(-721/9*f23[-1,1]+161/216*f23[1,-1]+163/108*f23[1,1]
-3521/216*f23[-1,-1])*z2-9775061/31104*z4)*ff^6+((-1/12*f23[1,-1,1]-481/12*f23[
-1,-1,-1]+193/18*f23[1,1,-1]+85/6*f23[1,1,1]-133/36*f23[-1,-1,1]+201145/288*f23
[3]-21/2*f23[-1,1,-1]-2203/9*f23[-1,1,1]-133/36*f23[1,-1,-1])*z2+(1827/64*f23[1
]-2759611/5184*f23[-1])*z4+1475/96*f23[3,-1,-1]+75672067/30720*f23[5]+2945/192*
f23[-1,-1,3]+1357/96*f23[-1,3,-1]-61/6*f23[-1,1,-1,1,-1]+371/12*f23[-1,1,-1,1,1
]-155/12*f23[-1,1,1,-1,-1]+281/16*f23[-1,1,3]+8947/192*f23[-1,3,1]+5525/192*f23
[1,-1,3]-5287/96*f23[1,1,3]-1081/48*f23[1,3,-1]+3037/192*f23[1,3,1]-3089/96*f23
[3,-1,1]-1231/32*f23[3,1,-1]+72457/96*f23[3,1,1]+25/3*f23[-1,-1,1,1,1]-37/12*
f23[-1,1,-1,-1,-1]-167/12*f23[-1,1,-1,-1,1]-193/12*f23[-1,-1,-1,-1,-1]+7/3*f23[
1,1,1,-1,-1]-55/4*f23[1,1,1,-1,1]+4*f23[1,1,1,1,-1]+75/2*f23[1,1,1,1,1]+23/12*
f23[-1,-1,-1,-1,1]-37/12*f23[-1,-1,-1,1,-1]-179/12*f23[-1,-1,-1,1,1]-7/2*f23[-1
,-1,1,-1,1]+7/12*f23[-1,-1,1,1,-1]+111/4*f23[-1,1,1,-1,1]+205/12*f23[-1,1,1,1,-\
1]-1657/6*f23[-1,1,1,1,1]-7/2*f23[1,-1,-1,-1,1]+7/12*f23[1,-1,-1,1,-1]+25/3*f23
[1,-1,-1,1,1]-9/4*f23[1,-1,1,-1,-1]+97/12*f23[1,-1,1,-1,1]-2/3*f23[1,-1,1,1,-1]
-31/2*f23[1,-1,1,1,1]+9/4*f23[1,1,-1,-1,-1]+15/4*f23[1,1,-1,-1,1]-29/12*f23[1,1
,-1,1,-1]-27/2*f23[1,1,-1,1,1])*ff^5+(-2231344096547/48522240*z6+(-1441/36*f23[
-1,1,-1,-1]+13/9*f23[-1,1,-1,1]-47/2*f23[-1,1,1,-1]-12149/18*f23[-1,1,1,1]+121/
12*f23[1,-1,-1,-1]+259/36*f23[1,-1,-1,1]-1021/36*f23[1,-1,1,-1]-1265/36*f23[1,-\
1,1,1]-11/9*f23[1,1,-1,-1]+52/9*f23[1,1,-1,1]+1021/18*f23[1,1,1,-1]+2395/18*f23
[1,1,1,1]-517/6*f23[-1,-1,-1,-1]-4801/576*f23[1,3]+168469/96*f23[3,1]-1393/36*
f23[-1,-1,-1,1]+121/12*f23[-1,-1,1,-1]+259/36*f23[-1,-1,1,1]-3863/36*f23[3,-1]+
35069/576*f23[-1,3])*z2+(-88849/1296*f23[1,-1]+904411/2592*f23[1,1]-756005/1728
*f23[-1,-1]-6571289/5184*f23[-1,1])*z4+375/4*f23[1,1,1,1,1,-1]+260*f23[1,1,1,1,
1,1]-155/4*f23[1,-1,1,1,1,-1]-265/2*f23[1,-1,1,1,1,1]+15*f23[1,1,-1,-1,-1,-1]-\
365/12*f23[1,1,-1,-1,-1,1]+23*f23[1,1,-1,-1,1,-1]+691/12*f23[1,1,-1,-1,1,1]-58/
3*f23[1,1,-1,1,-1,-1]+667/12*f23[1,1,-1,1,-1,1]-135/4*f23[1,1,-1,1,1,-1]-374/3*
f23[1,1,-1,1,1,1]+175/6*f23[1,1,1,-1,-1,-1]+127/3*f23[1,1,1,-1,-1,1]-139/12*f23
[1,1,1,-1,1,-1]-1429/12*f23[1,1,1,-1,1,1]+565/12*f23[1,1,1,1,-1,-1]-353/6*f23[1
,1,1,1,-1,1]+1763/32*f23[1,3,-1,1]-5773/96*f23[1,3,1,-1]+217/192*f23[1,3,1,1]+
1213/32*f23[3,-1,-1,1]+3805/96*f23[3,-1,1,-1]+5035/96*f23[3,-1,1,1]-34369/192*
f23[-1,-1,1,3]-6017/192*f23[-1,-1,3,1]-8785/96*f23[-1,1,-1,3]-911/48*f23[-1,1,1
,3]+16549/192*f23[-1,1,3,-1]-25936171/7680*f23[-1,5]+2825/64*f23[-1,-1,-1,3]+
461/6*f23[-1,-1,1,1,1,1]-19*f23[-1,1,-1,-1,-1,-1]+47/4*f23[-1,1,-1,-1,-1,1]-115
/6*f23[-1,1,-1,-1,1,-1]+f23[3,1,-1,-1]-6049/96*f23[3,1,-1,1]-21985/96*f23[3,1,1
,-1]+65065/32*f23[3,1,1,1]+9/4*f23[-1,3,1,-1]+14243/192*f23[-1,3,1,1]-34369/192
*f23[1,-1,-1,3]+44729/192*f23[1,-1,1,3]+8663/192*f23[1,-1,3,-1]+33523/192*f23[1
,-1,3,1]+10579/32*f23[1,1,-1,3]-32891/96*f23[1,1,1,3]-1253/24*f23[1,1,3,-1]-\
8235/32*f23[1,1,3,1]-23221/192*f23[1,3,-1,-1]+317/6*f23[1,-1,1,1,-1,1]-57/4*f23
[-1,-1,-1,-1,-1,1]-17/4*f23[-1,-1,-1,-1,1,-1]+391/12*f23[-1,-1,-1,-1,1,1]-19*
f23[-1,-1,-1,1,-1,-1]+139/12*f23[-1,-1,-1,1,-1,1]-205/12*f23[-1,-1,-1,1,1,-1]-\
195/4*f23[-1,-1,-1,1,1,1]+37/2*f23[-1,-1,1,-1,-1,1]-35/4*f23[-1,-1,1,-1,1,-1]-\
87/2*f23[-1,-1,1,-1,1,1]+181/12*f23[-1,-1,1,1,-1,-1]-415/12*f23[-1,-1,1,1,-1,1]
+125/6*f23[-1,-1,1,1,1,-1]+1013/12*f23[-1,1,1,1,-1,1]+135/4*f23[-1,1,1,1,1,-1]-\
2555/3*f23[-1,1,1,1,1,1]+37/2*f23[1,-1,-1,-1,-1,1]-35/4*f23[1,-1,-1,-1,1,-1]-87
/2*f23[1,-1,-1,-1,1,1]+181/12*f23[1,-1,-1,1,-1,-1]-415/12*f23[1,-1,-1,1,-1,1]+
125/6*f23[1,-1,-1,1,1,-1]+461/6*f23[1,-1,-1,1,1,1]-15*f23[1,-1,1,-1,-1,-1]-115/
4*f23[1,-1,1,-1,-1,1]+79/12*f23[1,-1,1,-1,1,-1]+337/4*f23[1,-1,1,-1,1,1]-117/4*
f23[1,-1,1,1,-1,-1]-527/12*f23[-1,1,-1,-1,1,1]+49/12*f23[-1,1,-1,1,-1,-1]-149/3
*f23[-1,1,-1,1,-1,1]-53/4*f23[-1,1,-1,1,1,-1]+1603/12*f23[-1,1,-1,1,1,1]-17*f23
[-1,1,1,-1,-1,-1]-173/4*f23[-1,1,1,-1,-1,1]-25*f23[-1,1,1,-1,1,-1]+1387/12*f23[
-1,1,1,-1,1,1]-136/3*f23[-1,1,1,1,-1,-1]-589/8*f23[-1,-1,3,-1]+1697/64*f23[-1,3
,-1,-1]-847/8*f23[3,-1,-1,-1]-245/6*f23[-1,-1,-1,-1,-1,-1]+721829/1536*f23[3,3]
+27940537/5120*f23[5,-1]-3457463/3840*f23[1,5]+9857963/2048*f23[5,1]-229/6*f23[
-1,1,3,1]+175/6*f23[-1,3,-1,1])*ff^4+((-1266669243767/24261120*f23[1]+
928876353253/24261120*f23[-1])*z6+(-3155/12*f23[3,-1,-1]+95294503/2304*f23[5]-\
3587/8*f23[-1,-1,3]+1103/8*f23[-1,3,-1]-394/9*f23[-1,1,-1,1,-1]+331/3*f23[-1,1,
-1,1,1]-1132/9*f23[-1,1,1,-1,-1]+1805/24*f23[-1,1,3]-18247/72*f23[-1,3,1]+20737
/36*f23[1,-1,3]-49865/72*f23[1,1,3]-39793/72*f23[1,3,-1]-143/8*f23[1,3,1]+3907/
18*f23[3,-1,1]-4135/12*f23[3,1,-1]+121877/36*f23[3,1,1]+1499/9*f23[-1,-1,1,1,1]
-683/9*f23[-1,1,-1,-1,-1]-1051/9*f23[-1,1,-1,-1,1]-1652/9*f23[-1,-1,-1,-1,-1]+
350/3*f23[1,1,1,-1,-1]-725/9*f23[1,1,1,-1,1]+902/3*f23[1,1,1,1,-1]+2410/3*f23[1
,1,1,1,1]+262/9*f23[-1,-1,-1,-1,1]-704/9*f23[-1,-1,-1,1,-1]-946/9*f23[-1,-1,-1,
1,1]-125/9*f23[-1,-1,1,-1,-1]-569/9*f23[-1,-1,1,-1,1]+656/9*f23[-1,-1,1,1,-1]+
199/9*f23[-1,1,1,-1,1]-1070/9*f23[-1,1,1,1,-1]-4886/3*f23[-1,1,1,1,1]-125/9*f23
[1,-1,-1,-1,-1]-569/9*f23[1,-1,-1,-1,1]+656/9*f23[1,-1,-1,1,-1]+1499/9*f23[1,-1
,-1,1,1]-421/9*f23[1,-1,1,-1,-1]+838/9*f23[1,-1,1,-1,1]-1322/9*f23[1,-1,1,1,-1]
-977/3*f23[1,-1,1,1,1]+790/9*f23[1,1,-1,-1,-1]+113*f23[1,1,-1,-1,1]-746/9*f23[1
,1,-1,1,-1]-2002/9*f23[1,1,-1,1,1])*z2+(-2083627/2592*f23[-1,-1,-1]+14909/162*
f23[1,1,-1]+2131009/1296*f23[1,1,1]-1711337/2592*f23[1,-1,1]+450763/2592*f23[-1
,-1,1]+73021301/20736*f23[3]-199595/432*f23[-1,1,-1]-3607711/1296*f23[-1,1,1]+
450763/2592*f23[1,-1,-1])*z4-216*f23[1,-1,-1,-1,1,1,1]+277/6*f23[1,-1,-1,1,-1,-\
1,-1]+295/3*f23[1,-1,-1,1,-1,-1,1]-82/3*f23[1,-1,-1,1,-1,1,-1]-737/3*f23[1,-1,-\
1,1,-1,1,1]+307/3*f23[1,-1,-1,1,1,-1,-1]-398/3*f23[1,-1,-1,1,1,-1,1]+461/3*f23[
1,-1,-1,1,1,1,-1]+1036/3*f23[1,-1,-1,1,1,1,1]-48*f23[1,-1,1,-1,-1,-1,-1]+253/3*
f23[1,-1,1,-1,-1,-1,1]-256/3*f23[1,-1,1,-1,-1,1,-1]-526/3*f23[1,-1,1,-1,-1,1,1]
-4530979/15360*f23[-1,5,-1]-578651/384*f23[3,3,-1]-112*f23[1,1,1,-1,-1,-1,1]+
152*f23[1,1,1,-1,-1,1,-1]+749/3*f23[1,1,1,-1,-1,1,1]-391/6*f23[1,1,1,-1,1,-1,-1
]+793/3*f23[1,1,1,-1,1,-1,1]-173*f23[1,1,1,-1,1,1,-1]-1763/3*f23[1,1,1,-1,1,1,1
]+162*f23[1,1,1,1,-1,-1,-1]-170/3*f23[1,-1,-1,-1,-1,-1,1]+37*f23[1,-1,-1,-1,-1,
1,-1]+382/3*f23[1,-1,-1,-1,-1,1,1]-48*f23[1,-1,-1,-1,1,-1,-1]+283/3*f23[1,-1,-1
,-1,1,-1,1]-87*f23[1,-1,-1,-1,1,1,-1]+469/3*f23[-1,3,-1,-1,1]+3121/48*f23[-1,3,
-1,1,-1]+893/48*f23[-1,3,-1,1,1]-747/32*f23[-1,3,1,-1,-1]+71/8*f23[-1,3,1,-1,1]
+133/6*f23[-1,3,1,1,-1]-3613/12*f23[1,3,1,1,-1]-2905/16*f23[1,3,1,1,1]-2917/4*
f23[1,1,-1,-1,3]+32983/24*f23[1,1,-1,1,3]+2767/6*f23[1,1,-1,3,-1]+18061/16*f23[
1,1,-1,3,1]+79103/48*f23[1,1,1,-1,3]-13415/12*f23[1,1,1,1,3]-2305/12*f23[1,1,1,
3,-1]-50615/48*f23[1,1,1,3,1]-8297/24*f23[1,1,3,-1,-1]+6403/24*f23[1,1,3,-1,1]-\
951/4*f23[1,1,3,1,-1]-19693/24*f23[1,1,3,1,1]-33385/96*f23[1,3,-1,-1,-1]-1019/4
*f23[1,3,-1,-1,1]-4525/48*f23[1,3,-1,1,-1]+32857/48*f23[1,3,-1,1,1]-27971/96*
f23[1,3,1,-1,-1]+26863313/7680*f23[5,-1,-1]-52997/96*f23[-1,-1,-1,-1,3]-665/4*
f23[-1,-1,-1,3,-1]-2885/8*f23[-1,-1,3,-1,-1]-3351/32*f23[-1,3,-1,-1,-1]-2763/8*
f23[3,-1,-1,-1,-1]-105*f23[-1,-1,-1,-1,-1,-1,-1]+13636367/5120*f23[-1,1,5]-\
62019241/7680*f23[-1,5,1]+7012/3*f23[3,1,3]+1141085/384*f23[3,3,1]+15733237/
1536*f23[5,-1,1]+23735101/1920*f23[5,1,-1]+8724587/2560*f23[5,1,1]-2185/8*f23[1
,-1,3,-1,1]+11807/48*f23[1,-1,3,1,-1]+1163/2*f23[1,-1,3,1,1]+1805/48*f23[-1,1,3
,-1,-1]+6437/48*f23[-1,1,3,-1,1]+5717/48*f23[-1,1,3,1,-1]-8143/48*f23[-1,1,3,1,
1]+11185/48*f23[-1,-1,3,-1,1]-3407/12*f23[-1,-1,3,1,-1]-9919/48*f23[-1,-1,3,1,1
]+6093/32*f23[-1,1,-1,-1,3]-12769/24*f23[-1,1,-1,1,3]-22211/96*f23[-1,1,-1,3,-1
]-1066/3*f23[-1,1,-1,3,1]-4001/12*f23[-1,1,1,-1,3]-2055/8*f23[-1,1,1,1,3]+10609
/48*f23[-1,1,1,3,-1]-4565/16*f23[-1,1,1,3,1]+1489/8*f23[-1,-1,-1,1,3]+10645/48*
f23[-1,-1,-1,3,1]+1787/3*f23[-1,-1,1,-1,3]-17591/24*f23[-1,-1,1,1,3]-17125/96*
f23[-1,-1,1,3,-1]-10359/16*f23[-1,-1,1,3,1]-26263319/3840*f23[1,1,5]+697301/768
*f23[1,3,3]-47077831/7680*f23[1,5,-1]+60515309/7680*f23[1,5,1]+7475/48*f23[-1,3
,1,1,1]+1787/3*f23[1,-1,-1,-1,3]-17591/24*f23[1,-1,-1,1,3]-17125/96*f23[1,-1,-1
,3,-1]-10359/16*f23[1,-1,-1,3,1]-13447/12*f23[1,-1,1,-1,3]+5609/6*f23[1,-1,1,1,
3]+11863/96*f23[1,-1,1,3,-1]+5311/6*f23[1,-1,1,3,1]+8075/24*f23[1,-1,3,-1,-1]-\
171*f23[1,-1,1,-1,1,-1,1]+380/3*f23[1,-1,1,-1,1,1,-1]+413*f23[1,-1,1,-1,1,1,1]-\
571/6*f23[1,-1,1,1,-1,-1,-1]-460/3*f23[1,-1,1,1,-1,-1,1]+113/3*f23[-1,1,-1,1,1,
1,-1]+1387/3*f23[-1,1,-1,1,1,1,1]-58*f23[-1,1,1,-1,-1,-1,-1]+27*f23[-1,1,1,-1,-\
1,-1,1]-215/3*f23[-1,1,1,-1,-1,1,-1]-126*f23[-1,1,1,-1,-1,1,1]+47/6*f23[-1,1,1,
-1,1,-1,-1]-446/3*f23[-1,1,1,-1,1,-1,1]-19*f23[-1,1,1,-1,1,1,-1]+1157/3*f23[-1,
1,1,-1,1,1,1]-68*f23[-1,1,1,1,-1,-1,-1]-397/3*f23[-1,1,1,1,-1,-1,1]-221/3*f23[-\
1,1,1,1,-1,1,-1]+853/3*f23[-1,1,1,1,-1,1,1]-156*f23[-1,1,1,1,1,-1,-1]+167*f23[-\
1,1,1,1,1,-1,1]-10*f23[-1,1,1,1,1,1,-1]-2178*f23[-1,1,1,1,1,1,1]+461/3*f23[-1,-\
1,1,1,1,1,-1]-548303/768*f23[-1,3,3]-518820950613701/15375360*f23[7]+329/6*f23[
1,-1,1,-1,1,-1,-1]+4409881/1280*f23[1,-1,5]+97*f23[1,1,1,-1,-1,-1,-1]-3319219/
768*f23[3,-1,3]+1050*f23[1,1,1,1,1,1,1]+73/3*f23[1,-1,1,1,-1,1,-1]+372*f23[1,-1
,1,1,-1,1,1]-502/3*f23[1,-1,1,1,1,-1,-1]+163*f23[1,-1,1,1,1,-1,1]-265*f23[1,-1,
1,1,1,1,-1]-1696/3*f23[1,-1,1,1,1,1,1]+48*f23[1,1,-1,-1,-1,-1,-1]+283/3*f23[1,1
,-1,-1,-1,-1,1]-33*f23[1,1,-1,-1,-1,1,-1]-694/3*f23[1,1,-1,-1,-1,1,1]+571/6*f23
[1,1,-1,-1,1,-1,-1]-122*f23[1,1,-1,-1,1,-1,1]+157*f23[1,1,-1,-1,1,1,-1]+881/3*
f23[1,1,-1,-1,1,1,1]-148/3*f23[1,1,-1,1,-1,-1,-1]-503/3*f23[1,1,-1,1,-1,-1,1]+
67*f23[1,1,-1,1,-1,1,-1]+1231/3*f23[1,1,-1,1,-1,1,1]-161*f23[1,1,-1,1,1,-1,-1]+
745/3*f23[1,1,-1,1,1,-1,1]-748/3*f23[1,1,-1,1,1,1,-1]-1772/3*f23[1,1,-1,1,1,1,1
]+701/3*f23[1,1,1,1,-1,-1,1]-46/3*f23[1,1,1,1,-1,1,-1]-1354/3*f23[1,1,1,1,-1,1,
1]+820/3*f23[1,1,1,1,1,-1,-1]-115*f23[1,1,1,1,1,-1,1]+520*f23[1,1,1,1,1,1,-1]-\
58*f23[-1,-1,-1,1,-1,-1,1]-61/3*f23[-1,-1,-1,1,-1,1,-1]+110*f23[-1,-1,-1,1,-1,1
,1]-337/6*f23[-1,-1,-1,1,1,-1,-1]+85/3*f23[-1,-1,-1,1,1,-1,1]-220/3*f23[-1,-1,-\
1,1,1,1,-1]-141*f23[-1,-1,-1,1,1,1,1]+100/3*f23[-1,-1,-1,-1,-1,-1,1]+739/4*f23[
3,-1,-1,-1,1]-2037/8*f23[3,-1,-1,1,-1]-475/24*f23[3,-1,-1,1,1]+1375/48*f23[3,-1
,1,-1,-1]-2567/8*f23[3,-1,1,-1,1]+9047/24*f23[3,-1,1,1,-1]+16705/24*f23[3,-1,1,
1,1]-1103/4*f23[3,1,-1,-1,-1]-923/12*f23[3,1,-1,-1,1]+3413/24*f23[3,1,-1,1,-1]+
937/3*f23[3,1,-1,1,1]-1995/16*f23[3,1,1,-1,-1]-5009/24*f23[3,1,1,-1,1]-870*f23[
3,1,1,1,-1]+36927/8*f23[3,1,1,1,1]+1417/6*f23[1,3,1,-1,1]+9451919/3072*f23[-1,-\
1,5]+307/3*f23[-1,-1,1,1,1,-1,-1]-398/3*f23[-1,-1,1,1,1,-1,1]-36*f23[-1,-1,-1,-\
1,-1,1,-1]-113/3*f23[-1,-1,-1,-1,-1,1,1]+9/2*f23[-1,-1,-1,-1,1,-1,-1]-203/3*f23
[-1,-1,-1,-1,1,-1,1]+35*f23[-1,-1,-1,-1,1,1,-1]+169*f23[-1,-1,-1,-1,1,1,1]-33*
f23[-1,-1,-1,1,-1,-1,-1]-353/6*f23[-1,1,-1,-1,1,-1,-1]+76/3*f23[-1,1,-1,-1,1,-1
,1]-226/3*f23[-1,1,-1,-1,1,1,-1]-383/3*f23[-1,1,-1,-1,1,1,1]-107/6*f23[-1,1,-1,
1,-1,-1,-1]+85*f23[-1,1,-1,1,-1,-1,1]-101/3*f23[-1,1,-1,1,-1,1,-1]-217*f23[-1,1
,-1,1,-1,1,1]+359/6*f23[-1,1,-1,1,1,-1,-1]-499/3*f23[-1,1,-1,1,1,-1,1]-170/3*
f23[-1,-1,1,-1,-1,-1,1]+37*f23[-1,-1,1,-1,-1,1,-1]+382/3*f23[-1,-1,1,-1,-1,1,1]
-48*f23[-1,-1,1,-1,1,-1,-1]+283/3*f23[-1,-1,1,-1,1,-1,1]-87*f23[-1,-1,1,-1,1,1,
-1]-216*f23[-1,-1,1,-1,1,1,1]+277/6*f23[-1,-1,1,1,-1,-1,-1]+295/3*f23[-1,-1,1,1
,-1,-1,1]-82/3*f23[-1,-1,1,1,-1,1,-1]-737/3*f23[-1,-1,1,1,-1,1,1]+1036/3*f23[-1
,-1,1,1,1,1,1]-33*f23[-1,1,-1,-1,-1,-1,-1]-170/3*f23[-1,1,-1,-1,-1,-1,1]-20*f23
[-1,1,-1,-1,-1,1,-1]+107*f23[-1,1,-1,-1,-1,1,1])*ff^3+(-\
91249185626550142604472049447/3712422670103347200*z8+(51749154157/673920*f23[-1
,1]+3133431951491/32348160*f23[1,-1]-536777251529/2695680*f23[1,1]-510437562059
/32348160*f23[-1,-1])*z6+(2975/3*f23[1,1,1,1,1,-1]+3030*f23[1,1,1,1,1,1]-1423/3
*f23[1,-1,1,1,1,-1]-4606/3*f23[1,-1,1,1,1,1]+1217/6*f23[1,1,-1,-1,-1,-1]-1063/3
*f23[1,1,-1,-1,-1,1]+521/2*f23[1,1,-1,-1,1,-1]+782*f23[1,1,-1,-1,1,1]-1367/6*
f23[1,1,-1,1,-1,-1]+2006/3*f23[1,1,-1,1,-1,1]-356*f23[1,1,-1,1,1,-1]-1448*f23[1
,1,-1,1,1,1]+872/3*f23[1,1,1,-1,-1,-1]+2069/3*f23[1,1,1,-1,-1,1]-29/6*f23[1,1,1
,-1,1,-1]-3566/3*f23[1,1,1,-1,1,1]+2120/3*f23[1,1,1,1,-1,-1]-452*f23[1,1,1,1,-1
,1]+28597/48*f23[1,3,-1,1]-85543/96*f23[1,3,1,-1]-2185/3*f23[1,3,1,1]-6505/12*
f23[3,-1,-1,1]-2789/48*f23[3,-1,1,-1]+32891/12*f23[3,-1,1,1]-162623/96*f23[-1,-\
1,1,3]-33937/24*f23[-1,-1,3,1]-97489/96*f23[-1,1,-1,3]+17/6*f23[-1,1,1,3]+16553
/48*f23[-1,1,3,-1]-60311813/7680*f23[-1,5]-28925/48*f23[-1,-1,-1,3]+2690/3*f23[
-1,-1,1,1,1,1]-347/3*f23[-1,1,-1,-1,-1,-1]+68/3*f23[-1,1,-1,-1,-1,1]-373/2*f23[
-1,1,-1,-1,1,-1]-20927/24*f23[3,1,-1,-1]+8569/8*f23[3,1,-1,1]-30155/48*f23[3,1,
1,-1]+49013/12*f23[3,1,1,1]-3841/96*f23[-1,3,1,-1]-1695/4*f23[-1,3,1,1]-162623/
96*f23[1,-1,-1,3]+175825/96*f23[1,-1,1,3]+82027/96*f23[1,-1,3,-1]+87671/48*f23[
1,-1,3,1]+10361/3*f23[1,1,-1,3]-4303/2*f23[1,1,1,3]-44467/48*f23[1,1,3,-1]-\
23635/12*f23[1,1,3,1]-58723/48*f23[1,3,-1,-1]+1472/3*f23[1,-1,1,1,-1,1]-200/3*
f23[-1,-1,-1,-1,-1,1]-187/6*f23[-1,-1,-1,-1,1,-1]+1108/3*f23[-1,-1,-1,-1,1,1]-\
115*f23[-1,-1,-1,1,-1,-1]+23*f23[-1,-1,-1,1,-1,1]-1051/6*f23[-1,-1,-1,1,1,-1]-\
314*f23[-1,-1,-1,1,1,1]-65/3*f23[-1,-1,1,-1,-1,-1]+724/3*f23[-1,-1,1,-1,-1,1]-\
317/3*f23[-1,-1,1,-1,1,-1]-1574/3*f23[-1,-1,1,-1,1,1]+1183/6*f23[-1,-1,1,1,-1,-\
1]-1082/3*f23[-1,-1,1,1,-1,1]+791/3*f23[-1,-1,1,1,1,-1]-18*f23[-1,1,1,1,-1,1]-\
1396/3*f23[-1,1,1,1,1,-1]-9554/3*f23[-1,1,1,1,1,1]-65/3*f23[1,-1,-1,-1,-1,-1]+
724/3*f23[1,-1,-1,-1,-1,1]-317/3*f23[1,-1,-1,-1,1,-1]-1574/3*f23[1,-1,-1,-1,1,1
]+1183/6*f23[1,-1,-1,1,-1,-1]-1082/3*f23[1,-1,-1,1,-1,1]+791/3*f23[1,-1,-1,1,1,
-1]+2690/3*f23[1,-1,-1,1,1,1]-793/6*f23[1,-1,1,-1,-1,-1]-1243/3*f23[1,-1,1,-1,-\
1,1]+133/2*f23[1,-1,1,-1,1,-1]+2756/3*f23[1,-1,1,-1,1,1]-1207/3*f23[1,-1,1,1,-1
,-1]-976/3*f23[-1,1,-1,-1,1,1]-107/2*f23[-1,1,-1,1,-1,-1]-893/3*f23[-1,1,-1,1,-\
1,1]+245/6*f23[-1,1,-1,1,1,-1]+616*f23[-1,1,-1,1,1,1]-1069/6*f23[-1,1,1,-1,-1,-\
1]-1033/3*f23[-1,1,1,-1,-1,1]-769/6*f23[-1,1,1,-1,1,-1]+902/3*f23[-1,1,1,-1,1,1
]-2153/6*f23[-1,1,1,1,-1,-1]-99919/96*f23[-1,-1,3,-1]-24509/48*f23[-1,3,-1,-1]-\
9337/8*f23[3,-1,-1,-1]-385*f23[-1,-1,-1,-1,-1,-1]+18323/384*f23[3,3]+274510249/
15360*f23[5,-1]-61851157/15360*f23[1,5]+152653543/1920*f23[5,1]-15269/48*f23[-1
,1,3,1]+10765/16*f23[-1,3,-1,1])*z2+(-1332029/864*f23[1,1,-1,1]+111655/288*f23[
1,1,1,-1]+2317723/432*f23[1,1,1,1]-253789/216*f23[-1,-1,-1,-1]-2574331/768*f23[
1,3]+205021/48*f23[3,1]-26663/54*f23[-1,-1,-1,1]-42875/108*f23[-1,-1,1,-1]+
182231/144*f23[-1,-1,1,1]-501653/864*f23[-1,1,-1,-1]-29353/72*f23[-1,1,-1,1]-\
264445/288*f23[-1,1,1,-1]-509345/96*f23[-1,1,1,1]-42875/108*f23[1,-1,-1,-1]+
182231/144*f23[1,-1,-1,1]+1919/12*f23[1,-1,1,-1]-2173061/864*f23[1,-1,1,1]+
54143/48*f23[1,1,-1,-1]-2118739/6912*f23[3,-1]-29224343/6912*f23[-1,3])*z4-\
53384301/5120*f23[1,1,5,-1]+17516933/1280*f23[1,1,5,1]+12245523/2560*f23[5,-1,1
,-1]+9405433/512*f23[5,-1,1,1]+9132401/1024*f23[5,1,-1,-1]+764055/64*f23[5,1,-1
,1]+58567711/5120*f23[5,1,1,-1]+11285781/2560*f23[5,1,1,1]-512281/64*f23[3,-1,1
,3]-1880293/256*f23[3,-1,3,1]-254181/32*f23[3,1,-1,3]+1411347/256*f23[3,1,1,3]-\
125589/64*f23[3,1,3,-1]+799569/128*f23[3,1,3,1]-160933/128*f23[3,3,-1,1]-\
1824897/128*f23[-1,5,1,1]-23814783/2048*f23[1,-1,-1,5]+219016347/10240*f23[1,-1
,1,5]-346487/512*f23[1,-1,3,3]+5046939/512*f23[1,-1,5,-1]-10692973/1280*f23[1,-\
1,5,1]+53555001/5120*f23[1,1,-1,5]-141589871/5120*f23[1,1,1,5]+23787/64*f23[1,1
,3,3]+58427/16*f23[1,1,1,-1,1,3]+61305/32*f23[1,1,1,-1,3,-1]+957/2*f23[1,1,1,1,
-1,-1,1,-1]+582*f23[1,1,1,1,-1,-1,1,1]-121*f23[1,1,1,1,-1,1,-1,-1]+598*f23[1,1,
1,1,-1,1,-1,1]-503*f23[1,1,1,1,-1,1,1,-1]+10941/8*f23[1,1,3,-1,1,1]-11737/16*
f23[1,1,3,1,-1,-1]+3615/8*f23[1,1,3,1,-1,1]-11195/16*f23[1,1,3,1,1,-1]-7049/4*
f23[1,1,3,1,1,1]-5295/4*f23[1,-1,3,-1,1,1]+5697/8*f23[1,-1,3,1,-1,-1]-6275/16*
f23[1,-1,3,1,-1,1]+9971/16*f23[1,-1,3,1,1,-1]+20255/16*f23[1,-1,3,1,1,1]+67881/
32*f23[1,1,-1,-1,-1,3]-26415/16*f23[1,1,-1,-1,1,3]-11905/32*f23[1,1,-1,-1,3,-1]
-6827/4*f23[1,1,-1,-1,3,1]-104989/32*f23[1,1,-1,1,-1,3]+48853/16*f23[1,1,-1,1,1
,3]+14779/16*f23[1,1,-1,1,3,-1]+25159/8*f23[1,1,-1,1,3,1]+21811/16*f23[1,1,-1,3
,-1,-1]-10613/16*f23[1,1,-1,3,-1,1]+38119/32*f23[1,1,-1,3,1,-1]+2319*f23[1,1,-1
,3,1,1]-12359/8*f23[1,1,1,-1,-1,3]-1368*f23[1,1,-1,1,1,1,1,1]+203*f23[1,1,1,-1,
-1,-1,-1,-1]+234*f23[1,1,1,-1,-1,-1,-1,1]-89*f23[1,1,1,-1,-1,-1,1,-1]-545*f23[1
,1,1,-1,-1,-1,1,1]+300*f23[1,1,1,-1,-1,1,-1,-1]-174*f23[1,1,1,-1,-1,1,-1,1]+
1013/2*f23[1,1,1,-1,-1,1,1,-1]+611*f23[1,1,1,-1,-1,1,1,1]-457/4*f23[1,1,1,-1,1,
-1,-1,-1]-372*f23[1,1,1,-1,1,-1,-1,1]+587/2*f23[1,1,1,-1,1,-1,1,-1]+1019*f23[1,
1,1,-1,1,-1,1,1]-444*f23[1,1,1,-1,1,1,-1,-1]+553*f23[1,1,1,-1,1,1,-1,1]-1533/2*
f23[1,1,1,-1,1,1,1,-1]-1442*f23[1,1,1,-1,1,1,1,1]+321*f23[1,1,1,1,-1,-1,-1,-1]-\
172*f23[1,1,1,1,-1,-1,-1,1]-348685/256*f23[3,3,-1,-1]+76644659/10240*f23[5,-1,-\
1,-1]-1767/8*f23[-1,-1,-1,-1,-1,3]-1469/2*f23[-1,-1,-1,-1,3,-1]-719/2*f23[-1,-1
,-1,3,-1,-1]-52759/64*f23[-1,-1,3,-1,-1,-1]-18231/64*f23[-1,3,-1,-1,-1,-1]+
529900191576219/32800768*f23[-1,7]+859795417/8192*f23[3,5]-8479062181249831/
164003840*f23[7,-1]+15807833/1280*f23[-1,-1,-1,5]+39807/256*f23[-1,-1,3,3]-\
20153887/10240*f23[-1,-1,5,-1]-417681/256*f23[-1,3,-1,3]-40941/128*f23[-1,3,3,-\
1]-14442797/2048*f23[-1,5,-1,-1]-12757/128*f23[3,-1,-1,3]-1195421/256*f23[3,-1,
3,-1]+689/4*f23[1,1,-1,-1,1,-1,-1,-1]+268*f23[1,1,-1,-1,1,-1,-1,1]-80*f23[1,1,-\
1,-1,1,-1,1,-1]-573*f23[1,1,-1,-1,1,-1,1,1]+310*f23[1,1,-1,-1,1,1,-1,-1]-179*
f23[1,1,-1,-1,1,1,-1,1]+1055/2*f23[1,1,-1,-1,1,1,1,-1]+688*f23[1,1,-1,-1,1,1,1,
1]-185/2*f23[1,1,-1,1,-1,-1,-1,-1]+224*f23[1,1,-1,1,-1,-1,-1,1]-567/2*f23[1,1,-\
1,1,-1,-1,1,-1]-523*f23[1,1,-1,1,-1,-1,1,1]+198*f23[1,1,-1,1,-1,1,-1,-1]-391*
f23[1,1,-1,1,-1,1,-1,1]-33/2*f23[-1,1,1,-1,-1,-1,1,-1]+162*f23[-1,1,1,-1,-1,-1,
1,1]-132*f23[-1,1,1,-1,-1,1,-1,-1]+11*f23[-1,1,1,-1,-1,1,-1,1]-180*f23[-1,1,1,-\
1,-1,1,1,-1]-221*f23[-1,1,1,-1,-1,1,1,1]-45/4*f23[-1,1,1,-1,1,-1,-1,-1]+123*f23
[-1,1,1,-1,1,-1,-1,1]-255/2*f23[-1,1,-1,-1,1,1,-1,-1]+8*f23[-1,1,-1,-1,1,1,-1,1
]-393/2*f23[-1,1,-1,-1,1,1,1,-1]-1025/2*f23[1,-1,1,1,1,1,-1,-1]+174*f23[1,-1,1,
1,1,1,-1,1]-848*f23[1,-1,1,1,1,1,1,-1]-1224*f23[1,-1,1,1,1,1,1,1]+105*f23[1,1,-\
1,-1,-1,-1,-1,-1]-132*f23[1,1,-1,-1,-1,-1,-1,1]+361/2*f23[1,1,-1,-1,-1,-1,1,-1]
+278*f23[1,1,-1,-1,-1,-1,1,1]-101*f23[1,1,-1,-1,-1,1,-1,-1]+245*f23[1,1,-1,-1,-\
1,1,-1,1]-288*f23[1,1,-1,-1,-1,1,1,-1]-659*f23[1,1,-1,-1,-1,1,1,1]-275*f23[-1,1
,1,1,-1,1,-1,1]-1/2*f23[-1,1,1,1,-1,1,1,-1]+562*f23[-1,1,1,1,-1,1,1,1]-195*f23[
-1,1,1,1,1,-1,-1,-1]-268*f23[-1,1,1,1,1,-1,-1,1]-153/2*f23[-1,1,-1,1,1,-1,1,-1]
-559*f23[-1,1,-1,1,1,-1,1,1]+224*f23[-1,1,-1,1,1,1,-1,-1]-283*f23[-1,1,-1,1,1,1
,-1,1]+553/2*f23[-1,1,-1,1,1,1,1,-1]+968*f23[-1,1,-1,1,1,1,1,1]-79*f23[-1,1,1,-\
1,-1,-1,-1,-1]-110*f23[-1,1,1,-1,-1,-1,-1,1]+4*f23[-1,1,1,1,-1,1,-1,-1]-\
139422997/40960*f23[5,3]+122*f23[-1,1,1,-1,1,1,-1,-1]-289*f23[-1,1,1,-1,1,1,-1,
1]+267/2*f23[-1,1,1,-1,1,1,1,-1]+782*f23[-1,1,1,-1,1,1,1,1]-141*f23[-1,1,1,1,-1
,-1,-1,-1]+13*f23[-1,1,1,1,-1,-1,-1,1]-335/2*f23[-1,1,1,1,-1,-1,1,-1]-233*f23[-\
1,1,1,1,-1,-1,1,1]-267*f23[-1,1,1,1,1,1,1,-1]-3876*f23[-1,1,1,1,1,1,1,1]+90*f23
[1,-1,-1,-1,-1,-1,-1,1]-85*f23[1,-1,-1,-1,-1,-1,1,-1]-210*f23[1,-1,-1,-1,-1,-1,
1,1]+183/2*f23[1,-1,-1,-1,-1,1,-1,-1]-132*f23[1,-1,-1,-1,-1,1,-1,1]+191*f23[1,-\
1,-1,-1,-1,1,1,-1]+348*f23[1,-1,-1,-1,-1,1,1,1]-175/2*f23[1,-1,-1,-1,1,-1,-1,-1
]-167*f23[1,-1,-1,-1,1,-1,-1,1]+153/2*f23[1,-1,-1,-1,1,-1,1,-1]+400*f23[1,-1,-1
,-1,1,-1,1,1]-397/2*f23[1,-1,-1,-1,1,1,-1,-1]+172*f23[1,-1,-1,-1,1,1,-1,1]-324*
f23[1,-1,-1,-1,1,1,1,-1]-528*f23[1,-1,-1,-1,1,1,1,1]-115*f23[-1,1,1,-1,1,-1,1,-\
1]-417*f23[-1,1,1,-1,1,-1,1,1]-4608473040406241/82001920*f23[1,7]-\
2777589634884499/82001920*f23[7,1]-1881/8*f23[3,-1,-1,-1,-1,1]+15*f23[3,-1,-1,-\
1,1,-1]+1224*f23[3,-1,-1,-1,1,1]-2077/4*f23[3,-1,-1,1,-1,-1]+1897/8*f23[3,-1,-1
,1,-1,1]-10647/16*f23[3,-1,-1,1,1,-1]-565/4*f23[3,-1,-1,1,1,1]+393/4*f23[3,-1,1
,-1,-1,-1]+8795/16*f23[3,-1,1,-1,-1,1]-4171/8*f23[3,-1,1,-1,1,-1]-11581/8*f23[3
,-1,1,-1,1,1]+6035/8*f23[3,-1,1,1,-1,-1]-3691/4*f23[3,-1,1,1,-1,1]+22455/16*f23
[3,-1,1,1,1,-1]+19325/8*f23[3,-1,1,1,1,1]-1133/2*f23[3,1,-1,-1,-1,-1]+2279/8*
f23[3,1,-1,-1,-1,1]-4961/8*f23[3,1,-1,-1,1,-1]-47167/64*f23[1,3,-1,-1,-1,-1]+
2267/8*f23[1,3,-1,-1,-1,1]-2545/4*f23[1,3,-1,-1,1,-1]-6733/16*f23[1,3,-1,-1,1,1
]-29049/16*f23[3,1,1,1,1,-1]+7823*f23[3,1,1,1,1,1]-1854267/256*f23[1,3,-1,3]+
1316547/512*f23[1,3,1,3]-100993/64*f23[1,3,3,-1]+26019/8*f23[1,3,3,1]-4448129/
5120*f23[1,5,-1,-1]-905743/128*f23[1,5,-1,1]-5156733/5120*f23[1,5,1,-1]+
26612313/1280*f23[1,5,1,1]-38498349/10240*f23[-1,1,5,-1]-10186429/2560*f23[-1,1
,5,1]-818639/512*f23[-1,3,1,3]-32197/128*f23[-1,3,3,1]+12023467/2560*f23[-1,5,-\
1,1]+5203737/5120*f23[-1,5,1,-1]-23814783/2048*f23[-1,-1,1,5]+27661937/2560*f23
[-1,-1,5,1]-7168373/10240*f23[-1,1,-1,5]+23819659/5120*f23[-1,1,1,5]-161833/512
*f23[-1,1,3,3]+17905/32*f23[1,3,-1,1,1,-1]+34903/16*f23[1,3,-1,1,1,1]-30679/64*
f23[1,3,1,-1,-1,-1]-10091/16*f23[1,3,1,-1,-1,1]-99/4*f23[1,3,1,-1,1,-1]+20571/
16*f23[1,3,1,-1,1,1]-18119/32*f23[1,3,1,1,-1,-1]+4079/16*f23[1,3,1,1,-1,1]-\
28533/32*f23[1,3,1,1,1,-1]-3601/8*f23[1,3,1,1,1,1]+53441/16*f23[1,1,1,-1,3,1]+
35737/8*f23[1,1,1,1,-1,3]-34975/16*f23[1,1,1,1,1,3]-13551/16*f23[1,1,1,1,3,-1]-\
18547/8*f23[1,1,1,1,3,1]-25741/32*f23[1,1,1,3,-1,-1]+3011/8*f23[1,1,1,3,-1,1]-\
18853/32*f23[1,1,1,3,1,-1]-8341/4*f23[1,1,1,3,1,1]-1593/2*f23[1,1,3,-1,-1,-1]-\
420*f23[1,1,3,-1,-1,1]-965/16*f23[1,1,3,-1,1,-1]+39209/64*f23[1,-1,1,3,-1,-1]-\
6809/16*f23[1,-1,1,3,-1,1]+9467/16*f23[1,-1,1,3,1,-1]+29729/16*f23[1,-1,1,3,1,1
]+21971/32*f23[1,-1,3,-1,-1,-1]+6723/16*f23[1,-1,3,-1,-1,1]+1537/16*f23[1,-1,3,
-1,1,-1]+66275/32*f23[1,-1,-1,1,-1,3]-50835/32*f23[1,-1,-1,1,1,3]-12951/32*f23[
1,-1,-1,1,3,-1]-27245/16*f23[1,-1,-1,1,3,1]-40943/64*f23[1,-1,-1,3,-1,-1]+3063/
8*f23[1,-1,-1,3,-1,1]-18007/32*f23[1,-1,-1,3,1,-1]-21587/16*f23[1,-1,-1,3,1,1]+
4961/4*f23[1,-1,1,-1,-1,3]-76641/32*f23[1,-1,1,-1,1,3]-9231/8*f23[1,-1,1,-1,3,-\
1]-35825/16*f23[1,-1,1,-1,3,1]-12731/4*f23[1,-1,1,1,-1,3]+62783/32*f23[1,-1,1,1
,1,3]+14463/32*f23[1,-1,1,1,3,-1]+34581/16*f23[1,-1,1,1,3,1]+771/8*f23[-1,3,-1,
-1,-1,1]-81/32*f23[1,3,-1,1,-1,-1]-6291/8*f23[1,3,-1,1,-1,1]+361/2*f23[-1,-1,-1
,-1,1,1,1,-1]+441*f23[-1,-1,-1,-1,1,1,1,1]-60*f23[-1,-1,-1,1,-1,-1,-1,-1]+18*
f23[-1,-1,-1,1,-1,-1,-1,1]-96*f23[-1,-1,-1,1,-1,-1,1,-1]-15*f23[-1,-1,-1,-1,-1,
-1,-1,1]+190*f23[-1,-1,-1,-1,-1,-1,1,1]-66*f23[-1,-1,-1,-1,-1,1,-1,-1]+12*f23[-\
1,-1,-1,-1,-1,1,-1,1]-185/2*f23[-1,-1,-1,-1,-1,1,1,-1]-2719/8*f23[3,1,-1,-1,1,1
]+657/8*f23[3,1,-1,1,-1,-1]-4895/8*f23[3,1,-1,1,-1,1]+1819/2*f23[3,1,-1,1,1,-1]
+13101/8*f23[3,1,-1,1,1,1]-16303/32*f23[3,1,1,-1,-1,-1]-1665/4*f23[3,1,1,-1,-1,
1]+4421/16*f23[3,1,1,-1,1,-1]+5603/8*f23[3,1,1,-1,1,1]-6395/16*f23[3,1,1,1,-1,-\
1]-3221/8*f23[3,1,1,1,-1,1]-231*f23[-1,-1,-1,-1,1,-1,1,1]+112*f23[-1,-1,-1,-1,1
,1,-1,-1]-150*f23[-1,-1,-1,-1,1,1,-1,1]-313/8*f23[-1,-1,-1,1,3,-1]+6063/16*f23[
-1,-1,-1,1,3,1]+2433/16*f23[-1,-1,-1,3,-1,1]-3257/32*f23[-1,-1,-1,3,1,-1]+8761/
16*f23[-1,-1,-1,3,1,1]-34465/32*f23[-1,-1,1,-1,-1,3]+40877/32*f23[-1,-1,1,-1,1,
3]-16941/16*f23[-1,-1,-1,-1,1,3]-30257/32*f23[-1,-1,-1,-1,3,1]-3031/4*f23[-1,-1
,-1,1,-1,3]-186981/256*f23[3,3,1,-1]+888349/128*f23[3,3,1,1]-31509869/5120*f23[
5,-1,-1,1]-3627/4*f23[3,-1,-1,-1,-1,-1]-210*f23[-1,-1,-1,-1,-1,-1,-1,-1]+12505/
32*f23[-1,1,-1,-1,1,3]-367/16*f23[-1,1,-1,-1,3,-1]-40943/64*f23[-1,-1,1,3,-1,-1
]+3063/8*f23[-1,-1,1,3,-1,1]-18007/32*f23[-1,-1,1,3,1,-1]-21587/16*f23[-1,-1,1,
3,1,1]+15219/32*f23[-1,-1,1,-1,3,-1]+20663/16*f23[-1,-1,1,-1,3,1]+66275/32*f23[
-1,-1,1,1,-1,3]-50835/32*f23[-1,-1,1,1,1,3]-12951/32*f23[-1,-1,1,1,3,-1]-27245/
16*f23[-1,-1,1,1,3,1]+12671/32*f23[-1,-1,-1,1,1,3]-73*f23[1,-1,-1,1,1,-1,1,-1]-\
600*f23[1,-1,-1,1,1,-1,1,1]+657/2*f23[1,-1,-1,1,1,1,-1,-1]-200*f23[1,-1,-1,1,1,
1,-1,1]+518*f23[1,-1,-1,1,1,1,1,-1]+784*f23[1,-1,-1,1,1,1,1,1]-105*f23[1,-1,1,-\
1,-1,-1,-1,-1]-150*f23[1,-1,1,-1,-1,-1,-1,1]+175/2*f23[1,-1,1,-1,-1,-1,1,-1]+
382*f23[1,-1,1,-1,-1,-1,1,1]-365/2*f23[1,-1,1,-1,-1,1,-1,-1]+163*f23[1,-1,1,-1,
-1,1,-1,1]-322*f23[1,-1,1,-1,-1,1,1,-1]-453*f23[1,-1,1,-1,-1,1,1,1]+389/4*f23[1
,-1,1,-1,1,-1,-1,-1]-279/2*f23[-1,1,1,1,1,-1,1,-1]+354*f23[-1,1,1,1,1,-1,1,1]-\
395*f23[-1,1,1,1,1,1,-1,-1]+82*f23[-1,1,1,1,1,1,-1,1]+20503/16*f23[-1,-1,3,-1,1
,1]-21469/32*f23[-1,-1,3,1,-1,-1]+2285/8*f23[-1,-1,3,1,-1,1]-20361/32*f23[-1,-1
,3,1,1,-1]-8705/16*f23[-1,-1,3,1,1,1]-23637/32*f23[-1,1,-1,-1,-1,3]-201/2*f23[1
,-1,-1,1,-1,1,-1,-1]+255*f23[1,-1,-1,1,-1,1,-1,1]-563/2*f23[1,-1,-1,1,-1,1,1,-1
]-692*f23[1,-1,-1,1,-1,1,1,1]+369/2*f23[1,-1,-1,1,1,-1,-1,-1]+268*f23[1,-1,-1,1
,1,-1,-1,1]-885/32*f23[-1,1,3,1,-1,-1]+2431/16*f23[-1,1,3,1,-1,1]+4*f23[-1,-1,-\
1,-1,1,-1,-1,-1]+183/2*f23[-1,-1,-1,-1,1,-1,-1,1]-76*f23[-1,-1,-1,-1,1,-1,1,-1]
+65/4*f23[-1,3,-1,-1,1,-1]+6421/16*f23[-1,3,-1,-1,1,1]+4799/32*f23[-1,3,-1,1,-1
,-1]-81*f23[-1,3,-1,1,-1,1]+909/32*f23[-1,3,-1,1,1,-1]-1635/16*f23[-1,3,-1,1,1,
1]-20553/64*f23[-1,3,1,-1,-1,-1]+5581/16*f23[-1,3,1,-1,-1,1]+231/16*f23[-1,3,1,
-1,1,-1]-795/16*f23[-1,3,1,-1,1,1]-2493/32*f23[-1,3,1,1,-1,-1]+921/16*f23[-1,3,
1,1,-1,1]+6213/32*f23[-1,3,1,1,1,-1]+2023/8*f23[-1,3,1,1,1,1]-34465/32*f23[1,-1
,-1,-1,-1,3]+40877/32*f23[1,-1,-1,-1,1,3]+15219/32*f23[1,-1,-1,-1,3,-1]+20663/
16*f23[1,-1,-1,-1,3,1]+10483/64*f23[-1,1,3,-1,-1,-1]-149/32*f23[-1,1,3,-1,-1,1]
-195/4*f23[-1,1,3,-1,1,-1]+2043/16*f23[-1,1,3,-1,1,1]+90*f23[-1,-1,1,-1,-1,-1,-\
1,1]-85*f23[-1,-1,1,-1,-1,-1,1,-1]-210*f23[-1,-1,1,-1,-1,-1,1,1]+183/2*f23[-1,-\
1,1,-1,-1,1,-1,-1]-132*f23[-1,-1,1,-1,-1,1,-1,1]+191*f23[-1,-1,1,-1,-1,1,1,-1]+
348*f23[-1,-1,1,-1,-1,1,1,1]-109*f23[-1,-1,-1,1,-1,-1,1,1]-8*f23[-1,-1,-1,1,-1,
1,-1,-1]-109*f23[-1,-1,-1,1,-1,1,-1,1]+77*f23[-1,-1,-1,1,-1,1,1,-1]+329*f23[-1,
-1,-1,1,-1,1,1,1]-263/4*f23[-1,-1,-1,1,1,-1,-1,-1]-130*f23[-1,-1,-1,1,1,-1,-1,1
]-25/2*f23[-1,-1,-1,1,1,-1,1,-1]+179*f23[-1,-1,-1,1,1,-1,1,1]-245/2*f23[-1,-1,-\
1,1,1,1,-1,-1]-54*f23[-1,-1,-1,-1,-1,1,1,1]+255*f23[-1,-1,1,1,-1,1,-1,1]-563/2*
f23[-1,-1,1,1,-1,1,1,-1]-692*f23[-1,-1,1,1,-1,1,1,1]+369/2*f23[-1,-1,1,1,1,-1,-\
1,-1]+268*f23[-1,-1,1,1,1,-1,-1,1]-73*f23[-1,-1,1,1,1,-1,1,-1]-600*f23[-1,-1,1,
1,1,-1,1,1]+657/2*f23[-1,-1,1,1,1,1,-1,-1]-175/2*f23[-1,-1,1,-1,1,-1,-1,-1]-167
*f23[-1,-1,1,-1,1,-1,-1,1]+153/2*f23[-1,-1,1,-1,1,-1,1,-1]+400*f23[-1,-1,1,-1,1
,-1,1,1]-397/2*f23[-1,-1,1,-1,1,1,-1,-1]+172*f23[-1,-1,1,-1,1,1,-1,1]-324*f23[-\
1,-1,1,-1,1,1,1,-1]-528*f23[-1,-1,1,-1,1,1,1,1]+367/4*f23[-1,-1,1,1,-1,-1,-1,-1
]-124*f23[-1,-1,1,1,-1,-1,-1,1]+9*f23[-1,-1,-1,1,1,1,-1,1]-405/2*f23[-1,-1,-1,1
,1,1,1,-1]-232*f23[-1,-1,-1,1,1,1,1,1]-1258*f23[1,1,1,1,-1,1,1,1]+505*f23[1,1,1
,1,1,-1,-1,-1]+610*f23[1,1,1,1,1,-1,-1,1]-65/2*f23[1,1,1,1,1,-1,1,-1]-790*f23[1
,1,1,1,1,-1,1,1]+835*f23[1,1,1,1,1,1,-1,-1]+120*f23[1,1,1,1,1,1,-1,1]+1575*f23[
1,1,1,1,1,1,1,-1]+2100*f23[1,1,1,1,1,1,1,1]-280*f23[1,1,-1,1,1,-1,-1,-1]-465*
f23[1,1,-1,1,1,-1,-1,1]+339/2*f23[1,1,-1,1,1,-1,1,-1]+1088*f23[1,1,-1,1,1,-1,1,
1]-553*f23[1,1,-1,1,1,1,-1,-1]+410*f23[1,1,-1,1,1,1,-1,1]-886*f23[1,1,-1,1,1,1,
1,-1]+160*f23[1,-1,1,1,-1,-1,-1,1]-307*f23[1,-1,1,1,-1,-1,1,-1]-416*f23[1,-1,1,
1,-1,-1,1,1]+229/2*f23[1,-1,1,1,-1,1,-1,-1]-404*f23[1,-1,1,1,-1,1,-1,1]+398*f23
[1,-1,1,1,-1,1,1,-1]+1056*f23[1,-1,1,1,-1,1,1,1]-605/2*f23[1,-1,1,1,1,-1,-1,-1]
-413*f23[1,-1,1,1,1,-1,-1,1]+139/2*f23[1,-1,1,1,1,-1,1,-1]+800*f23[1,-1,1,1,1,-\
1,1,1]+367/4*f23[1,-1,-1,1,-1,-1,-1,-1]-124*f23[1,-1,-1,1,-1,-1,-1,1]+369/2*f23
[1,-1,-1,1,-1,-1,1,-1]+289*f23[1,-1,-1,1,-1,-1,1,1]-94*f23[-1,1,-1,-1,-1,-1,1,-\
1]-102*f23[-1,1,-1,-1,-1,-1,1,1]-13/2*f23[-1,1,-1,-1,-1,1,-1,-1]-107*f23[-1,1,-\
1,-1,-1,1,-1,1]+145/2*f23[-1,1,-1,-1,-1,1,1,-1]+316*f23[-1,1,-1,-1,-1,1,1,1]-74
*f23[-1,1,-1,-1,1,-1,-1,-1]-245/2*f23[-1,1,-1,-1,1,-1,-1,1]-29/2*f23[-1,1,-1,-1
,1,-1,1,-1]+171*f23[-1,1,-1,-1,1,-1,1,1]+369/2*f23[-1,-1,1,1,-1,-1,1,-1]+289*
f23[-1,-1,1,1,-1,-1,1,1]-201/2*f23[-1,-1,1,1,-1,1,-1,-1]+1029/2*f23[1,1,-1,1,-1
,1,1,-1]+1148*f23[1,1,-1,1,-1,1,1,1]+267*f23[1,-1,1,-1,1,-1,-1,1]-333/2*f23[1,-\
1,1,-1,1,-1,1,-1]-675*f23[1,-1,1,-1,1,-1,1,1]+633/2*f23[1,-1,1,-1,1,1,-1,-1]-\
343*f23[1,-1,1,-1,1,1,-1,1]+1065/2*f23[1,-1,1,-1,1,1,1,-1]+1032*f23[1,-1,1,-1,1
,1,1,1]-759/4*f23[1,-1,1,1,-1,-1,-1,-1]-217*f23[-1,1,-1,-1,1,1,1,1]-121/4*f23[-\
1,1,-1,1,-1,-1,-1,-1]-95*f23[-1,1,-1,1,-1,-1,-1,1]+173/2*f23[-1,1,-1,1,-1,-1,1,
-1]+270*f23[-1,1,-1,1,-1,-1,1,1]-183/2*f23[-1,1,-1,1,-1,1,-1,-1]+124*f23[-1,1,-\
1,1,-1,1,-1,1]-417/2*f23[-1,1,-1,1,-1,1,1,-1]-533*f23[-1,1,-1,1,-1,1,1,1]+221/4
*f23[-1,1,-1,1,1,-1,-1,-1]+232*f23[-1,1,-1,1,1,-1,-1,1]-200*f23[-1,-1,1,1,1,1,-\
1,1]+518*f23[-1,-1,1,1,1,1,1,-1]+784*f23[-1,-1,1,1,1,1,1,1]-60*f23[-1,1,-1,-1,-\
1,-1,-1,-1]+15*f23[-1,1,-1,-1,-1,-1,-1,1]-6599/8*f23[-1,1,1,1,3,1]+3387/16*f23[
-1,1,1,3,-1,-1]+921/4*f23[-1,1,1,3,-1,1]+6283/32*f23[-1,1,1,3,1,-1]-752*f23[-1,
1,1,3,1,1]+12471/32*f23[-1,1,-1,-1,3,1]+29633/32*f23[-1,1,-1,1,-1,3]-20121/16*
f23[-1,1,-1,1,1,3]-18099/32*f23[-1,1,-1,1,3,-1]-9169/8*f23[-1,1,-1,1,3,1]-28153
/64*f23[-1,1,-1,3,-1,-1]+305/16*f23[-1,1,-1,3,-1,1]-611*f23[-1,1,-1,3,1,-1]-772
*f23[-1,1,-1,3,1,1]+11089/32*f23[-1,1,1,-1,-1,3]-9861/32*f23[-1,-1,3,-1,-1,1]-\
1333/16*f23[-1,-1,3,-1,1,-1]+8937/32*f23[-1,1,3,1,1,-1]-3239/8*f23[-1,1,3,1,1,1
]-15427/16*f23[-1,1,1,-1,1,3]-11355/16*f23[-1,1,1,-1,3,-1]-12677/16*f23[-1,1,1,
-1,3,1]-27017/32*f23[-1,1,1,1,-1,3]-7545/8*f23[-1,1,1,1,1,3]+9315/16*f23[-1,1,1
,1,3,-1])*ff^2+((-4749305539447363483401089449/103122851947315200*f23[1]+
2518650856889581315879729679/132586523932262400*f23[-1])*z8+(-802781370721/
8087040*f23[-1,-1,1]+8079125613529/16174080*f23[3]-3595280095/179712*f23[-1,1,-\
1]+534185376227/8087040*f23[-1,1,1]-802781370721/8087040*f23[1,-1,-1]+
715971804517/4043520*f23[1,-1,1]+74642777711/2021760*f23[-1,-1,-1]+391202398919
/2695680*f23[1,1,-1]-2108615859313/8087040*f23[1,1,1])*z6+(-1856*f23[1,-1,-1,-1
,1,1,1]+73/2*f23[1,-1,-1,1,-1,-1,-1]+1013*f23[1,-1,-1,1,-1,-1,1]+401/3*f23[1,-1
,-1,1,-1,1,-1]-6068/3*f23[1,-1,-1,1,-1,1,1]+917*f23[1,-1,-1,1,1,-1,-1]-1256*f23
[1,-1,-1,1,1,-1,1]+1538/3*f23[1,-1,-1,1,1,1,-1]+8440/3*f23[1,-1,-1,1,1,1,1]-540
*f23[1,-1,1,-1,-1,-1,-1]+934*f23[1,-1,1,-1,-1,-1,1]-211*f23[1,-1,1,-1,-1,1,-1]-\
1697*f23[1,-1,1,-1,-1,1,1]-370843711/15360*f23[-1,5,-1]-79763/16*f23[3,3,-1]-\
1249*f23[1,1,1,-1,-1,-1,1]+1400/3*f23[1,1,1,-1,-1,1,-1]+7381/3*f23[1,1,1,-1,-1,
1,1]-1851/2*f23[1,1,1,-1,1,-1,-1]+2539*f23[1,1,1,-1,1,-1,1]-283*f23[1,1,1,-1,1,
1,-1]-4794*f23[1,1,1,-1,1,1,1]+1616/3*f23[1,1,1,1,-1,-1,-1]-610*f23[1,-1,-1,-1,
-1,-1,1]+30*f23[1,-1,-1,-1,-1,1,-1]+1168*f23[1,-1,-1,-1,-1,1,1]-503*f23[1,-1,-1
,-1,1,-1,-1]+908*f23[1,-1,-1,-1,1,-1,1]-246*f23[1,-1,-1,-1,1,1,-1]+9541/16*f23[
-1,3,-1,-1,1]+2053/8*f23[-1,3,-1,1,-1]+9527/48*f23[-1,3,-1,1,1]-20363/32*f23[-1
,3,1,-1,-1]+1589/16*f23[-1,3,1,-1,1]-1679/16*f23[-1,3,1,1,-1]-16245/16*f23[1,3,
1,1,-1]-90007/24*f23[1,3,1,1,1]-20797/6*f23[1,1,-1,-1,3]+175163/24*f23[1,1,-1,1
,3]+133547/48*f23[1,1,-1,3,-1]+179801/24*f23[1,1,-1,3,1]+263801/24*f23[1,1,1,-1
,3]-61813/12*f23[1,1,1,1,3]-5281/3*f23[1,1,1,3,-1]-12512/3*f23[1,1,1,3,1]-68767
/24*f23[1,1,3,-1,-1]+52387/24*f23[1,1,3,-1,1]-33041/24*f23[1,1,3,1,-1]-52123/12
*f23[1,1,3,1,1]-49453/32*f23[1,3,-1,-1,-1]-39245/16*f23[1,3,-1,-1,1]-28199/24*
f23[1,3,-1,1,-1]+267769/48*f23[1,3,-1,1,1]-70653/32*f23[1,3,1,-1,-1]+218556373/
15360*f23[5,-1,-1]-30715/8*f23[-1,-1,-1,-1,3]-14049/16*f23[-1,-1,-1,3,-1]-91407
/32*f23[-1,-1,3,-1,-1]-26537/32*f23[-1,3,-1,-1,-1]-3058*f23[3,-1,-1,-1,-1]-660*
f23[-1,-1,-1,-1,-1,-1,-1]-81173911/3072*f23[-1,1,5]+3683377/1280*f23[-1,5,1]+
41087/24*f23[3,1,3]+2946401/384*f23[3,3,1]+122844089/3840*f23[5,-1,1]+121217803
/3840*f23[5,1,-1]+569899493/7680*f23[5,1,1]-1938*f23[1,-1,3,-1,1]+67999/48*f23[
1,-1,3,1,-1]+189353/48*f23[1,-1,3,1,1]+15615/32*f23[-1,1,3,-1,-1]-4351/24*f23[-\
1,1,3,-1,1]-3023/48*f23[-1,1,3,1,-1]-731/6*f23[-1,1,3,1,1]+4057/2*f23[-1,-1,3,-\
1,1]-11073/8*f23[-1,-1,3,1,-1]-158849/48*f23[-1,-1,3,1,1]+2865/8*f23[-1,1,-1,-1
,3]-56975/16*f23[-1,1,-1,1,3]-32131/32*f23[-1,1,-1,3,-1]-77867/24*f23[-1,1,-1,3
,1]-56747/16*f23[-1,1,1,-1,3]+10283/24*f23[-1,1,1,1,3]+12771/16*f23[-1,1,1,3,-1
]-1903/2*f23[-1,1,1,3,1]+300*f23[-1,-1,-1,1,3]+3267/16*f23[-1,-1,-1,3,1]+53325/
16*f23[-1,-1,1,-1,3]-171989/48*f23[-1,-1,1,1,3]-39211/32*f23[-1,-1,1,3,-1]-\
61731/16*f23[-1,-1,1,3,1]-24245987/3840*f23[1,1,5]-628361/768*f23[1,3,3]-\
1434391/256*f23[1,5,-1]+123477853/3840*f23[1,5,1]+1177/24*f23[-1,3,1,1,1]+53325
/16*f23[1,-1,-1,-1,3]-171989/48*f23[1,-1,-1,1,3]-39211/32*f23[1,-1,-1,3,-1]-\
61731/16*f23[1,-1,-1,3,1]-110647/16*f23[1,-1,1,-1,3]+67211/16*f23[1,-1,1,1,3]+
35415/32*f23[1,-1,1,3,-1]+217373/48*f23[1,-1,1,3,1]+40503/16*f23[1,-1,3,-1,-1]-\
4847/3*f23[1,-1,1,-1,1,-1,1]+893/3*f23[1,-1,1,-1,1,1,-1]+3332*f23[1,-1,1,-1,1,1
,1]-463/2*f23[1,-1,1,1,-1,-1,-1]-1544*f23[1,-1,1,1,-1,-1,1]+631/3*f23[-1,1,-1,1
,1,1,-1]+6344/3*f23[-1,1,-1,1,1,1,1]-354*f23[-1,1,1,-1,-1,-1,-1]+238*f23[-1,1,1
,-1,-1,-1,1]-301*f23[-1,1,1,-1,-1,1,-1]-2323/3*f23[-1,1,1,-1,-1,1,1]+309/2*f23[
-1,1,1,-1,1,-1,-1]-2719/3*f23[-1,1,1,-1,1,-1,1]-173/3*f23[-1,1,1,-1,1,1,-1]+
1390*f23[-1,1,1,-1,1,1,1]-339*f23[-1,1,1,1,-1,-1,-1]-2161/3*f23[-1,1,1,1,-1,-1,
1]-977/3*f23[-1,1,1,1,-1,1,-1]+670*f23[-1,1,1,1,-1,1,1]-2482/3*f23[-1,1,1,1,1,-\
1,-1]-64/3*f23[-1,1,1,1,1,-1,1]-3614/3*f23[-1,1,1,1,1,1,-1]-4120*f23[-1,1,1,1,1
,1,1]+150*f23[1,-1,-1,-1,-1,-1,-1]+1538/3*f23[-1,-1,1,1,1,1,-1]-427951/256*f23[
-1,3,3]-2428671231586987/11714560*f23[7]+1391/2*f23[1,-1,1,-1,1,-1,-1]+13143839
/960*f23[1,-1,5]+935*f23[1,1,1,-1,-1,-1,-1]-3301589/128*f23[3,-1,3]+7000*f23[1,
1,1,1,1,1,1]-322*f23[1,-1,1,1,-1,1,-1]+2992*f23[1,-1,1,1,-1,1,1]-1439*f23[1,-1,
1,1,1,-1,-1]+4888/3*f23[1,-1,1,1,1,-1,1]-2902/3*f23[1,-1,1,1,1,1,-1]-4280*f23[1
,-1,1,1,1,1,1]+70*f23[1,1,-1,-1,-1,-1,-1]+982*f23[1,1,-1,-1,-1,-1,1]+371/3*f23[
1,1,-1,-1,-1,1,-1]-6029/3*f23[1,1,-1,-1,-1,1,1]+1759/2*f23[1,1,-1,-1,1,-1,-1]-\
1243*f23[1,1,-1,-1,1,-1,1]+1457/3*f23[1,1,-1,-1,1,1,-1]+7996/3*f23[1,1,-1,-1,1,
1,1]+398/3*f23[1,1,-1,1,-1,-1,-1]-5105/3*f23[1,1,-1,1,-1,-1,1]-99*f23[1,1,-1,1,
-1,1,-1]+10364/3*f23[1,1,-1,1,-1,1,1]-4448/3*f23[1,1,-1,1,1,-1,-1]+2356*f23[1,1
,-1,1,1,-1,1]-744*f23[1,1,-1,1,1,1,-1]-4960*f23[1,1,-1,1,1,1,1]+6736/3*f23[1,1,
1,1,-1,-1,1]+1820/3*f23[1,1,1,1,-1,1,-1]-3766*f23[1,1,1,1,-1,1,1]+6760/3*f23[1,
1,1,1,1,-1,-1]-1720*f23[1,1,1,1,1,-1,1]+2090*f23[1,1,1,1,1,1,-1]-425*f23[-1,-1,
-1,1,-1,-1,1]-192*f23[-1,-1,-1,1,-1,1,-1]+2297/3*f23[-1,-1,-1,1,-1,1,1]-681/2*
f23[-1,-1,-1,1,1,-1,-1]+275*f23[-1,-1,-1,1,1,-1,1]-271*f23[-1,-1,-1,1,1,1,-1]-\
2464/3*f23[-1,-1,-1,1,1,1,1]+350*f23[-1,-1,-1,-1,-1,-1,1]+9413/4*f23[3,-1,-1,-1
,1]-4049/4*f23[3,-1,-1,1,-1]-6884/3*f23[3,-1,-1,1,1]+5055/4*f23[3,-1,1,-1,-1]-\
8263/2*f23[3,-1,1,-1,1]+2165/4*f23[3,-1,1,1,-1]+228629/24*f23[3,-1,1,1,1]-8397/
8*f23[3,1,-1,-1,-1]-60571/24*f23[3,1,-1,-1,1]-3697/4*f23[3,1,-1,1,-1]+155933/24
*f23[3,1,-1,1,1]-106271/48*f23[3,1,1,-1,-1]+23959/8*f23[3,1,1,-1,1]-9649/24*f23
[3,1,1,1,-1]+1490/3*f23[3,1,1,1,1]+106121/48*f23[1,3,1,-1,1]+340780327/15360*
f23[-1,-1,5]+917*f23[-1,-1,1,1,1,-1,-1]-1256*f23[-1,-1,1,1,1,-1,1]-138*f23[-1,-\
1,-1,-1,-1,1,-1]-316*f23[-1,-1,-1,-1,-1,1,1]+162*f23[-1,-1,-1,-1,1,-1,-1]-602*
f23[-1,-1,-1,-1,1,-1,1]+70*f23[-1,-1,-1,-1,1,1,-1]+1327*f23[-1,-1,-1,-1,1,1,1]-\
105*f23[-1,-1,-1,1,-1,-1,-1]-356*f23[-1,1,-1,-1,1,-1,-1]+262*f23[-1,1,-1,-1,1,-\
1,1]-286*f23[-1,1,-1,-1,1,1,-1]-2425/3*f23[-1,1,-1,-1,1,1,1]-513/2*f23[-1,1,-1,
1,-1,-1,-1]+2060/3*f23[-1,1,-1,1,-1,-1,1]-139/3*f23[-1,1,-1,1,-1,1,-1]-1367*f23
[-1,1,-1,1,-1,1,1]+2809/6*f23[-1,1,-1,1,1,-1,-1]-1051*f23[-1,1,-1,1,1,-1,1]+150
*f23[-1,-1,1,-1,-1,-1,-1]-610*f23[-1,-1,1,-1,-1,-1,1]+30*f23[-1,-1,1,-1,-1,1,-1
]+1168*f23[-1,-1,1,-1,-1,1,1]-503*f23[-1,-1,1,-1,1,-1,-1]+908*f23[-1,-1,1,-1,1,
-1,1]-246*f23[-1,-1,1,-1,1,1,-1]-1856*f23[-1,-1,1,-1,1,1,1]+73/2*f23[-1,-1,1,1,
-1,-1,-1]+1013*f23[-1,-1,1,1,-1,-1,1]+401/3*f23[-1,-1,1,1,-1,1,-1]-6068/3*f23[-\
1,-1,1,1,-1,1,1]+8440/3*f23[-1,-1,1,1,1,1,1]-110*f23[-1,1,-1,-1,-1,-1,-1]-408*
f23[-1,1,-1,-1,-1,-1,1]-186*f23[-1,1,-1,-1,-1,1,-1]+2210/3*f23[-1,1,-1,-1,-1,1,
1])*z2+(-27661393/3456*f23[3,-1,-1]+895753927729/2211840*f23[5]-142670281/13824
*f23[-1,-1,3]+740011/1536*f23[-1,3,-1]-105145/144*f23[-1,1,-1,1,-1]+834463/864*
f23[-1,1,-1,1,1]-1042399/864*f23[-1,1,1,-1,-1]+728177/1728*f23[-1,1,3]-45067955
/6912*f23[-1,3,1]+129677369/13824*f23[1,-1,3]-34366099/3456*f23[1,1,3]-44065321
/13824*f23[1,3,-1]-35016985/6912*f23[1,3,1]+2291873/216*f23[3,-1,1]+1818613/
3456*f23[3,1,-1]-493129/864*f23[3,1,1]+1000061/288*f23[-1,-1,1,1,1]-126575/288*
f23[-1,1,-1,-1,-1]-104887/96*f23[-1,1,-1,-1,1]-268661/144*f23[-1,-1,-1,-1,-1]+
1302703/432*f23[1,1,1,-1,-1]-2940509/864*f23[1,1,1,-1,1]+77405/48*f23[1,1,1,1,-\
1]+554525/54*f23[1,1,1,1,1]+56677/54*f23[-1,-1,-1,-1,1]-195175/432*f23[-1,-1,-1
,1,-1]-49597/54*f23[-1,-1,-1,1,1]+501215/864*f23[-1,-1,1,-1,-1]-1624225/864*f23
[-1,-1,1,-1,1]-103555/432*f23[-1,-1,1,1,-1]-239837/864*f23[-1,1,1,-1,1]-563339/
288*f23[-1,1,1,1,-1]-343061/54*f23[-1,1,1,1,1]+501215/864*f23[1,-1,-1,-1,-1]-\
1624225/864*f23[1,-1,-1,-1,1]-103555/432*f23[1,-1,-1,1,-1]+1000061/288*f23[1,-1
,-1,1,1]-738331/432*f23[1,-1,1,-1,-1]+1252141/432*f23[1,-1,1,-1,1]-211637/864*
f23[1,-1,1,1,-1]-1599221/288*f23[1,-1,1,1,1]-99487/864*f23[1,1,-1,-1,-1]+94967/
32*f23[1,1,-1,-1,1]+865223/864*f23[1,1,-1,1,-1]-761053/144*f23[1,1,-1,1,1])*z4-\
1605/2*f23[3,-1,-1,-1,-1,-1,-1]-210*f23[-1,-1,-1,-1,-1,-1,-1,-1,-1]-32*f23[-1,1
,1,-1,-1,-1,-1,1,1]-60*f23[-1,1,-1,-1,-1,-1,-1,-1,1]+6*f23[-1,1,-1,-1,-1,-1,-1,
1,1]+441/2*f23[-1,1,1,-1,1,1,1,-1,-1]-18*f23[-1,1,1,-1,1,1,1,-1,1]-70*f23[-1,1,
1,-1,-1,-1,-1,-1,-1]-30*f23[-1,1,1,-1,-1,-1,-1,-1,1]-2709/8*f23[1,-1,1,-1,3,-1,
1]-22599/16*f23[1,-1,1,-1,3,1,-1]-5013/4*f23[1,-1,1,-1,3,1,1]+57803/32*f23[1,-1
,1,1,-1,-1,3]-30451/8*f23[1,-1,1,1,-1,1,3]-34393/16*f23[1,-1,1,1,-1,3,-1]+107/2
*f23[1,-1,3,-1,1,-1,-1]+279/8*f23[1,-1,3,-1,1,-1,1]-14253/16*f23[1,-1,3,-1,1,1,
-1]-4435/8*f23[1,-1,3,-1,1,1,1]+9157/16*f23[1,-1,3,1,-1,-1,-1]+3479/16*f23[1,-1
,3,1,-1,-1,1]-6109/32*f23[1,-1,3,1,-1,1,-1]-2861/16*f23[1,-1,3,1,-1,1,1]+9149/
16*f23[1,-1,3,1,1,-1,-1]+379/2*f23[1,-1,3,1,1,-1,1]+14283/16*f23[1,-1,3,1,1,1,-\
1]+1081/2*f23[1,-1,3,1,1,1,1]+40951/16*f23[1,-1,-1,1,-1,1,3]+42015/32*f23[1,-1,
-1,1,-1,3,-1]+1182*f23[1,-1,-1,1,-1,3,1]+4617/2*f23[1,-1,-1,1,1,-1,3]-5595/2*
f23[1,-1,-1,1,1,1,3]-17521/32*f23[1,-1,-1,1,1,3,-1]-12667/8*f23[1,-1,-1,1,1,3,1
]-14179/32*f23[1,-1,-1,1,3,-1,-1]-2019/16*f23[1,-1,-1,1,3,-1,1]-12295/16*f23[1,
-1,-1,1,3,1,-1]-5157/4*f23[1,-1,-1,1,3,1,1]-16449/32*f23[1,-1,-1,3,-1,-1,-1]-\
1675/8*f23[1,-1,-1,3,-1,-1,1]+2479/16*f23[1,-1,-1,3,-1,1,-1]+915/4*f23[1,-1,-1,
3,-1,1,1]-8831/16*f23[1,-1,-1,3,1,-1,-1]-2175/16*f23[1,-1,-1,3,1,-1,1]-12027/16
*f23[1,-1,-1,3,1,1,-1]-869*f23[1,-1,-1,3,1,1,1]-54523/32*f23[1,-1,1,-1,-1,-1,3]
+65793/32*f23[1,-1,1,-1,-1,1,3]+15499/32*f23[1,-1,1,-1,-1,3,-1]+17525/16*f23[1,
-1,1,-1,-1,3,1]+83857/32*f23[1,-1,1,-1,1,-1,3]-38061/32*f23[1,-1,1,-1,1,3,-1]-\
7503/4*f23[1,-1,1,-1,1,3,1]-16779/16*f23[1,-1,1,-1,3,-1,-1]-7081/16*f23[1,1,-1,
3,-1,1,1]+2785/2*f23[1,1,-1,3,1,1,1]+21729/32*f23[1,-1,1,1,1,3,-1]+15571/8*f23[
1,-1,1,1,1,3,1]+4057/8*f23[1,-1,1,1,3,-1,-1]+691/4*f23[1,-1,1,1,3,-1,1]+14659/
16*f23[1,-1,1,1,3,1,-1]+6663/4*f23[1,-1,1,1,3,1,1]+3899/8*f23[1,-1,1,3,-1,-1,-1
]+3651/16*f23[1,-1,1,3,-1,-1,1]-5061/32*f23[1,-1,1,3,-1,1,-1]-3483/16*f23[1,-1,
1,3,-1,1,1]+9723/16*f23[1,-1,1,3,1,-1,-1]+1305/8*f23[1,-1,1,3,1,-1,1]+14257/16*
f23[1,-1,1,3,1,1,-1]+1279*f23[1,-1,1,3,1,1,1]+543*f23[1,-1,3,-1,-1,-1,-1]+955/4
*f23[1,-1,3,-1,-1,-1,1]+7753/16*f23[1,-1,3,-1,-1,1,-1]-489/4*f23[1,-1,3,-1,-1,1
,1]-305157/64*f23[-1,-1,3,-1,3]-782525/512*f23[-1,-1,3,3,-1]+388467/320*f23[-1,
-1,5,-1,-1]-17969751/2560*f23[-1,5,-1,-1,-1]+12704861/2560*f23[5,-1,-1,-1,-1]-\
1845/2*f23[-1,-1,-1,-1,-1,-1,3]-9927/16*f23[-1,-1,-1,-1,-1,3,-1]-2679/4*f23[-1,
-1,-1,-1,3,-1,-1]-10809/16*f23[-1,-1,-1,3,-1,-1,-1]-10833/16*f23[-1,-1,3,-1,-1,
-1,-1]-9405/16*f23[-1,3,-1,-1,-1,-1,-1]-537419810946191/82001920*f23[-1,-1,7]+
22383459/2560*f23[-1,-1,-1,-1,5]-1003473/512*f23[-1,-1,-1,3,3]+3963929/2560*f23
[-1,-1,-1,5,-1]+160*f23[1,1,1,-1,1,1,-1,1,1]-489/2*f23[-1,-1,1,1,-1,1,1,-1,-1]-\
86*f23[-1,-1,1,1,-1,1,1,-1,1]-600*f23[-1,-1,1,1,-1,1,1,1,-1]-120*f23[-1,-1,1,1,
-1,1,1,1,1]+140*f23[-1,-1,1,1,1,-1,-1,-1,-1]+74*f23[-1,-1,1,1,1,-1,-1,-1,1]+266
*f23[-1,-1,1,1,1,-1,-1,1,-1]+8*f23[-1,-1,1,1,1,-1,-1,1,1]-79*f23[-1,-1,1,1,1,-1
,1,-1,-1]-8*f23[-1,-1,1,1,1,-1,1,-1,1]-488*f23[-1,-1,1,1,1,-1,1,1,-1]-128*f23[-\
1,-1,1,1,1,-1,1,1,1]+479/2*f23[-1,-1,1,1,1,1,-1,-1,-1]+146*f23[-1,-1,1,1,1,1,-1
,-1,1]-150*f23[-1,-1,1,1,1,1,-1,1,-1]-28*f23[-1,-1,1,1,1,1,-1,1,1]-34*f23[-1,-1
,1,-1,1,-1,-1,-1,1]-169*f23[-1,-1,1,-1,1,-1,-1,1,-1]+4*f23[-1,-1,1,-1,1,-1,-1,1
,1]+143/2*f23[-1,-1,1,-1,1,-1,1,-1,-1]+22*f23[-1,-1,1,-1,1,-1,1,-1,1]+33*f23[-1
,1,-1,1,-1,1,-1,1,1]-397/2*f23[-1,1,-1,1,-1,1,1,-1,-1]-80*f23[-1,1,-1,1,-1,1,1,
-1,1]+412*f23[-1,-1,1,1,1,1,1,-1,-1]+212*f23[-1,-1,1,1,1,1,1,-1,1]+784*f23[-1,-\
1,1,1,1,1,1,1,-1]-18*f23[-1,1,-1,-1,-1,-1,-1,1,-1]-85*f23[-1,1,-1,-1,-1,-1,1,-1
,-1]-30*f23[-1,1,-1,-1,-1,-1,1,-1,1]-109/2*f23[-1,1,-1,-1,-1,1,-1,-1,-1]+32*f23
[-1,1,-1,-1,-1,1,-1,-1,1]-43*f23[-1,1,-1,-1,-1,1,-1,1,-1]-36*f23[-1,1,-1,-1,-1,
1,-1,1,1]+177/2*f23[-1,1,-1,-1,-1,1,1,-1,-1]+8*f23[-1,1,-1,-1,-1,1,1,-1,1]-64*
f23[-1,1,-1,-1,1,-1,-1,-1,-1]-30*f23[-1,1,-1,-1,1,-1,-1,-1,1]-87*f23[-1,1,-1,-1
,1,-1,-1,1,-1]-37*f23[-1,1,-1,-1,1,-1,-1,1,1]+17*f23[-1,1,-1,-1,1,-1,1,-1,-1]-\
27*f23[-1,1,-1,-1,1,-1,1,-1,1]-40*f23[-1,-1,1,1,-1,-1,1,1,1]-77*f23[-1,-1,1,1,-\
1,1,-1,-1,-1]-34*f23[-1,-1,1,1,-1,1,-1,-1,1]+210*f23[-1,-1,1,1,-1,1,-1,1,-1]+50
*f23[-1,-1,1,1,-1,1,-1,1,1]+235/2*f23[-1,1,-1,1,1,1,-1,-1,-1]+122*f23[-1,1,-1,1
,1,1,-1,-1,1]-110*f23[-1,1,-1,1,1,1,-1,1,-1]-138*f23[-1,1,-1,1,1,1,-1,1,1]+655/
2*f23[-1,1,-1,1,1,1,1,-1,-1]+54*f23[-1,1,-1,1,1,1,1,-1,1]-78*f23[-1,1,1,-1,-1,-\
1,-1,1,-1]+25/2*f23[-1,1,1,-1,-1,-1,1,-1,-1]-26*f23[-1,1,1,-1,-1,-1,1,-1,1]-73*
f23[-1,1,1,-1,-1,1,-1,-1,-1]-79*f23[-1,1,1,-1,-1,1,-1,-1,1]-5/2*f23[-1,1,1,-1,-\
1,1,-1,1,-1]-62*f23[-1,1,-1,-1,1,1,-1,-1,-1]-84*f23[-1,1,-1,-1,1,1,-1,-1,1]-6*
f23[-1,1,-1,-1,1,1,-1,1,-1]-20*f23[-1,1,-1,-1,1,1,-1,1,1]-153*f23[-1,1,-1,-1,1,
1,1,-1,-1]-99*f23[-1,1,-1,-1,1,1,1,-1,1]-77*f23[-1,1,-1,1,-1,-1,-1,-1,-1]+30*
f23[-1,1,-1,1,-1,-1,-1,-1,1]-54*f23[-1,1,-1,1,-1,-1,-1,1,-1]-12*f23[-1,1,-1,1,-\
1,-1,-1,1,1]+181/2*f23[-1,1,-1,1,-1,-1,1,-1,-1]+18*f23[-1,1,-1,1,-1,-1,1,-1,1]-\
13/2*f23[-1,1,-1,1,-1,1,-1,-1,-1]-85*f23[-1,1,-1,1,-1,1,-1,-1,1]+87/2*f23[-1,1,
-1,1,-1,1,-1,1,-1]-140*f23[-1,1,1,-1,1,1,-1,1,1]-84*f23[-1,1,1,1,-1,-1,-1,-1,-1
]-78*f23[-1,1,1,1,-1,-1,-1,-1,1]-9*f23[-1,1,1,1,-1,-1,-1,1,-1]-12*f23[-1,1,1,1,
-1,-1,-1,1,1]-141*f23[-1,1,1,1,-1,-1,1,-1,-1]+51*f23[-1,1,-1,1,1,-1,-1,-1,-1]+
22*f23[-1,1,-1,1,1,-1,-1,-1,1]+185*f23[-1,1,-1,1,1,-1,-1,1,-1]+32*f23[-1,1,-1,1
,1,-1,-1,1,1]-106*f23[-1,1,-1,1,1,-1,1,-1,-1]-15*f23[-1,1,-1,1,1,-1,1,-1,1]+893
/2*f23[1,-1,1,-1,1,1,1,-1,-1]+184*f23[1,-1,1,-1,1,1,1,-1,1]+120*f23[1,-1,1,-1,1
,1,1,1,1]-90*f23[1,-1,1,-1,-1,-1,-1,-1,-1]-30*f23[1,-1,1,-1,-1,-1,-1,-1,1]+12*
f23[1,-1,1,-1,-1,-1,-1,1,1]+42*f23[1,-1,1,-1,-1,-1,1,1,1]-210*f23[1,-1,-1,-1,-1
,-1,1,1,-1]-2761/4*f23[3,1,1,1,-1,1,1]+150*f23[-1,-1,-1,-1,-1,-1,1,1,-1]+721/4*
f23[1,3,1,1,-1,1,1]+93/2*f23[3,-1,-1,-1,1,-1,1]-761/4*f23[3,-1,-1,1,-1,-1,1]-3/
4*f23[3,-1,-1,1,-1,1,1]-1307/4*f23[3,-1,-1,1,1,-1,1]-1391/8*f23[3,-1,1,-1,-1,1,
1]-532*f23[3,1,-1,-1,-1,-1,-1]-279/2*f23[3,1,-1,-1,-1,-1,1]+2239/16*f23[1,1,1,3
,-1,1,1]+731/4*f23[1,1,3,-1,-1,1,1]+385*f23[1,1,3,-1,1,1,1]-33*f23[1,1,3,1,-1,1
,1]-10005/16*f23[1,3,-1,-1,-1,-1,-1]-210*f23[1,3,-1,-1,-1,-1,1]+106*f23[1,3,-1,
-1,-1,1,1]-3347/16*f23[1,3,-1,-1,1,-1,1]-41/16*f23[1,3,-1,1,-1,-1,1]-3651/16*
f23[1,3,-1,1,-1,1,1]+711/8*f23[1,3,-1,1,1,-1,1]-367/4*f23[1,3,1,-1,-1,1,1]+811/
2*f23[1,1,-1,-1,1,1,1,-1,-1]+88*f23[1,-1,1,-1,-1,1,1,1,1]+429*f23[1,1,1,-1,1,1,
-1,1,-1]+232*f23[1,1,-1,-1,1,1,1,-1,1]+170*f23[1,1,1,-1,-1,-1,-1,-1,-1]+66*f23[
1,1,1,-1,-1,-1,-1,-1,1]-2*f23[1,1,1,-1,-1,-1,-1,1,1]+90*f23[1,1,-1,-1,-1,-1,-1,
-1,-1]+30*f23[1,1,-1,-1,-1,-1,-1,-1,1]-12*f23[1,1,-1,-1,-1,-1,-1,1,1]-338*f23[1
,-1,1,1,-1,1,-1,1,-1]-84*f23[1,-1,1,1,-1,1,-1,1,1]+348*f23[1,-1,1,1,-1,1,1,-1,-\
1]+116*f23[1,-1,1,1,-1,1,1,-1,1]+908*f23[1,-1,1,1,-1,1,1,1,-1]+168*f23[1,-1,1,1
,-1,1,1,1,1]-228*f23[1,-1,1,1,1,-1,-1,-1,-1]-134*f23[1,-1,1,1,1,-1,-1,-1,1]-40*
f23[1,-1,-1,1,-1,-1,1,1,1]-77*f23[1,-1,-1,1,-1,1,-1,-1,-1]-34*f23[1,-1,-1,1,-1,
1,-1,-1,1]+210*f23[1,-1,-1,1,-1,1,-1,1,-1]+50*f23[1,-1,-1,1,-1,1,-1,1,1]-489/2*
f23[1,-1,-1,1,-1,1,1,-1,-1]-86*f23[1,-1,-1,1,-1,1,1,-1,1]-600*f23[1,-1,-1,1,-1,
1,1,1,-1]+262*f23[1,1,-1,-1,1,-1,-1,1,-1]+14*f23[1,1,-1,-1,1,-1,-1,1,1]-169/2*
f23[1,1,-1,-1,1,-1,1,-1,-1]-9*f23[1,1,-1,-1,1,-1,1,-1,1]+437/2*f23[1,1,-1,-1,1,
1,-1,-1,-1]+148*f23[1,1,-1,-1,1,1,-1,-1,1]-145*f23[1,1,-1,-1,1,1,-1,1,-1]-4*f23
[1,1,-1,-1,1,1,-1,1,1]+71*f23[1,-1,1,-1,1,-1,-1,-1,-1]+38*f23[1,-1,1,-1,1,-1,-1
,-1,1]+275*f23[1,-1,1,-1,1,-1,-1,1,-1]-18*f23[1,-1,1,-1,1,-1,-1,1,1]-144*f23[1,
-1,1,-1,1,-1,1,-1,-1]-63*f23[1,-1,1,-1,1,-1,1,-1,1]-586*f23[1,-1,1,-1,1,-1,1,1,
-1]-114*f23[1,-1,1,-1,1,-1,1,1,1]+241*f23[1,-1,1,-1,1,1,-1,-1,-1]+114*f23[1,-1,
1,-1,1,1,-1,-1,1]-263*f23[1,-1,1,-1,1,1,-1,1,-1]-80*f23[1,-1,1,-1,1,1,-1,1,1]+
940*f23[1,-1,1,-1,1,1,1,1,-1]-155*f23[1,-1,1,1,-1,-1,-1,-1,-1]-66*f23[1,-1,1,1,
-1,-1,-1,-1,1]+162*f23[1,-1,1,1,-1,-1,-1,1,-1]-6*f23[1,-1,1,1,-1,-1,-1,1,1]-238
*f23[1,-1,1,1,-1,-1,1,-1,-1]-132*f23[1,-1,1,1,-1,-1,1,-1,1]-468*f23[1,-1,1,1,-1
,-1,1,1,-1]+64*f23[1,-1,1,1,-1,-1,1,1,1]+181/2*f23[1,-1,1,1,-1,1,-1,-1,-1]+28*
f23[1,-1,1,1,-1,1,-1,-1,1]-324*f23[1,1,-1,1,1,1,1,-1,1]+237*f23[1,1,1,-1,-1,-1,
-1,1,-1]-159/2*f23[1,1,1,-1,-1,-1,1,-1,-1]-19*f23[1,1,1,-1,-1,-1,1,-1,1]+441/2*
f23[1,1,1,-1,-1,1,-1,-1,-1]+139*f23[1,1,1,-1,-1,1,-1,-1,1]-317/2*f23[1,1,1,-1,-\
1,1,-1,1,-1]+13*f23[1,1,1,-1,-1,1,-1,1,1]-401*f23[1,-1,1,1,1,-1,-1,1,-1]-40*f23
[1,-1,1,1,1,-1,-1,1,1]+171/2*f23[1,-1,1,1,1,-1,1,-1,-1]-12*f23[1,-1,1,1,1,-1,1,
-1,1]+674*f23[1,-1,1,1,1,-1,1,1,-1]+108*f23[1,-1,1,1,1,-1,1,1,1]-743/2*f23[1,-1
,1,1,1,1,-1,-1,-1]-250*f23[1,-1,1,1,1,1,-1,-1,1]+162*f23[1,-1,1,1,1,1,-1,1,-1]-\
72*f23[1,-1,1,1,1,1,-1,1,1]-632*f23[1,-1,1,1,1,1,1,-1,-1]-432*f23[1,-1,1,1,1,1,
1,-1,1]-1224*f23[1,-1,1,1,1,1,1,1,-1]-126*f23[1,1,-1,-1,-1,-1,-1,1,-1]+295/2*
f23[1,1,-1,-1,-1,-1,1,-1,-1]+66*f23[1,1,-1,-1,-1,-1,1,-1,1]-74*f23[1,1,-1,-1,-1
,1,-1,-1,-1]-37*f23[1,1,-1,-1,-1,1,-1,-1,1]+405/2*f23[1,1,-1,-1,-1,1,-1,1,-1]+
49*f23[1,1,-1,-1,-1,1,-1,1,1]-246*f23[1,1,-1,-1,-1,1,1,-1,-1]-88*f23[1,1,-1,-1,
-1,1,1,-1,1]+131*f23[1,1,-1,-1,1,-1,-1,-1,-1]+70*f23[1,1,-1,-1,1,-1,-1,-1,1]-\
210*f23[3,-1,-1,-1,-1,-1,1]+909/4*f23[3,-1,-1,-1,-1,1,1]-210*f23[1,1,-1,1,1,-1,
-1,-1,-1]-110*f23[1,1,-1,1,1,-1,-1,-1,1]-459*f23[1,1,-1,1,1,-1,-1,1,-1]-8*f23[1
,1,-1,1,1,-1,-1,1,1]+335/2*f23[1,1,-1,1,1,-1,1,-1,-1]+44*f23[1,1,-1,1,1,-1,1,-1
,1]-399*f23[1,1,-1,1,1,1,-1,-1,-1]-244*f23[1,1,-1,1,1,1,-1,-1,1]+296*f23[1,1,-1
,1,1,1,-1,1,-1]+108*f23[1,1,-1,1,1,1,-1,1,1]-724*f23[1,1,-1,1,1,1,1,-1,-1]-6005
/8*f23[-1,1,-1,3,1,1,-1]-18523/32*f23[-1,1,1,-1,-1,-1,3]+17513/32*f23[-1,1,1,-1
,-1,1,3]+1253/16*f23[-1,1,1,-1,-1,3,-1]+8995/16*f23[-1,1,-1,-1,-1,-1,3]-19069/
16*f23[-1,1,-1,-1,-1,1,3]-10311/32*f23[-1,1,-1,-1,-1,3,-1]-3199/8*f23[-1,1,-1,-\
1,-1,3,1]-20839/32*f23[-1,1,-1,-1,1,-1,3]+22281/32*f23[-1,1,-1,-1,1,1,3]+399/16
*f23[-1,1,-1,-1,1,3,-1]+7789/16*f23[-1,1,-1,-1,1,3,1]+703/16*f23[-1,1,-1,-1,3,-\
1,-1]-760427/128*f23[3,-1,1,3,1]-7011/8*f23[3,-1,3,-1,1]-276357/64*f23[3,-1,3,1
,-1]-561187/128*f23[3,-1,3,1,1]+829935/256*f23[3,1,-1,-1,3]-2617313/256*f23[3,1
,-1,1,3]-1231971/256*f23[3,1,-1,3,-1]-528803/128*f23[3,1,-1,3,1]-1954453/256*
f23[3,1,1,-1,3]-326213/256*f23[3,1,1,3,-1]-9137/16*f23[3,1,3,-1,-1]-157527/128*
f23[3,1,3,-1,1]-73439/128*f23[3,1,3,1,-1]-3549/64*f23[3,3,-1,-1,1]-5433/128*f23
[3,3,-1,1,-1]-17231/32*f23[3,3,-1,1,1]+19673/64*f23[3,3,1,-1,-1]-84557/128*f23[
3,3,1,-1,1]+118247/128*f23[3,3,1,1,-1]-290667/160*f23[5,-1,-1,1,-1]+32945699/
5120*f23[5,-1,1,-1,-1]-985551/2560*f23[5,-1,1,-1,1]+44118031/5120*f23[5,-1,1,1,
-1]+6621867/2560*f23[5,-1,1,1,1]-1194991/256*f23[5,1,-1,1,-1]-1750261/1280*f23[
5,1,1,-1,-1]+19262871/2560*f23[5,1,1,-1,1]+43904413/2560*f23[5,1,1,1,-1]-\
17375403/1024*f23[1,1,-1,-1,5]+129837243/5120*f23[1,1,-1,1,5]-1546969/256*f23[1
,1,-1,3,3]+50632067/5120*f23[1,1,-1,5,-1]+9855*f23[3,1,1,1,1,1,1]-20805/8*f23[1
,1,1,1,1,1,3]-6175/4*f23[1,1,1,1,1,3,1]-10485/8*f23[1,1,1,1,3,1,1]+1575/2*f23[1
,3,1,1,1,1,1]+99547/16*f23[1,3,1,1,3]+30*f23[-1,-1,-1,-1,-1,-1,-1,1,1]-917/2*
f23[-1,1,1,-1,1,3,1]-8179/16*f23[-1,1,1,-1,3,-1,-1]-2565/8*f23[-1,1,1,-1,3,-1,1
]-7515/8*f23[-1,1,1,-1,3,1,-1]-163/8*f23[-1,1,1,-1,3,1,1]+5811/16*f23[-1,1,1,1,
-1,-1,3]-4739/8*f23[-1,1,1,1,-1,1,3]-30659/32*f23[-1,1,1,1,-1,3,-1]-194*f23[-1,
1,1,1,-1,3,1]-119/4*f23[-1,1,1,1,1,-1,3]-19203/8*f23[-1,1,1,1,1,1,3]+2359/4*f23
[-1,1,1,1,1,3,-1]-6877/4*f23[-1,1,1,1,1,3,1]+7819/32*f23[-1,1,1,1,3,-1,-1]+7023
/16*f23[-1,1,1,1,3,-1,1]+6299/16*f23[-1,1,1,1,3,1,-1]-12989/8*f23[-1,1,1,1,3,1,
1]+6647/32*f23[-1,1,1,3,-1,-1,-1]+961/16*f23[-1,1,1,3,-1,-1,1]+401/32*f23[-1,1,
1,3,-1,1,-1]-359/16*f23[-1,1,1,3,1,-1,-1]-32*f23[-1,1,-1,-1,3,-1,1]+43/16*f23[-\
1,1,-1,-1,3,1,-1]+7315/16*f23[-1,1,-1,-1,3,1,1]-19739/16*f23[-1,1,-1,1,-1,-1,3]
+54927/32*f23[-1,1,-1,1,-1,1,3]+873/4*f23[-1,1,-1,1,-1,3,-1]+12787/16*f23[-1,1,
-1,1,-1,3,1]+52289/32*f23[-1,1,-1,1,1,-1,3]-32723/16*f23[-1,1,-1,1,1,1,3]-1179/
2*f23[-1,1,-1,1,1,3,-1]-8771/8*f23[-1,1,-1,1,1,3,1]-17241/32*f23[-1,1,-1,1,3,-1
,-1]-1287/8*f23[-1,1,-1,1,3,-1,1]-3135/4*f23[-1,1,-1,1,3,1,-1]-545*f23[-1,1,-1,
1,3,1,1]-575/32*f23[-1,1,-1,3,-1,-1,-1]-3385/8*f23[-1,1,-1,3,-1,-1,1]-4607/16*
f23[-1,1,-1,3,-1,1,-1]-8497/16*f23[-1,1,-1,3,1,-1,-1]-403/2*f23[-1,1,-1,3,1,-1,
1]-257/8*f23[-1,1,3,1,-1,-1,-1]+335/16*f23[-1,1,3,1,-1,-1,1]-3973/32*f23[-1,1,3
,1,-1,1,-1]+131/8*f23[-1,1,3,1,1,-1,-1]+5205/16*f23[-1,1,3,1,1,-1,1]+1729/4*f23
[-1,1,3,1,1,1,-1]+4677/16*f23[-1,3,-1,-1,-1,1,-1]+3051/32*f23[-1,3,-1,-1,1,-1,-\
1]+1211/8*f23[-1,3,-1,-1,1,1,-1]+1875/8*f23[-1,3,-1,-1,1,1,1]+8203/16*f23[-1,3,
-1,1,-1,-1,-1]-13663/32*f23[-1,3,-1,1,-1,1,-1]+6107/16*f23[-1,1,1,-1,-1,3,1]+
34879/32*f23[-1,1,1,-1,1,-1,3]-5387/4*f23[-1,1,1,-1,1,1,3]-13019/16*f23[-1,1,1,
-1,1,3,-1]+80*f23[-1,-1,-1,-1,-1,-1,1,1,1]+102*f23[-1,-1,-1,-1,-1,1,1,1,1]+160*
f23[-1,-1,-1,-1,1,1,1,1,1]-166*f23[3,-1,1,1,-1,1,1]-59657/16*f23[1,-1,1,-1,1,1,
3]+13671/4*f23[1,-1,1,1,1,1,3]+1211333/640*f23[5,-1,-1,-1,1]-16511393/2560*f23[
5,-1,-1,1,1]+34820607/2560*f23[5,1,-1,-1,-1]-1418227/320*f23[5,1,-1,-1,1]+
7501199/640*f23[5,1,-1,1,1]+592*f23[-1,-1,-1,-1,-1,1,3]-1152183/256*f23[1,-1,5,
1,-1]-365835/64*f23[1,-1,5,1,1]-1757949/5120*f23[1,5,-1,-1,-1]+760709/1280*f23[
1,5,-1,-1,1]-7413767/640*f23[1,5,-1,1,1]-760709/1280*f23[-1,5,-1,-1,1]+5157651/
640*f23[-1,5,-1,1,1]+4957419/640*f23[1,-1,-1,-1,5]-37262733/2560*f23[1,-1,-1,1,
5]+1537959/512*f23[1,-1,-1,3,3]-17956099/2560*f23[1,-1,-1,5,-1]-8012517/1280*
f23[1,-1,-1,5,1]-23940049/5120*f23[1,-1,1,-1,5]+123566227/5120*f23[1,-1,1,1,5]-\
1684683/512*f23[1,-1,1,3,3]+47917991/5120*f23[1,-1,1,5,-1]+11341853/640*f23[1,-\
1,1,5,1]+2297073/512*f23[1,-1,3,-1,3]-1900495/512*f23[1,-1,3,1,3]+193503/256*
f23[1,-1,3,3,-1]-541889/256*f23[1,-1,3,3,1]+8297011/1280*f23[1,-1,5,-1,-1]+
1843003/640*f23[1,-1,5,-1,1]-17956099/2560*f23[-1,-1,1,5,-1]-8012517/1280*f23[-\
1,-1,1,5,1]+1823513/512*f23[-1,-1,3,1,3]+615831/256*f23[-1,-1,3,3,1]-2972653/
640*f23[-1,-1,5,-1,1]+182*f23[1,1,-1,1,-1,1,1,-1,1]+241*f23[1,1,1,-1,1,-1,1,-1,
-1]+131*f23[1,1,1,-1,1,-1,1,-1,1]+258*f23[1,1,1,1,-1,-1,-1,-1,-1]+126*f23[1,1,1
,1,-1,-1,-1,-1,1]-179*f23[1,1,1,1,-1,-1,-1,1,-1]+30*f23[1,1,1,1,-1,-1,-1,1,1]+
731/2*f23[1,1,1,1,-1,-1,1,-1,-1]+226*f23[1,1,1,1,-1,-1,1,-1,1]-102*f23[1,1,1,1,
-1,1,-1,-1,-1]-12*f23[1,1,1,1,-1,1,-1,-1,1]+496*f23[1,1,1,1,-1,1,-1,1,-1]+180*
f23[1,1,1,1,-1,1,-1,1,1]-458*f23[1,1,1,1,-1,1,1,-1,-1]-98*f23[1,1,1,1,-1,1,1,-1
,1]+390*f23[1,1,1,1,1,-1,-1,-1,-1]+230*f23[1,1,1,1,1,-1,-1,-1,1]+565*f23[1,1,1,
1,1,-1,-1,1,-1]+130*f23[1,1,1,1,1,-1,-1,1,1]-155/2*f23[1,1,1,1,1,-1,1,-1,-1]+90
*f23[1,1,1,1,1,-1,1,-1,1]+610*f23[1,1,1,1,1,1,-1,-1,-1]+450*f23[1,1,1,1,1,1,-1,
-1,1]-75*f23[1,1,1,1,1,1,-1,1,-1]+470*f23[1,1,1,1,1,1,-1,1,1]+1050*f23[1,1,1,1,
1,1,1,-1,-1]+1050*f23[1,1,1,1,1,1,1,-1,1]-74*f23[1,1,-1,1,-1,-1,-1,-1,-1]-30*
f23[1,1,-1,1,-1,-1,-1,-1,1]+223*f23[1,1,-1,1,-1,-1,-1,1,-1]+10*f23[1,1,-1,1,-1,
-1,-1,1,1]-226*f23[1,1,-1,1,-1,-1,1,-1,-1]-103*f23[1,1,-1,1,-1,-1,1,-1,1]+297/2
*f23[1,1,-1,1,-1,1,-1,-1,-1]+80*f23[1,1,-1,1,-1,1,-1,-1,1]-322*f23[1,1,-1,1,-1,
1,-1,1,-1]-66*f23[1,1,-1,1,-1,1,-1,1,1]+867/2*f23[1,1,-1,1,-1,1,1,-1,-1]+628891
/128*f23[1,3,1,3,1]+471453/128*f23[1,3,3,1,1]+7257927/256*f23[1,5,1,1,1]+
1619647/128*f23[3,1,1,1,3]+66709/8*f23[3,1,1,3,1]+278203/32*f23[3,1,3,1,1]+
234063/32*f23[3,3,1,1,1]+2139859/160*f23[5,1,1,1,1]-37768333655293/41000960*f23
[7,1,1]-45646181/1280*f23[1,1,1,1,5]+510651/256*f23[1,1,1,3,3]-28810677/1280*
f23[1,1,1,5,1]+31303/8*f23[1,1,3,1,3]+43881/64*f23[1,1,3,3,1]-2966713/640*f23[1
,1,5,1,1]-2785203373722509/41000960*f23[1,1,7]+1475280137/16384*f23[1,3,5]+
99551753/81920*f23[1,5,3]-406927485416163/20500480*f23[1,7,1]+859457967/40960*
f23[3,1,5]+1311734587/10240*f23[3,5,1]-185020489/16384*f23[5,1,3]+2229106777/
40960*f23[5,3,1]-656859/256*f23[-1,3,-1,-1,3]-1962191/512*f23[-1,3,-1,3,-1]-\
330339/512*f23[-1,3,3,-1,-1]-187197/32*f23[3,-1,-1,-1,3]-236341/128*f23[3,-1,-1
,3,-1]-571329/128*f23[3,-1,3,-1,-1]-90887/64*f23[3,3,-1,-1,-1]-878965773/81920*
f23[-1,3,5]-2301440893/81920*f23[-1,5,3]+5433823600735/1490944*f23[-1,7,-1]+
30387213/1024*f23[3,-1,5]-16253663/4096*f23[3,3,3]+341254589/10240*f23[3,5,-1]-\
199541367/4096*f23[5,-1,3]-3501176351/81920*f23[5,3,-1]-50376146710717/1464320*
f23[7,-1,-1]-1234567692957842503791905136504274671889/544553090877174579200000*
f23[9]-87*f23[1,1,1,-1,1,-1,-1,-1,-1]-34*f23[1,1,1,-1,1,-1,-1,-1,1]-385*f23[1,1
,1,-1,1,-1,-1,1,-1]+40*f23[1,1,1,-1,1,-1,-1,1,1]+232319/64*f23[3,-1,-1,1,3]+
65803/32*f23[3,-1,-1,3,1]+1728585/256*f23[3,-1,1,-1,3]-3094073/256*f23[3,-1,1,1
,3]-1012067/256*f23[3,-1,1,3,-1]+1171865/512*f23[-1,3,-1,1,3]+251581/256*f23[-1
,3,-1,3,1]+280785/512*f23[-1,3,1,-1,3]-253383/128*f23[-1,3,1,1,3]+215243/512*
f23[-1,3,1,3,-1]-266165/128*f23[-1,3,1,3,1]+90249/256*f23[-1,3,3,-1,1]+92931/
256*f23[-1,3,3,1,-1]-1755/128*f23[-1,3,3,1,1]-1820897/640*f23[-1,5,-1,1,-1]-\
17836337/5120*f23[-1,5,1,-1,-1]-155627/640*f23[-1,5,1,-1,1]+2555083/2560*f23[-1
,5,1,1,-1]-6279619/1280*f23[-1,5,1,1,1]+7831011/2560*f23[-1,1,-1,-1,5]-43450803
/5120*f23[-1,1,-1,1,5]+1206257/256*f23[-1,1,-1,3,3]-32847/16*f23[-1,1,-1,5,-1]+
23171/10*f23[-1,1,-1,5,1]-980261/5120*f23[-1,1,1,-1,5]+89420841/5120*f23[-1,1,1
,1,5]+58281/128*f23[-1,1,1,3,3]-1069511/5120*f23[-1,1,1,5,-1]+91005/32*f23[-1,1
,1,5,1]+665529/512*f23[-1,1,3,-1,3]-337243/256*f23[-1,1,3,1,3]-232375/512*f23[-\
1,1,3,3,-1]+107179/128*f23[-1,1,3,3,1]-5822939/2560*f23[-1,1,5,-1,-1]-1083177/
640*f23[-1,1,5,-1,1]-8921243/640*f23[-1,1,5,1,-1]+1564883/128*f23[-1,1,5,1,1]+
44523659778903/2562560*f23[-1,1,7]+143891108618451/20500480*f23[-1,7,1]-\
581760213237529/11714560*f23[1,7,-1]-382290351668083/20500480*f23[7,-1,1]-\
1590485613609227/41000960*f23[7,1,-1]-86*f23[-1,1,1,1,1,-1,-1,-1,1]-157*f23[-1,
1,1,1,1,-1,-1,1,-1]-134*f23[-1,1,1,1,1,-1,-1,1,1]-5/2*f23[-1,1,1,1,1,-1,1,-1,-1
]-146*f23[-1,1,1,1,1,-1,1,-1,1]-230*f23[-1,1,1,1,1,1,-1,-1,-1]-250*f23[-1,1,1,1
,1,1,-1,-1,1]-191*f23[-1,1,1,1,1,1,-1,1,-1]-38*f23[-1,1,1,1,1,1,-1,1,1]-498*f23
[-1,1,1,1,1,1,1,-1,-1]-258*f23[-1,1,1,1,1,1,1,-1,1]-17*f23[-1,1,1,-1,-1,1,-1,1,
1]-146*f23[-1,1,1,-1,-1,1,1,-1,-1]-88*f23[-1,1,1,-1,-1,1,1,-1,1]+9*f23[-1,1,1,-\
1,1,-1,-1,-1,-1]-18*f23[-1,1,1,-1,1,-1,-1,-1,1]+96*f23[-1,1,1,-1,1,-1,-1,1,-1]-\
223/2*f23[-1,1,1,-1,1,-1,1,-1,-1]-53*f23[-1,1,1,-1,1,-1,1,-1,1]+125/2*f23[-1,1,
1,-1,1,1,-1,-1,-1]+60*f23[-1,1,1,-1,1,1,-1,-1,1]-139*f23[-1,1,1,-1,1,1,-1,1,-1]
-114171/80*f23[1,1,-1,5,1]+8643261/2560*f23[1,1,1,-1,5]-3466267/320*f23[1,1,1,5
,-1]-87807/16*f23[1,1,3,-1,3]-18315/128*f23[1,1,3,3,-1]-11791461/1280*f23[1,1,5
,-1,-1]+275433/1280*f23[1,1,5,-1,1]+144065/8*f23[1,1,5,1,-1]+155973/64*f23[1,3,
-1,-1,3]-4081201/512*f23[1,3,-1,1,3]-2367253/512*f23[1,3,-1,3,-1]-990357/256*
f23[1,3,-1,3,1]-2628577/512*f23[1,3,1,-1,3]-581987/512*f23[1,3,1,3,-1]-406903/
512*f23[1,3,3,-1,-1]-161097/256*f23[1,3,3,-1,1]+10289/256*f23[1,3,3,1,-1]+
3871601/1280*f23[1,5,-1,1,-1]+23357079/5120*f23[1,5,1,-1,-1]-2726191/640*f23[1,
5,1,-1,1]+162879/512*f23[1,5,1,1,-1]+72*f23[1,-1,-1,-1,1,-1,1,1,1]-293/2*f23[1,
-1,-1,-1,1,1,-1,-1,-1]-80*f23[1,-1,-1,-1,1,1,-1,-1,1]+130*f23[1,-1,-1,-1,1,1,-1
,1,-1]+36*f23[1,-1,-1,-1,1,1,-1,1,1]-264*f23[1,-1,-1,-1,1,1,1,-1,-1]-120*f23[1,
-1,-1,-1,1,1,1,-1,1]-528*f23[1,-1,-1,-1,1,1,1,1,-1]+75*f23[1,-1,-1,1,-1,-1,-1,-\
1,-1]+30*f23[1,-1,-1,1,-1,-1,-1,-1,1]-123*f23[1,-1,-1,1,-1,-1,-1,1,-1]-4*f23[1,
-1,-1,1,-1,-1,-1,1,1]+146*f23[1,-1,-1,1,-1,-1,1,-1,-1]+71*f23[1,-1,-1,1,-1,-1,1
,-1,1]+317*f23[1,-1,-1,1,-1,-1,1,1,-1]-85*f23[-1,1,1,1,-1,-1,1,-1,1]-37/2*f23[-\
1,1,1,1,-1,1,-1,-1,-1]-136*f23[-1,1,1,1,-1,1,-1,1,-1]-158*f23[-1,1,1,1,-1,1,-1,
1,1]+235/2*f23[-1,1,1,1,-1,1,1,-1,-1]-88*f23[-1,1,1,1,-1,1,1,-1,1]-174*f23[-1,1
,1,1,1,-1,-1,-1,-1]-70*f23[1,-1,-1,-1,-1,-1,1,-1,-1]-30*f23[1,-1,-1,-1,-1,-1,1,
-1,1]+135/2*f23[1,-1,-1,-1,-1,1,-1,-1,-1]+36*f23[1,-1,-1,-1,-1,1,-1,-1,1]-108*
f23[1,-1,-1,-1,-1,1,-1,1,-1]-24*f23[1,-1,-1,-1,-1,1,-1,1,1]+158*f23[1,-1,-1,-1,
-1,1,1,-1,-1]+66*f23[1,-1,-1,-1,-1,1,1,-1,1]+348*f23[1,-1,-1,-1,-1,1,1,1,-1]-66
*f23[1,-1,-1,-1,1,-1,-1,-1,-1]-34*f23[1,-1,-1,-1,1,-1,-1,-1,1]-169*f23[1,-1,-1,
-1,1,-1,-1,1,-1]+4*f23[1,-1,-1,-1,1,-1,-1,1,1]+143/2*f23[1,-1,-1,-1,1,-1,1,-1,-\
1]+22*f23[1,-1,-1,-1,1,-1,1,-1,1]+340*f23[1,-1,-1,-1,1,-1,1,1,-1]-6289/32*f23[-\
1,1,3,-1,1,1,-1]-120*f23[1,-1,-1,1,-1,1,1,1,1]+140*f23[1,-1,-1,1,1,-1,-1,-1,-1]
+74*f23[1,-1,-1,1,1,-1,-1,-1,1]+266*f23[1,-1,-1,1,1,-1,-1,1,-1]+8*f23[1,-1,-1,1
,1,-1,-1,1,1]-79*f23[1,-1,-1,1,1,-1,1,-1,-1]-8*f23[1,-1,-1,1,1,-1,1,-1,1]-488*
f23[1,-1,-1,1,1,-1,1,1,-1]-128*f23[1,-1,-1,1,1,-1,1,1,1]+479/2*f23[1,-1,-1,1,1,
1,-1,-1,-1]+146*f23[1,-1,-1,1,1,1,-1,-1,1]-150*f23[1,-1,-1,1,1,1,-1,1,-1]-28*
f23[1,-1,-1,1,1,1,-1,1,1]+412*f23[1,-1,-1,1,1,1,1,-1,-1]+212*f23[1,-1,-1,1,1,1,
1,-1,1]+784*f23[1,-1,-1,1,1,1,1,1,-1]-156*f23[1,-1,1,-1,-1,-1,-1,1,-1]+145/2*
f23[1,-1,1,-1,-1,-1,1,-1,-1]+30*f23[1,-1,1,-1,-1,-1,1,-1,1]+357*f23[1,-1,1,-1,-\
1,-1,1,1,-1]-269/2*f23[1,-1,1,-1,-1,1,-1,-1,-1]-77*f23[1,-1,1,-1,-1,1,-1,-1,1]+
275/2*f23[1,-1,1,-1,-1,1,-1,1,-1]+15*f23[1,-1,1,-1,-1,1,-1,1,1]-254*f23[1,-1,1,
-1,-1,1,1,-1,-1]-132*f23[1,-1,1,-1,-1,1,1,-1,1]-513*f23[1,-1,1,-1,-1,1,1,1,-1]+
90*f23[1,-1,-1,-1,-1,-1,-1,1,-1]+13589/8*f23[1,1,1,-1,3,1,1]-8555/4*f23[1,1,1,1
,-1,-1,3]+78721/16*f23[1,1,1,1,-1,1,3]+51301/16*f23[1,1,1,1,-1,3,-1]+18409/8*
f23[1,1,1,1,-1,3,1]+62635/16*f23[1,1,1,1,1,-1,3]-19405/16*f23[1,1,1,1,1,3,-1]-\
745*f23[1,1,1,1,3,-1,-1]-3909/8*f23[1,1,1,1,3,-1,1]-40813/32*f23[1,1,-1,-1,-1,-\
1,3]+82703/32*f23[1,1,-1,-1,-1,1,3]+1311*f23[1,1,-1,-1,-1,3,-1]+20245/16*f23[1,
1,-1,-1,-1,3,1]+74787/32*f23[1,1,-1,-1,1,-1,3]-45179/16*f23[1,1,-1,-1,1,1,3]-\
516*f23[1,1,-1,-1,1,3,-1]-13371/8*f23[1,1,-1,-1,1,3,1]-6371/16*f23[1,1,-1,-1,3,
-1,-1]-2229/32*f23[-1,3,-1,1,1,-1,-1]-985/16*f23[-1,3,-1,1,1,1,-1]+611/4*f23[-1
,3,-1,1,1,1,1]-4225/16*f23[-1,3,1,-1,-1,-1,-1]-209/4*f23[-1,3,1,-1,-1,-1,1]+215
/2*f23[-1,3,1,-1,-1,1,-1]-4633/32*f23[-1,3,1,-1,1,-1,-1]+1409/16*f23[-1,3,1,-1,
1,-1,1]+347/16*f23[-1,3,1,-1,1,1,-1]+757/4*f23[-1,3,1,-1,1,1,1]-1329/4*f23[-1,3
,1,1,-1,-1,-1]+1397/8*f23[-1,3,1,1,-1,-1,1]+3061/16*f23[-1,3,1,1,-1,1,-1]+4907/
32*f23[-1,3,1,1,1,-1,-1]+1619/8*f23[-1,3,1,1,1,-1,1]+2509/8*f23[-1,3,1,1,1,1,-1
]-1255/2*f23[-1,3,1,1,1,1,1]+4057/16*f23[-1,1,1,3,1,-1,1]+709/16*f23[-1,1,1,3,1
,1,-1]+2971/16*f23[-1,1,3,-1,-1,-1,-1]+27/2*f23[-1,1,3,-1,-1,-1,1]+249/16*f23[-\
1,1,3,-1,-1,1,-1]+645/32*f23[-1,1,3,-1,1,-1,-1]-751/16*f23[-1,1,3,-1,1,-1,1]-\
1409/4*f23[1,1,3,1,1,-1,1]-4765/4*f23[1,1,3,1,1,1,-1]+3867/16*f23[1,3,-1,-1,-1,
1,-1]-16647/32*f23[1,3,-1,-1,1,-1,-1]-596*f23[1,3,-1,-1,1,1,-1]+2591/8*f23[1,3,
-1,-1,1,1,1]-22*f23[1,3,-1,1,-1,-1,-1]-18749/32*f23[1,3,-1,1,-1,1,-1]+17419/32*
f23[1,3,-1,1,1,-1,-1]+25991/16*f23[1,3,-1,1,1,1,-1]+888*f23[1,3,-1,1,1,1,1]-\
5511/16*f23[1,3,1,-1,-1,-1,-1]-803/4*f23[1,3,1,-1,-1,-1,1]-4615/8*f23[1,3,1,-1,
-1,1,-1]+2703/32*f23[1,3,1,-1,1,-1,-1]-1873/16*f23[1,3,1,-1,1,-1,1]+14217/16*
f23[1,3,1,-1,1,1,-1]-1125/8*f23[1,1,-1,-1,3,-1,1]-3127/4*f23[1,1,-1,-1,3,1,-1]-\
2493/2*f23[1,1,-1,-1,3,1,1]+37899/16*f23[1,1,-1,1,-1,-1,3]-66523/16*f23[1,1,-1,
1,-1,1,3]-63603/32*f23[1,1,-1,1,-1,3,-1]-15835/8*f23[1,1,-1,1,-1,3,1]-8119/2*
f23[1,1,-1,1,1,-1,3]+20703/4*f23[1,1,-1,1,1,1,3]+18497/16*f23[1,1,-1,1,1,3,-1]+
11671/4*f23[1,1,-1,1,1,3,1]+30077/32*f23[1,1,-1,1,3,-1,-1]+4693/16*f23[1,1,-1,1
,3,-1,1]+12735/8*f23[1,1,-1,1,3,1,-1]+2192*f23[1,1,-1,1,3,1,1]+34891/32*f23[1,1
,-1,3,-1,-1,-1]+7071/16*f23[1,1,-1,3,-1,-1,1]-8317/32*f23[1,1,-1,3,-1,1,-1]+
8955/8*f23[1,1,-1,3,1,-1,-1]+4667/16*f23[1,1,-1,3,1,-1,1]+5845/4*f23[1,1,-1,3,1
,1,-1]+76581/32*f23[1,1,1,-1,-1,-1,3]-83377/32*f23[1,1,1,-1,-1,1,3]-17769/32*
f23[1,1,1,-1,-1,3,-1]-23239/16*f23[1,1,1,-1,-1,3,1]-121393/32*f23[1,1,1,-1,1,-1
,3]+21947/4*f23[1,1,1,-1,1,1,3]+32261/16*f23[1,1,1,-1,1,3,-1]+10731/4*f23[1,1,1
,-1,1,3,1]+52605/32*f23[1,1,1,-1,3,-1,-1]+10171/16*f23[1,1,1,-1,3,-1,1]+18729/8
*f23[1,1,1,-1,3,1,-1]-129/2*f23[-1,-1,-1,-1,1,-1,1,-1,-1]-27*f23[-1,-1,-1,-1,1,
-1,1,-1,1]-405/2*f23[-1,-1,-1,-1,1,-1,1,1,-1]-33*f23[-1,-1,-1,-1,1,-1,1,1,1]-59
/2*f23[3,1,-1,-1,-1,1,1]-2261/8*f23[3,1,-1,-1,1,-1,1]-537/8*f23[3,1,-1,1,-1,-1,
1]+817/8*f23[3,1,-1,1,-1,1,1]+1551/4*f23[3,1,-1,1,1,-1,1]+153*f23[3,1,1,-1,-1,1
,1]-2645/4*f23[1,1,3,-1,-1,-1,-1]-533/2*f23[1,1,3,-1,-1,-1,1]-4213/8*f23[1,1,3,
-1,-1,1,-1]-597/8*f23[1,1,3,-1,1,-1,-1]+61/8*f23[1,1,3,-1,1,-1,1]+8589/8*f23[1,
1,3,-1,1,1,-1]-4967/8*f23[1,1,3,1,-1,-1,-1]-419/2*f23[1,1,3,1,-1,-1,1]+2751/8*
f23[1,1,3,1,-1,1,-1]-9613/16*f23[1,1,3,1,1,-1,-1]+164*f23[-1,-1,-1,-1,1,1,1,-1,
-1]+45*f23[-1,-1,-1,-1,1,1,1,-1,1]+345*f23[-1,-1,-1,-1,1,1,1,1,-1]-60*f23[-1,-1
,-1,1,-1,-1,-1,-1,1]-15*f23[-1,-1,-1,1,-1,-1,-1,1,-1]+6*f23[-1,-1,-1,1,-1,-1,-1
,1,1]-173/2*f23[-1,-1,-1,1,-1,-1,1,-1,-1]-31*f23[-1,-1,-1,1,-1,-1,1,-1,1]-103*
f23[-1,-1,-1,1,-1,-1,1,1,-1]+12*f23[-1,-1,-1,1,-1,-1,1,1,1]-115/2*f23[-1,-1,-1,
1,-1,1,-1,-1,-1]+33*f23[-1,-1,-1,1,-1,1,-1,-1,1]-66*f23[-1,-1,-1,-1,-1,1,-1,-1,
1]-30*f23[-1,-1,-1,-1,-1,1,-1,1,-1]+12*f23[-1,-1,-1,-1,-1,1,-1,1,1]-161/2*f23[-\
1,-1,-1,-1,-1,1,1,-1,-1]-36*f23[-1,-1,-1,-1,-1,1,1,-1,1]-93*f23[-1,-1,-1,-1,-1,
1,1,1,-1]+4*f23[-1,-1,-1,-1,1,-1,-1,-1,1]+94*f23[-1,-1,-1,-1,1,-1,-1,1,-1]-3*
f23[-1,-1,-1,-1,1,-1,-1,1,1]+66*f23[-1,-1,1,-1,-1,1,1,-1,1]+348*f23[-1,-1,1,-1,
-1,1,1,1,-1]-66*f23[-1,-1,1,-1,1,-1,-1,-1,-1]-87/2*f23[-1,-1,-1,1,-1,1,-1,1,-1]
-35*f23[-1,-1,-1,1,-1,1,-1,1,1]+91*f23[-1,-1,-1,1,-1,1,1,-1,-1]+12*f23[-1,-1,-1
,1,-1,1,1,-1,1]+232*f23[-1,-1,-1,1,-1,1,1,1,-1]+98*f23[-1,-1,-1,1,-1,1,1,1,1]-\
55*f23[-1,-1,-1,1,1,-1,-1,-1,-1]-30*f23[-1,-1,-1,1,1,-1,-1,-1,1]-93*f23[-1,-1,-\
1,1,1,-1,-1,1,-1]-40*f23[-1,-1,-1,1,1,-1,-1,1,1]+20*f23[-1,-1,-1,1,1,-1,1,-1,-1
]-27*f23[-1,-1,-1,1,1,-1,1,-1,1]+123*f23[-1,-1,-1,1,1,-1,1,1,-1]+32*f23[-1,-1,-\
1,1,1,-1,1,1,1]-54*f23[-1,-1,-1,1,1,1,-1,-1,-1]-86*f23[-1,-1,-1,1,1,1,-1,-1,1]-\
8*f23[-1,-1,-1,1,1,1,-1,1,-1]-22*f23[-1,-1,-1,1,1,1,-1,1,1]+181/2*f23[-1,-1,-1,
-1,1,1,-1,-1,-1]+34*f23[-1,-1,-1,-1,1,1,-1,-1,1]-110*f23[-1,-1,-1,-1,1,1,-1,1,-\
1]-48*f23[-1,-1,-1,-1,1,1,-1,1,1]+36*f23[-1,-1,1,-1,1,1,-1,1,1]-264*f23[-1,-1,1
,-1,1,1,1,-1,-1]-120*f23[-1,-1,1,-1,1,1,1,-1,1]-528*f23[-1,-1,1,-1,1,1,1,1,-1]+
75*f23[-1,-1,1,1,-1,-1,-1,-1,-1]+30*f23[-1,-1,1,1,-1,-1,-1,-1,1]-123*f23[-1,-1,
1,1,-1,-1,-1,1,-1]-4*f23[-1,-1,1,1,-1,-1,-1,1,1]+146*f23[-1,-1,1,1,-1,-1,1,-1,-\
1]+71*f23[-1,-1,1,1,-1,-1,1,-1,1]+317*f23[-1,-1,1,1,-1,-1,1,1,-1]-311/2*f23[-1,
-1,-1,1,1,1,1,-1,-1]-106*f23[-1,-1,-1,1,1,1,1,-1,1]-252*f23[-1,-1,-1,1,1,1,1,1,
-1]+120*f23[-1,-1,-1,1,1,1,1,1,1]+90*f23[-1,-1,1,-1,-1,-1,-1,1,-1]-70*f23[-1,-1
,1,-1,-1,-1,1,-1,-1]-30*f23[-1,-1,1,-1,-1,-1,1,-1,1]-210*f23[-1,-1,1,-1,-1,-1,1
,1,-1]+135/2*f23[-1,-1,1,-1,-1,1,-1,-1,-1]+36*f23[-1,-1,1,-1,-1,1,-1,-1,1]-108*
f23[-1,-1,1,-1,-1,1,-1,1,-1]-24*f23[-1,-1,1,-1,-1,1,-1,1,1]+158*f23[-1,-1,1,-1,
-1,1,1,-1,-1]+3021627/1280*f23[-1,-1,5,1,-1]+465641/32*f23[-1,-1,5,1,1]+
424467179657571/11714560*f23[1,-1,7]+23167863/5120*f23[-1,-1,-1,1,5]+25716903/
1280*f23[-1,-1,-1,5,1]+4957419/640*f23[-1,-1,1,-1,5]-37262733/2560*f23[-1,-1,1,
1,5]+1537959/512*f23[-1,-1,1,3,3]+340*f23[-1,-1,1,-1,1,-1,1,1,-1]+72*f23[-1,-1,
1,-1,1,-1,1,1,1]-293/2*f23[-1,-1,1,-1,1,1,-1,-1,-1]-80*f23[-1,-1,1,-1,1,1,-1,-1
,1]+130*f23[-1,-1,1,-1,1,1,-1,1,-1]-9277/8*f23[-1,1,1,3,1,1,1]-843/16*f23[-1,1,
3,-1,-1,1,1]+4895/16*f23[-1,1,3,-1,1,1,1]+6103/16*f23[-1,1,3,1,-1,1,1]-5225/4*
f23[-1,1,3,1,1,1,1]+210*f23[-1,3,-1,-1,-1,-1,1]+117/4*f23[-1,3,-1,-1,-1,1,1]-\
701/16*f23[-1,3,-1,-1,1,-1,1]-4007/16*f23[-1,3,-1,1,-1,-1,1]+3143/16*f23[-1,1,1
,3,-1,1,1]+28025/32*f23[-1,-1,-1,-1,1,-1,3]-46673/32*f23[-1,-1,-1,-1,1,1,3]-\
19251/32*f23[-1,-1,-1,-1,1,3,-1]-11845/16*f23[-1,-1,-1,-1,1,3,1]-166*f23[-1,-1,
-1,-1,3,-1,1]-2713/4*f23[-1,-1,-1,-1,3,1,-1]-7511/16*f23[-1,-1,-1,-1,3,1,1]+
19199/32*f23[-1,-1,-1,1,-1,-1,3]-40097/32*f23[-1,-1,-1,1,-1,1,3]-9675/32*f23[-1
,-1,-1,1,-1,3,-1]-6959/16*f23[-1,-1,-1,1,-1,3,1]-21577/32*f23[-1,-1,-1,1,1,-1,3
]+11915/16*f23[-1,-1,-1,1,1,1,3]+95/32*f23[-1,-1,-1,1,1,3,-1]+1035/2*f23[-1,-1,
-1,1,1,3,1]-13367/8*f23[1,-1,1,1,-1,3,1]-12713/4*f23[1,-1,1,1,1,-1,3]+1355/16*
f23[-1,3,-1,1,-1,1,1]-43/8*f23[-1,3,-1,1,1,-1,1]+973/4*f23[-1,3,1,-1,-1,1,1]+84
*f23[-1,3,1,1,-1,1,1]+7655/8*f23[1,-1,-1,-1,-1,-1,3]-5945/4*f23[1,-1,-1,-1,-1,1
,3]-17869/32*f23[1,-1,-1,-1,-1,3,-1]-780*f23[1,-1,-1,-1,-1,3,1]-12721/8*f23[1,-\
1,-1,-1,1,-1,3]+8407/4*f23[1,-1,-1,-1,1,1,3]+16115/32*f23[1,-1,-1,-1,1,3,-1]+
9357/8*f23[1,-1,-1,-1,1,3,1]+1825/4*f23[1,-1,-1,-1,3,-1,-1]+583/4*f23[1,-1,-1,-\
1,3,-1,1]+11413/16*f23[1,-1,-1,-1,3,1,-1]+3287/4*f23[1,-1,-1,-1,3,1,1]-42595/32
*f23[1,-1,-1,1,-1,-1,3]+37*f23[-1,-1,-1,1,3,-1,-1]-743/16*f23[-1,-1,-1,1,3,-1,1
]-215/16*f23[-1,-1,-1,1,3,1,-1]+903/2*f23[-1,-1,-1,1,3,1,1]+1675/8*f23[-1,-1,-1
,3,-1,-1,1]+6383/16*f23[-1,-1,-1,3,-1,1,-1]+207/4*f23[-1,-1,-1,3,-1,1,1]-77/8*
f23[-1,-1,-1,3,1,-1,-1]-221/16*f23[-1,-1,-1,3,1,-1,1]+985/16*f23[-1,-1,-1,3,1,1
,-1]+489*f23[-1,-1,-1,3,1,1,1]+7655/8*f23[-1,-1,1,-1,-1,-1,3]-5945/4*f23[-1,-1,
1,-1,-1,1,3]-17869/32*f23[-1,-1,1,-1,-1,3,-1]-780*f23[-1,-1,1,-1,-1,3,1]-12721/
8*f23[-1,-1,1,-1,1,-1,3]+8407/4*f23[-1,-1,1,-1,1,1,3]+16115/32*f23[-1,-1,1,-1,1
,3,-1]+9357/8*f23[-1,-1,1,-1,1,3,1]+1825/4*f23[-1,-1,1,-1,3,-1,-1]+583/4*f23[-1
,-1,1,-1,3,-1,1]+249*f23[-1,-1,-1,-1,-1,3,1]-2057/4*f23[-1,-1,3,1,1,-1,-1]-3021
/16*f23[-1,-1,3,1,1,-1,1]-12391/16*f23[-1,-1,3,1,1,1,-1]+3/4*f23[-1,-1,3,1,1,1,
1]+11413/16*f23[-1,-1,1,-1,3,1,-1]+3287/4*f23[-1,-1,1,-1,3,1,1]-42595/32*f23[-1
,-1,1,1,-1,-1,3]+40951/16*f23[-1,-1,1,1,-1,1,3]+42015/32*f23[-1,-1,1,1,-1,3,-1]
+1182*f23[-1,-1,1,1,-1,3,1]+4617/2*f23[-1,-1,1,1,1,-1,3]-5595/2*f23[-1,-1,1,1,1
,1,3]-17521/32*f23[-1,-1,1,1,1,3,-1]-12667/8*f23[-1,-1,1,1,1,3,1]-14179/32*f23[
-1,-1,1,1,3,-1,-1]-2019/16*f23[-1,-1,1,1,3,-1,1]-12295/16*f23[-1,-1,1,1,3,1,-1]
-5157/4*f23[-1,-1,1,1,3,1,1]-16449/32*f23[-1,-1,1,3,-1,-1,-1]-1675/8*f23[-1,-1,
1,3,-1,-1,1]+2479/16*f23[-1,-1,1,3,-1,1,-1]+915/4*f23[-1,-1,1,3,-1,1,1]-8831/16
*f23[-1,-1,1,3,1,-1,-1]-2175/16*f23[-1,-1,1,3,1,-1,1]-12027/16*f23[-1,-1,1,3,1,
1,-1]-869*f23[-1,-1,1,3,1,1,1]-10841/8*f23[1,1,1,3,1,1,1]-470*f23[1,1,3,1,1,1,1
]+1025/8*f23[-1,1,-1,3,-1,1,1]-671/4*f23[-1,1,-1,3,1,1,1]-955/4*f23[-1,-1,3,-1,
-1,-1,1]-3431/8*f23[-1,-1,3,-1,-1,1,-1]+2943/16*f23[-1,-1,3,-1,-1,1,1]-2591/32*
f23[-1,-1,3,-1,1,-1,-1]-257/16*f23[-1,-1,3,-1,1,-1,1]+29555/32*f23[-1,-1,3,-1,1
,1,-1]+9339/16*f23[-1,-1,3,-1,1,1,1]-9123/16*f23[-1,-1,3,1,-1,-1,-1]-1589/8*f23
[-1,-1,3,1,-1,-1,1]+2687/16*f23[-1,-1,3,1,-1,1,-1]+1315/8*f23[-1,-1,3,1,-1,1,1]
-23825/16*f23[3,-1,1,-1,1,1,-1]-849/8*f23[3,-1,1,-1,1,1,1]+11485/16*f23[3,-1,1,
1,-1,-1,-1]+179/2*f23[3,-1,1,1,-1,-1,1]-3599/4*f23[3,-1,1,1,-1,1,-1]+4029/4*f23
[3,-1,1,1,1,-1,-1]+3735/8*f23[3,-1,1,1,1,-1,1]+21973/8*f23[3,-1,1,1,1,1,-1]+460
*f23[3,-1,1,1,1,1,1]+2709/8*f23[3,1,-1,-1,-1,1,-1]-19577/16*f23[1,1,1,1,3,1,-1]
-22809/32*f23[1,1,1,3,-1,-1,-1]-4143/16*f23[1,1,1,3,-1,-1,1]+5201/32*f23[1,1,1,
3,-1,1,-1]-9451/16*f23[1,1,1,3,1,-1,-1]-4499/16*f23[1,1,1,3,1,-1,1]-13611/16*
f23[1,1,1,3,1,1,-1]+727*f23[1,1,1,-1,-1,1,1,1,-1]-136*f23[1,1,1,-1,-1,1,1,1,1]+
899*f23[1,1,1,-1,1,-1,1,1,-1]+192*f23[1,1,1,-1,1,-1,1,1,1]-1358*f23[1,1,1,-1,1,
1,1,1,-1]-40*f23[1,1,1,-1,1,1,1,1,1]+645*f23[1,1,1,1,-1,-1,1,1,-1]-46*f23[1,1,1
,1,-1,-1,1,1,1]-1154*f23[1,1,1,1,-1,1,1,1,-1]-16*f23[1,1,1,1,-1,1,1,1,1]-795*
f23[1,1,1,1,1,-1,1,1,-1]+170*f23[1,1,1,1,1,-1,1,1,1]+2100*f23[1,1,1,1,1,1,1,1,-\
1]+780*f23[1,1,-1,-1,1,1,1,1,-1]-120*f23[1,1,-1,-1,1,1,1,1,1]-551*f23[1,1,-1,1,
-1,-1,1,1,-1]+48*f23[1,1,-1,1,-1,-1,1,1,1]+1020*f23[1,1,-1,1,-1,1,1,1,-1]+192*
f23[1,1,-1,1,-1,1,1,1,1]+890*f23[1,1,-1,1,1,-1,1,1,-1]-7053/16*f23[3,1,-1,-1,1,
-1,-1]-6247/8*f23[3,1,-1,-1,1,1,-1]+446*f23[3,1,-1,-1,1,1,1]+1941/16*f23[3,1,-1
,1,-1,-1,-1]-12327/16*f23[3,1,-1,1,-1,1,-1]+4249/8*f23[3,1,-1,1,1,-1,-1]+2225*
f23[3,1,-1,1,1,1,-1]-331/4*f23[3,1,-1,1,1,1,1]-2543/8*f23[3,1,1,-1,-1,-1,-1]-\
269*f23[3,1,1,-1,-1,-1,1]-5373/8*f23[3,1,1,-1,-1,1,-1]+27/2*f23[3,1,1,-1,1,-1,-\
1]+1403/8*f23[3,1,1,-1,1,-1,1]+11537/8*f23[3,1,1,-1,1,1,-1]-635/2*f23[3,1,1,-1,
1,1,1]-1783/4*f23[3,1,1,1,-1,-1,-1]-111*f23[3,1,1,1,-1,-1,1]+641*f23[3,1,1,1,-1
,1,-1]-4771/16*f23[3,1,1,1,1,-1,-1]-3889/4*f23[3,1,1,1,1,-1,1]-3939/2*f23[3,1,1
,1,1,1,-1]+1809/4*f23[1,3,1,-1,1,1,1]-2457/8*f23[1,3,1,1,-1,-1,-1]-2823/8*f23[1
,3,1,1,-1,-1,1]+801/16*f23[1,3,1,1,-1,1,-1]-22547/32*f23[1,3,1,1,1,-1,-1]-2327/
8*f23[1,3,1,1,1,-1,1]-8671/8*f23[1,3,1,1,1,1,-1]-378*f23[3,-1,-1,-1,-1,1,-1]-\
105/2*f23[3,-1,-1,-1,1,-1,-1]+1098*f23[3,-1,-1,-1,1,1,-1]+363*f23[3,-1,-1,-1,1,
1,1]-427*f23[3,-1,-1,1,-1,-1,-1]+859/4*f23[3,-1,-1,1,-1,1,-1]-7393/16*f23[3,-1,
-1,1,1,-1,-1]-6525/8*f23[3,-1,-1,1,1,1,-1]+3619/4*f23[3,-1,-1,1,1,1,1]+7*f23[3,
-1,1,-1,-1,-1,-1]+65*f23[3,-1,1,-1,-1,-1,1]+2783/4*f23[3,-1,1,-1,-1,1,-1]-5977/
16*f23[3,-1,1,-1,1,-1,-1]-1921/8*f23[3,-1,1,-1,1,-1,1]-599*f23[1,1,-1,-1,-1,1,1
,1,-1]-88*f23[1,1,-1,-1,-1,1,1,1,1]-486*f23[1,1,-1,-1,1,-1,1,1,-1]-94*f23[1,1,-\
1,-1,1,-1,1,1,1]-516*f23[-1,1,1,1,1,1,1,1,-1]-3360*f23[-1,1,1,1,1,1,1,1,1]-168*
f23[-1,1,1,1,-1,-1,1,1,-1]-58*f23[-1,1,1,1,-1,-1,1,1,1]+146*f23[-1,1,1,1,-1,1,1
,1,-1]+208*f23[-1,1,1,1,-1,1,1,1,1]+17*f23[-1,1,1,1,1,-1,1,1,-1]+82*f23[-1,1,1,
1,1,-1,1,1,1]-201*f23[-1,1,1,-1,-1,1,1,1,-1]+8*f23[-1,1,1,-1,-1,1,1,1,1]-289*
f23[-1,1,1,-1,1,-1,1,1,-1]-128*f23[-1,1,1,-1,1,-1,1,1,1]+330*f23[-1,1,1,-1,1,1,
1,1,-1]+280*f23[-1,1,1,-1,1,1,1,1,1]-369*f23[-1,1,-1,1,1,-1,1,1,-1]-172*f23[-1,
1,-1,1,1,-1,1,1,1]+508*f23[-1,1,-1,1,1,1,1,1,-1]+360*f23[-1,1,-1,1,1,1,1,1,1]+
109*f23[-1,1,1,-1,-1,-1,1,1,-1]+34*f23[-1,1,1,-1,-1,-1,1,1,1]+33*f23[-1,1,-1,-1
,1,-1,1,1,1]-233*f23[-1,1,-1,-1,1,1,1,1,-1]+80*f23[-1,1,-1,-1,1,1,1,1,1]+226*
f23[-1,1,-1,1,-1,-1,1,1,-1]+24*f23[-1,1,-1,1,-1,-1,1,1,1]-392*f23[-1,1,-1,1,-1,
1,1,1,-1]-122*f23[-1,1,-1,1,-1,1,1,1,1]-96*f23[-1,1,-1,-1,-1,-1,1,1,-1]+12*f23[
-1,1,-1,-1,-1,-1,1,1,1]+219*f23[-1,1,-1,-1,-1,1,1,1,-1]+98*f23[-1,1,-1,-1,-1,1,
1,1,1]+237/2*f23[-1,1,-1,-1,1,-1,1,1,-1]+775/2*f23[1,1,1,-1,-1,1,1,-1,-1]+230*
f23[1,1,1,-1,-1,1,1,-1,1]-679/2*f23[1,1,1,-1,1,1,-1,-1,-1]-156*f23[1,1,1,-1,1,1
,-1,-1,1]-1315/2*f23[1,1,1,-1,1,1,1,-1,-1]-230*f23[1,1,1,-1,1,1,1,-1,1]+252*f23
[1,1,-1,1,1,-1,1,1,1]-1368*f23[1,1,-1,1,1,1,1,1,-1]-496*f23[1,1,1,-1,-1,-1,1,1,
-1]-66*f23[1,1,1,-1,-1,-1,1,1,1]+303*f23[1,1,-1,-1,-1,-1,1,1,-1]-42*f23[1,1,-1,
-1,-1,-1,1,1,1])*ff-4/15*ff^10+730*f23[1,-1,-1,1,1,1,-1,-1,-1,1]-1764*f23[1,-1,
-1,1,1,1,-1,-1,1,1]-1410*f23[1,-1,-1,1,1,1,-1,1,-1,1]+3524*f23[1,-1,-1,1,1,1,-1
,1,1,1]-1186*f23[1,-1,-1,1,1,1,1,-1,-1,1]+3120*f23[1,-1,-1,1,1,1,1,-1,1,1]-560*
f23[1,-1,-1,1,-1,1,-1,-1,-1,1]+1208*f23[1,-1,-1,1,-1,1,-1,-1,1,1]+26905/16*f23[
1,3,1,1,-1,1,-1,1]+2357/2*f23[1,1,3,1,-1,1,-1,1]+63342941850787/26214400*f23[5,
5]+426123036603706811/2624061440*f23[7,3]-37887/16*f23[1,3,-1,1,-1,-1,1,1]-\
41827/128*f23[3,1,1,-1,1,3]-7679/4*f23[1,-1,3,-1,1,-1,1,1]-2112*f23[1,-1,1,-1,-\
1,-1,1,1,1,1]-501*f23[1,-1,1,-1,-1,1,-1,-1,-1,1]+1111*f23[1,-1,1,-1,-1,1,-1,-1,
1,1]+895*f23[1,-1,1,-1,-1,1,-1,1,-1,1]-2030*f23[1,-1,-1,1,1,-1,-1,1,1,1]+871*
f23[1,-1,-1,1,1,-1,1,-1,-1,1]-1992*f23[1,-1,-1,1,1,-1,1,-1,1,1]-1490*f23[1,-1,-\
1,1,1,-1,1,1,-1,1]+3696*f23[1,-1,-1,1,1,-1,1,1,1,1]-1634*f23[-1,-1,-1,1,1,-1,1,
1,1,1]+710*f23[-1,-1,-1,1,1,1,-1,-1,1,1]+556*f23[-1,-1,-1,1,1,1,-1,1,-1,1]-1526
*f23[-1,-1,-1,1,1,1,-1,1,1,1]+462*f23[-1,-1,-1,1,1,1,1,-1,-1,1]-1346*f23[-1,-1,
-1,1,1,1,1,-1,1,1]-1000*f23[-1,-1,-1,1,1,1,1,1,-1,1]+3360*f23[-1,-1,-1,1,1,1,1,
1,1,1]-690*f23[-1,-1,1,-1,-1,1,-1,-1,1,1]-558*f23[-1,-1,1,-1,-1,1,-1,1,-1,1]+
1224*f23[-1,-1,1,-1,-1,1,-1,1,1,1]+1110*f23[-1,-1,1,-1,-1,1,1,-1,1,1]-12765/16*
f23[1,3,-1,-1,-1,-1,-1,1]-10551/16*f23[1,-1,3,-1,-1,-1,-1,1]-2475/8*f23[1,-1,-1
,-1,-1,-1,3,1]-2685/8*f23[1,-1,-1,-1,-1,-1,1,3]+330*f23[-1,-1,1,1,-1,-1,-1,-1,-\
1,1]-690*f23[-1,-1,1,1,-1,-1,-1,-1,1,1]-555*f23[-1,-1,1,1,-1,-1,-1,1,-1,1]+1224
*f23[-1,-1,1,1,-1,-1,-1,1,1,1]-507*f23[-1,-1,1,1,-1,-1,1,-1,-1,1]-498*f23[-1,-1
,1,-1,-1,1,1,-1,-1,1]+330*f23[-1,-1,1,-1,1,-1,-1,-1,-1,1]-690*f23[-1,-1,1,-1,1,
-1,-1,-1,1,1]+1167*f23[-1,-1,-1,-1,1,1,-1,1,1,1]-462*f23[-1,-1,-1,-1,1,1,1,-1,-\
1,1]+1053*f23[-1,-1,-1,-1,1,1,1,-1,1,1]+759*f23[-1,-1,-1,-1,1,1,1,1,-1,1]-1800*
f23[-1,-1,-1,-1,1,1,1,1,1,1]+221*f23[-1,-1,-1,1,-1,-1,-1,1,-1,1]-1043/2*f23[-1,
-1,-1,1,-1,-1,-1,1,1,1]+383/2*f23[-1,-1,-1,1,-1,-1,1,-1,-1,1]-923/2*f23[-1,-1,-\
1,1,-1,-1,1,-1,1,1]-331*f23[-1,-1,-1,1,-1,-1,1,1,-1,1]+937*f23[-1,-1,-1,1,-1,-1
,1,1,1,1]-1055/2*f23[-1,-1,-1,1,-1,1,-1,-1,1,1]-398*f23[-1,-1,-1,1,-1,1,-1,1,-1
,1]+988*f23[-1,-1,-1,1,-1,1,-1,1,1,1]-773/2*f23[-1,-1,-1,1,-1,1,1,-1,-1,1]+912*
f23[-1,-1,-1,1,-1,1,1,-1,1,1]+669*f23[-1,-1,-1,1,-1,1,1,1,-1,1]-1720*f23[-1,-1,
-1,1,-1,1,1,1,1,1]-309*f23[-1,-1,-1,1,1,-1,-1,1,-1,1]+841*f23[-1,-1,-1,1,1,-1,-\
1,1,1,1]-329*f23[-1,-1,-1,1,1,-1,1,-1,-1,1]+816*f23[-1,-1,-1,1,1,-1,1,-1,1,1]+
611*f23[-1,-1,-1,1,1,-1,1,1,-1,1]+459/2*f23[-1,-1,-1,-1,-1,1,-1,1,-1,1]-537*f23
[-1,-1,-1,-1,-1,1,-1,1,1,1]+381/2*f23[-1,-1,-1,-1,-1,1,1,-1,-1,1]-459*f23[-1,-1
,-1,-1,-1,1,1,-1,1,1]-327*f23[-1,-1,-1,-1,-1,1,1,1,-1,1]+1020*f23[-1,-1,-1,-1,-\
1,1,1,1,1,1]+797/2*f23[-1,-1,-1,-1,1,-1,-1,-1,1,1]+621/2*f23[-1,-1,-1,-1,1,-1,-\
1,1,-1,1]-690*f23[-1,-1,-1,-1,1,-1,-1,1,1,1]+315*f23[-1,-1,-1,-1,1,-1,1,-1,-1,1
]-664*f23[-1,-1,-1,-1,1,-1,1,-1,1,1]-491*f23[-1,-1,-1,-1,1,-1,1,1,-1,1]+1155*
f23[-1,-1,-1,-1,1,-1,1,1,1,1]+1225/4*f23[-1,-1,-1,-1,1,1,-1,-1,-1,1]-1295/2*f23
[-1,-1,-1,-1,1,1,-1,-1,1,1]-1049/2*f23[-1,-1,-1,-1,1,1,-1,1,-1,1]-1992*f23[-1,-\
1,1,1,1,-1,1,-1,1,1]-1490*f23[-1,-1,1,1,1,-1,1,1,-1,1]+3696*f23[-1,-1,1,1,1,-1,
1,1,1,1]-1410*f23[-1,-1,1,1,1,1,-1,1,-1,1]+3524*f23[-1,-1,1,1,1,1,-1,1,1,1]+
3120*f23[-1,-1,1,1,1,1,1,-1,1,1]+2280*f23[-1,-1,1,1,1,1,1,1,-1,1]-6720*f23[-1,-\
1,1,1,1,1,1,1,1,1]-1862*f23[-1,1,-1,1,-1,1,-1,1,1,1]-1676*f23[-1,1,-1,1,-1,1,1,
-1,1,1]+3520*f23[-1,1,-1,1,-1,1,1,1,1,1]+3566*f23[-1,1,-1,1,1,-1,1,1,1,1]+3458*
f23[-1,1,-1,1,1,1,-1,1,1,1]+3098*f23[-1,1,-1,1,1,1,1,-1,1,1]-6720*f23[-1,1,-1,1
,1,1,1,1,1,1]+3180*f23[-1,1,1,-1,1,1,-1,1,1,1]-6480*f23[-1,1,1,-1,1,1,1,1,1,1]-\
6280*f23[-1,1,1,1,-1,1,1,1,1,1]+15120*f23[-1,1,1,1,1,1,1,1,1,1]+105*f23[-1,-1,-\
1,-1,-1,-1,-1,-1,-1,1]-210*f23[-1,-1,-1,-1,-1,-1,-1,-1,1,1]-120*f23[-1,-1,-1,-1
,-1,-1,-1,1,-1,1]+360*f23[-1,-1,-1,-1,-1,-1,-1,1,1,1]-200*f23[-1,-1,-1,-1,-1,-1
,1,-1,-1,1]+400*f23[-1,-1,-1,-1,-1,-1,1,-1,1,1]+310*f23[-1,-1,-1,-1,-1,-1,1,1,-\
1,1]-600*f23[-1,-1,-1,-1,-1,-1,1,1,1,1]-525/4*f23[-1,-1,-1,-1,-1,1,-1,-1,-1,1]+
579/2*f23[-1,-1,-1,-1,-1,1,-1,-1,1,1]+20427/16*f23[1,3,-1,-1,-1,1,-1,1]+236*f23
[-1,-1,-1,1,-1,1,-1,-1,-1,1]+173*f23[-1,-1,-1,1,1,-1,-1,-1,-1,1]-847/2*f23[-1,-\
1,-1,1,1,-1,-1,-1,1,1]-255/2*f23[-1,-1,-1,1,-1,-1,-1,-1,-1,1]+1133/4*f23[-1,-1,
-1,1,-1,-1,-1,-1,1,1]+40355/16*f23[1,3,1,-1,1,-1,1,1]+8267/4*f23[1,1,3,-1,1,-1,
1,1]+804*f23[-1,-1,1,-1,-1,1,1,1,-1,1]-2040*f23[-1,-1,1,-1,-1,1,1,1,1,1]+1224*
f23[-1,-1,1,-1,1,-1,-1,1,1,1]+1204*f23[-1,-1,1,-1,1,-1,1,-1,1,1]+898*f23[-1,-1,
1,-1,1,-1,1,1,-1,1]-2112*f23[-1,-1,1,-1,1,-1,1,1,1,1]+1096*f23[-1,-1,1,-1,1,1,-\
1,-1,1,1]+886*f23[-1,-1,1,-1,1,1,-1,1,-1,1]-2052*f23[-1,-1,1,-1,1,1,-1,1,1,1]-\
1824*f23[-1,-1,1,-1,1,1,1,-1,1,1]-1320*f23[-1,-1,1,-1,1,1,1,1,-1,1]+3600*f23[-1
,-1,1,-1,1,1,1,1,1,1]+819*f23[-1,-1,1,1,-1,-1,1,1,-1,1]-2112*f23[-1,-1,1,1,-1,-\
1,1,1,1,1]+959*f23[-1,-1,1,1,-1,1,-1,1,-1,1]-2198*f23[-1,-1,1,1,-1,1,-1,1,1,1]-\
2014*f23[-1,-1,1,1,-1,1,1,-1,1,1]-1466*f23[-1,-1,1,1,-1,1,1,1,-1,1]+3720*f23[-1
,-1,1,1,-1,1,1,1,1,1]-138855/32*f23[1,1,1,1,1,-1,1,3]-7541/2*f23[1,1,1,1,-1,1,1
,3]-110887/32*f23[1,1,1,-1,1,1,1,3]-13725/4*f23[1,1,-1,1,1,1,1,3]+9529/4*f23[3,
1,-1,1,1,-1,1,1]+11811/8*f23[3,1,-1,1,1,1,-1,1]-1015*f23[3,1,-1,1,1,1,1,1]+7005
/8*f23[3,1,1,-1,-1,-1,-1,1]-22863/16*f23[3,1,1,-1,-1,-1,1,1]-8415/8*f23[3,1,1,-\
1,-1,1,-1,1]+13413/8*f23[3,1,1,-1,-1,1,1,1]-10235/8*f23[3,1,1,-1,1,-1,-1,1]+
6883/4*f23[3,1,1,-1,1,-1,1,1]+9219/8*f23[3,1,1,-1,1,1,-1,1]-2615/4*f23[3,1,1,-1
,1,1,1,1]-14145/16*f23[3,1,1,1,-1,-1,-1,1]+4531/4*f23[3,1,1,1,-1,-1,1,1]+3175/4
*f23[3,1,1,1,-1,1,-1,1]-172629/256*f23[1,-1,3,1,1,3]-184755/128*f23[1,-1,3,3,1,
1]+1022759/256*f23[1,3,-1,3,1,1]-1308349/10240*f23[-1,1,-1,5,1,1]-117526747/
2560*f23[-1,1,1,-1,1,5]+98441/512*f23[-1,1,1,-1,3,3]-38386459/5120*f23[-1,1,1,-\
1,5,1]-46696033/1280*f23[-1,1,1,1,-1,5]+20470571/256*f23[-1,1,1,1,1,5]-766327/
512*f23[-1,1,1,1,3,3]+110134023/5120*f23[-1,1,1,1,5,1]-47247/256*f23[-1,1,1,3,-\
1,3]+10851/128*f23[-1,1,1,3,1,3]-101841/128*f23[-1,1,1,3,3,1]+102937679/5120*
f23[-1,1,1,5,1,1]-16960537/640*f23[-1,-1,-1,-1,1,5]-1837241/1280*f23[-1,-1,-1,-\
1,5,1]-28641625/2048*f23[-1,-1,-1,1,-1,5]+57374109/2560*f23[-1,-1,-1,1,1,5]-\
232775/512*f23[-1,-1,-1,1,3,3]+95589311/10240*f23[-1,-1,-1,1,5,1]+148271/512*
f23[-1,-1,-1,3,1,3]-41643/128*f23[-1,-1,-1,3,3,1]+5774249/5120*f23[-1,-1,-1,5,-\
1,1]+145893697/10240*f23[-1,-1,-1,5,1,1]-35249643/1280*f23[-1,-1,1,-1,-1,5]+
13867621/320*f23[-1,-1,1,-1,1,5]-202887/256*f23[-1,-1,1,-1,3,3]+807485/64*f23[-\
1,-1,1,-1,5,1]+229168409/5120*f23[-1,-1,1,1,-1,5]-84125931/1280*f23[-1,-1,1,1,1
,5]+364993/512*f23[-1,-1,1,1,3,3]-62290681/2560*f23[-1,-1,1,1,5,1]+613899/256*
f23[-1,-1,1,3,-1,3]+226239/256*f23[-1,-1,1,3,1,3]+411459/256*f23[-1,-1,1,3,3,1]
+77313/64*f23[-1,-1,1,5,-1,1]-18548681/2560*f23[-1,-1,1,5,1,1]+36349602975051/
4100096*f23[-1,-1,1,7]+790895252291141/20500480*f23[-1,-1,7,1]+17195528873753/
2050048*f23[-1,1,-1,7]+256897545771183/82001920*f23[-1,1,1,7]+1700914747/163840
*f23[-1,1,3,5]-1989097339/163840*f23[-1,1,5,3]+1367212873960023/82001920*f23[-1
,1,7,1]-2706350469/81920*f23[-1,3,1,5]+2684656779/81920*f23[-1,3,5,1]-699260623
/20480*f23[-1,5,1,3]+1490534333/81920*f23[-1,5,3,1]+6183288934346389/164003840*
f23[-1,7,1,1]+835889/256*f23[1,3,1,1,-1,3]+329433/128*f23[1,1,3,1,-1,3]-3709/32
*f23[-1,1,3,-1,-1,-1,-1,1]-7953/2*f23[1,-1,1,1,1,1,1,3]-43755/8*f23[1,1,1,1,1,1
,-1,3]+3273/8*f23[-1,-1,1,-1,-1,1,1,3]+625/2*f23[-1,-1,-1,-1,-1,-1,1,3]+3925/8*
f23[-1,-1,-1,-1,-1,-1,3,1]+2553/8*f23[-1,-1,-1,-1,-1,1,-1,3]-4305/32*f23[-1,-1,
-1,-1,-1,1,1,3]+9525/32*f23[-1,-1,-1,-1,-1,1,3,1]-8401/64*f23[-1,-1,-1,-1,-1,3,
-1,1]+7615/32*f23[-1,-1,-1,-1,-1,3,1,1]+9699/32*f23[-1,-1,-1,-1,1,-1,-1,3]-\
11583/32*f23[-1,-1,-1,-1,1,-1,1,3]-22981/64*f23[-1,-1,-1,-1,1,-1,3,1]-25637/32*
f23[-1,-1,-1,-1,1,1,-1,3]+2859/8*f23[-1,-1,-1,-1,1,1,1,3]+22235/1024*f23[-1,1,3
,-1,3,1]+268215/512*f23[-1,1,3,1,-1,3]-159265/256*f23[-1,1,3,1,1,3]+415929/512*
f23[-1,1,3,1,3,1]+168993/512*f23[-1,1,3,3,1,1]+98941667/5120*f23[-1,1,5,1,1,1]+
38447/128*f23[-1,3,-1,3,1,1]+683023/512*f23[-1,3,1,1,1,3]+18483/128*f23[-1,3,1,
1,3,1]+103581/256*f23[-1,3,1,3,1,1]-92851/256*f23[-1,3,3,1,1,1]+26198215/512*
f23[-1,5,1,1,1,1]+440293/256*f23[-1,-1,3,-1,1,3]+3836571/1024*f23[-1,-1,3,-1,3,
1]+1348923/512*f23[-1,-1,3,1,-1,3]+295793/256*f23[-1,-1,3,1,1,3]+126459/64*f23[
-1,-1,3,1,3,1]-179751/1024*f23[-1,-1,3,3,-1,1]+1005971/512*f23[-1,-1,3,3,1,1]+
21094427/10240*f23[-1,-1,5,-1,1,1]-1088291/1280*f23[-1,-1,5,1,-1,1]+88568307/
5120*f23[-1,-1,5,1,1,1]+345271817/10240*f23[-1,1,-1,1,-1,5]-151348529/2560*f23[
-1,1,-1,1,1,5]+394215/256*f23[-1,1,-1,1,3,3]-109587583/10240*f23[-1,1,-1,1,5,1]
+1905849/1024*f23[-1,1,-1,3,-1,3]+232075/512*f23[-1,1,-1,3,1,3]+741937/256*f23[
-1,1,-1,3,3,1]-29137/32*f23[-1,-1,-1,-1,3,-1,1,1]-17195/32*f23[-1,-1,-1,-1,3,1,
-1,1]+2313/4*f23[-1,-1,-1,-1,3,1,1,1]+17469/64*f23[-1,-1,-1,1,-1,-1,-1,3]-1223/
8*f23[-1,-1,-1,1,-1,-1,1,3]+2113/16*f23[-1,-1,-1,1,-1,-1,3,1]-1505/4*f23[-1,-1,
-1,1,-1,1,-1,3]+4025/8*f23[-1,-1,-1,1,-1,1,1,3]+2557/16*f23[-1,-1,-1,1,-1,1,3,1
]-22541/64*f23[-1,-1,-1,1,-1,3,-1,1]+15117/32*f23[-1,-1,-1,1,-1,3,1,1]-3821/16*
f23[-1,-1,-1,1,1,-1,-1,3]+9485/16*f23[-1,-1,-1,1,1,-1,1,3]+8599/16*f23[-1,-1,-1
,1,1,-1,3,1]+6139/8*f23[-1,-1,-1,1,1,1,-1,3]-29559/32*f23[-1,-1,-1,1,1,1,1,3]+
1779/16*f23[-1,-1,-1,1,1,1,3,1]+815/8*f23[-1,-1,-1,1,1,3,-1,1]+4923/16*f23[-1,-\
1,-1,1,1,3,1,1]-4169/64*f23[-1,-1,-1,1,3,-1,-1,1]+155/2*f23[-1,-1,-1,1,3,-1,1,1
]+459/32*f23[-1,-1,-1,1,3,1,-1,1]+1587/4*f23[-1,-1,-1,1,3,1,1,1]-1911/64*f23[-1
,-1,-1,3,-1,-1,1,1]+3197/32*f23[-1,-1,-1,3,-1,1,-1,1]-739/32*f23[-1,-1,-1,3,-1,
1,1,1]-215/8*f23[-1,-1,-1,3,1,-1,-1,1]-659/32*f23[-1,-1,-1,3,1,-1,1,1]-171/8*
f23[-1,-1,-1,3,1,1,-1,1]+4469/16*f23[-1,-1,-1,3,1,1,1,1]-25005/32*f23[-1,-1,1,-\
1,-1,1,-1,3]+2589/8*f23[-1,-1,1,-1,-1,3,1,1]-6099/16*f23[-1,-1,1,-1,1,-1,-1,3]+
24051/32*f23[-1,-1,1,-1,1,-1,1,3]+3411/4*f23[-1,-1,1,-1,1,-1,3,1]+43251/32*f23[
-1,-1,1,-1,1,1,-1,3]-1485/2*f23[-1,-1,1,-1,1,1,1,3]+1001/8*f23[-1,-1,1,-1,1,1,3
,1]+8163/16*f23[-1,-1,1,-1,1,3,-1,1]-55/2*f23[-1,-1,1,-1,1,3,1,1]+7239/8*f23[-1
,-1,1,-1,3,-1,1,1]+8433/16*f23[-1,-1,1,-1,3,1,-1,1]-735/2*f23[-1,-1,1,-1,3,1,1,
1]+3777/8*f23[-1,-1,1,1,-1,-1,1,3]+3039/16*f23[-1,-1,1,1,-1,-1,3,1]+4961/4*f23[
-1,-1,1,1,-1,1,-1,3]-28941/32*f23[-1,-1,1,1,-1,1,1,3]-5917/16*f23[-1,-1,1,1,-1,
1,3,1]+1903/2*f23[-1,-1,1,1,-1,3,-1,1]-14327/16*f23[-1,-1,1,1,-1,3,1,1]+4063/8*
f23[-1,-1,1,1,1,-1,-1,3]-21769/16*f23[-1,-1,1,1,1,-1,1,3]-5821/4*f23[-1,-1,1,1,
1,-1,3,1]-67829/32*f23[-1,-1,1,1,1,1,-1,3]+6391/4*f23[-1,-1,1,1,1,1,1,3]-2005/8
*f23[-1,-1,1,1,1,1,3,1]-2167/4*f23[-1,-1,1,1,1,3,-1,1]-1159/4*f23[-1,-1,1,1,1,3
,1,1]-933*f23[-1,-1,1,1,3,-1,1,1]-4235/8*f23[-1,-1,1,1,3,1,-1,1]-49/2*f23[-1,-1
,1,1,3,1,1,1]+15621/16*f23[-1,-1,1,3,-1,1,-1,1]-11055/8*f23[-1,-1,1,3,-1,1,1,1]
+211/8*f23[-1,-1,-1,-1,1,1,3,1]-27049/64*f23[-1,-1,-1,-1,1,3,-1,1]+8221/32*f23[
-1,-1,-1,-1,1,3,1,1]+4327/8*f23[-1,-1,-1,-1,3,-1,-1,1]-2237/2*f23[1,-1,3,1,-1,1
,-1,1]+69177/32*f23[-1,1,1,-1,1,1,1,3]+210*f23[-1,1,1,-1,1,1,3,1]+4437/16*f23[-\
1,1,1,-1,1,3,1,1]+14343/16*f23[-1,1,1,-1,3,1,1,1]+73379/32*f23[-1,1,1,1,-1,1,1,
3]+7517/16*f23[-1,1,1,1,-1,1,3,1]+6727/8*f23[-1,1,1,1,-1,3,1,1]+75491/32*f23[-1
,1,1,1,1,-1,1,3]+39281/32*f23[-1,1,1,1,1,-1,3,1]+5825/2*f23[-1,1,1,1,1,1,-1,3]-\
62373/8*f23[-1,1,1,1,1,1,1,3]-33483/16*f23[-1,1,1,1,1,1,3,1]-20455/16*f23[-1,1,
1,1,1,3,1,1]-6529/8*f23[-1,1,1,1,3,1,1,1]-6573/8*f23[-1,1,1,3,1,1,1,1]-905*f23[
-1,1,3,1,1,1,1,1]-5145/2*f23[-1,3,1,1,1,1,1,1]-16465/16*f23[-1,-1,1,3,1,-1,1,1]
-9991/16*f23[-1,-1,1,3,1,1,-1,1]+477*f23[-1,-1,1,3,1,1,1,1]+59191/32*f23[-1,-1,
3,-1,1,-1,1,1]+2913/2*f23[-1,-1,3,-1,1,1,-1,1]-7753/4*f23[-1,-1,3,-1,1,1,1,1]+
8301/8*f23[-1,-1,3,1,-1,1,-1,1]-25387/16*f23[-1,-1,3,1,-1,1,1,1]-19815/16*f23[-\
1,-1,3,1,1,-1,1,1]-3141/4*f23[-1,-1,3,1,1,1,-1,1]+1685/2*f23[-1,-1,3,1,1,1,1,1]
+7969/8*f23[-1,1,-1,1,-1,1,-1,3]-33243/32*f23[-1,1,-1,1,-1,1,1,3]-331/8*f23[-1,
1,-1,1,-1,1,3,1]-11247/32*f23[-1,1,-1,1,-1,3,1,1]-20825/16*f23[-1,1,-1,1,1,-1,1
,3]-8245/8*f23[-1,1,-1,1,1,-1,3,1]-61529/32*f23[-1,1,-1,1,1,1,-1,3]+68927/32*
f23[-1,1,-1,1,1,1,1,3]-1221/16*f23[-1,1,-1,1,1,1,3,1]-677/16*f23[-1,1,-1,1,1,3,
1,1]-7889/8*f23[-1,1,-1,1,3,-1,1,1]+797/4*f23[-1,1,-1,1,3,1,1,1]-48373/32*f23[-\
1,1,-1,3,-1,1,1,1]-36203/32*f23[-1,1,-1,3,1,-1,1,1]+16347/16*f23[-1,1,-1,3,1,1,
1,1]-46775/32*f23[-1,1,1,-1,1,1,-1,3]+63*f23[-1,-1,1,-1,-1,1,3,1]-1953/4*f23[-1
,-1,1,-1,-1,3,-1,1]+330*f23[1,-1,-1,1,-1,-1,-1,-1,-1,1]-690*f23[1,-1,-1,1,-1,-1
,-1,-1,1,1]-555*f23[1,-1,-1,1,-1,-1,-1,1,-1,1]+1224*f23[1,-1,-1,1,-1,-1,-1,1,1,
1]+146803/256*f23[1,1,3,-1,-1,3]-1313771/256*f23[1,1,-1,3,-1,3]+378871/512*f23[
1,1,-1,-1,3,3]-25005/32*f23[1,-1,-1,-1,-1,1,-1,3]-655519/256*f23[1,3,-1,1,-1,3]
-731135/256*f23[1,-1,3,1,-1,3]+878191/512*f23[1,-1,1,-1,3,3]-152187/64*f23[1,-1
,1,3,-1,3]-32071/16*f23[1,1,-1,3,-1,1,-1,1]-24047/16*f23[1,-1,3,-1,1,1,-1,1]-\
507*f23[1,-1,-1,1,-1,-1,1,-1,-1,1]+1125*f23[1,-1,-1,1,-1,-1,1,-1,1,1]+819*f23[1
,-1,-1,1,-1,-1,1,1,-1,1]-2112*f23[1,-1,-1,1,-1,-1,1,1,1,1]+1204*f23[1,-1,-1,-1,
1,-1,1,-1,1,1]+898*f23[1,-1,-1,-1,1,-1,1,1,-1,1]-2112*f23[1,-1,-1,-1,1,-1,1,1,1
,1]-492*f23[1,-1,-1,-1,1,1,-1,-1,-1,1]+1096*f23[1,-1,-1,-1,1,1,-1,-1,1,1]+886*
f23[1,-1,-1,-1,1,1,-1,1,-1,1]-2052*f23[1,-1,-1,-1,1,1,-1,1,1,1]+756*f23[1,-1,-1
,-1,1,1,1,-1,-1,1]-1824*f23[1,-1,-1,-1,1,1,1,-1,1,1]-498*f23[1,-1,-1,-1,-1,1,1,
-1,-1,1]+7573/8*f23[1,3,1,-1,-1,-1,-1,1]+5881/8*f23[1,1,3,-1,-1,-1,-1,1]+21957/
32*f23[1,-1,1,3,-1,-1,-1,1]-19315/16*f23[1,-1,3,1,-1,-1,1,1]+5553/32*f23[1,1,-1
,-1,-1,-1,3,1]+19841/16*f23[1,1,-1,-1,-1,1,-1,3]-6997/8*f23[1,1,-1,-1,-1,1,1,3]
-10131/32*f23[1,1,-1,-1,-1,1,3,1]+953*f23[1,1,-1,-1,-1,3,-1,1]-1631/2*f23[1,1,-\
1,-1,-1,3,1,1]+17947/32*f23[1,1,-1,-1,1,-1,-1,3]+8307/16*f23[1,-1,1,1,3,1,-1,1]
+367*f23[1,-1,1,1,3,1,1,1]-148*f23[1,-1,1,1,-1,-1,3,1]-62077/32*f23[1,-1,1,1,-1
,1,-1,3]+14811/8*f23[1,-1,1,1,-1,1,1,3]+5989/8*f23[1,-1,1,1,-1,1,3,1]-23959/16*
f23[1,-1,1,1,-1,3,-1,1]+12009/8*f23[1,-1,1,1,-1,3,1,1]-13213/16*f23[1,-1,1,1,1,
-1,-1,3]+77143/32*f23[1,-1,1,1,1,-1,1,3]+35419/16*f23[1,-1,1,1,1,-1,3,1]+106273
/32*f23[1,-1,1,1,1,1,-1,3]+669/8*f23[1,-1,1,1,1,1,3,1]+607*f23[1,-1,1,1,1,3,-1,
1]+959*f23[1,-1,-1,1,-1,1,-1,1,-1,1]-2198*f23[1,-1,-1,1,-1,1,-1,1,1,1]+879*f23[
1,-1,-1,1,-1,1,1,-1,-1,1]-2014*f23[1,-1,-1,1,-1,1,1,-1,1,1]-1466*f23[1,-1,-1,1,
-1,1,1,1,-1,1]+3720*f23[1,-1,-1,1,-1,1,1,1,1,1]-488*f23[1,-1,-1,1,1,-1,-1,-1,-1
,1]+1087*f23[1,-1,-1,1,1,-1,-1,-1,1,1]+800*f23[1,-1,-1,1,1,-1,-1,1,-1,1]-1320*
f23[1,-1,-1,-1,1,1,1,1,-1,1]+3600*f23[1,-1,-1,-1,1,1,1,1,1,1]+2561901/256*f23[3
,1,1,1,1,3]+597887/128*f23[3,1,1,1,3,1]+609425/128*f23[3,1,1,3,1,1]+135265/32*
f23[3,1,3,1,1,1]+609465/128*f23[3,3,1,1,1,1]+10289443/64*f23[5,1,1,1,1,1]+74839
/128*f23[1,1,1,3,1,3]+197887/128*f23[1,1,1,3,3,1]-40678289/1024*f23[1,1,1,5,1,1
]+179699/256*f23[1,1,3,1,1,3]-2763/32*f23[1,1,3,1,3,1]+27089/128*f23[1,1,3,3,1,
1]-59321987/2560*f23[1,1,5,1,1,1]+973217/512*f23[1,3,1,1,1,3]+81117/32*f23[1,3,
1,1,3,1]+599803/256*f23[1,3,1,3,1,1]+723061/256*f23[1,3,3,1,1,1]-3569393/1280*
f23[1,5,1,1,1,1]-21531529/128*f23[1,1,1,1,1,5]+156343/128*f23[1,1,1,1,3,3]-\
302826023/5120*f23[1,1,1,1,5,1]-37731039/16384*f23[1,5,1,3]-1133079863/81920*
f23[1,5,3,1]+643713417347467/82001920*f23[1,7,1,1]+280558159/20480*f23[3,1,1,5]
+20247869/4096*f23[3,1,3,3]+5833257999/81920*f23[3,1,5,1]-3522053/4096*f23[3,3,
1,3]+11657275/2048*f23[3,3,3,1]+1046087117/16384*f23[3,5,1,1]-4469995229/40960*
f23[5,1,1,3]+31733589/2048*f23[5,1,3,1]-462782943/16384*f23[5,3,1,1]+
4425209103775227/82001920*f23[7,1,1,1]+21122302258868551328477897401072175869/
272276545438587289600000*f23[1,9]+3606089931537333753013821068502626481313/
5445530908771745792000000*f23[9,1]+353779291264647/82001920*f23[1,1,1,7]+
617191025/8192*f23[1,1,3,5]+5493561853/81920*f23[1,1,5,3]-9401801029983/585728*
f23[1,1,7,1]+8441599219/81920*f23[1,3,1,5]-10727937/4096*f23[1,3,3,3]+
2074045641/40960*f23[1,3,5,1]+71319/512*f23[1,3,-1,-1,1,3]-445317/256*f23[1,-1,
3,-1,1,3]+226239/256*f23[1,-1,-1,3,1,3]+364993/512*f23[1,-1,-1,1,3,3]+345*f23[1
,-1,-1,-1,-1,-1,-1,3]-8752455821/163840*f23[5,-1,-1,3]+28150547/2560*f23[-1,-1,
-1,-1,-1,5]+617909/512*f23[-1,-1,-1,-1,3,3]+1214067/1024*f23[-1,-1,-1,3,-1,3]+
1020915/1024*f23[-1,-1,3,-1,-1,3]+454335/512*f23[-1,3,-1,-1,-1,3]+63501/64*f23[
3,-1,-1,-1,-1,3]+2805/8*f23[-1,-1,-1,-1,-1,-1,-1,3]+
25552812085187929430466618760591009137/41888699298244198400000*f23[-1,9]+
20972223409367/2981888*f23[3,7]+3060631642387/745472*f23[-1,-1,-1,7]+
12418448979/163840*f23[-1,-1,3,5]-1961074903/163840*f23[-1,-1,5,3]+728874733/
81920*f23[-1,3,-1,5]+4459105/512*f23[-1,3,3,3]+11207552087/163840*f23[-1,5,-1,3
]+1816775013/20480*f23[3,-1,-1,5]+37211221/4096*f23[3,-1,3,3]+22716903/8192*f23
[3,3,-1,3]-93757/1024*f23[-1,1,3,-1,-1,3]+51085/16*f23[1,3,-1,1,1,-1,1,1]-61819
/32*f23[1,3,-1,1,1,-1,-1,1]-4560*f23[1,1,-1,1,1,1,1,1,-1,1]+13440*f23[1,1,-1,1,
1,1,1,1,1,1]+21501/16*f23[1,1,-1,3,1,1,-1,1]+2106*f23[1,1,-1,3,1,-1,1,1]+12743/
16*f23[1,-1,3,1,1,1,-1,1]+20287/16*f23[1,-1,3,1,1,-1,1,1]+2281*f23[1,1,1,1,-1,1
,1,-1,-1,1]-6114*f23[1,1,1,1,-1,1,1,-1,1,1]-4564*f23[1,1,1,1,-1,1,1,1,-1,1]+
13120*f23[1,1,1,1,-1,1,1,1,1,1]-1010*f23[1,1,1,1,1,-1,-1,-1,-1,1]+2760*f23[1,1,
1,1,1,-1,-1,-1,1,1]+1970*f23[1,1,1,1,1,-1,-1,1,-1,1]-5990*f23[1,1,1,1,1,-1,-1,1
,1,1]+2085*f23[1,1,1,1,1,-1,1,-1,-1,1]-5770*f23[1,1,1,1,1,-1,1,-1,1,1]-4370*f23
[1,1,1,1,1,-1,1,1,-1,1]+12730*f23[1,1,1,1,1,-1,1,1,1,1]+3435/2*f23[1,1,1,1,1,1,
-1,-1,-1,1]-5175*f23[1,1,1,1,1,1,-1,-1,1,1]-4065*f23[1,1,1,1,1,1,-1,1,-1,1]+
12120*f23[1,1,1,1,1,1,-1,1,1,1]-3465*f23[1,1,1,1,1,1,1,-1,-1,1]+3771/2*f23[1,3,
1,1,-1,-1,1,1]+2669/2*f23[1,1,3,1,-1,-1,1,1]-286585/512*f23[1,3,1,-1,-1,3]-5427
/8*f23[1,1,1,1,3,1,1,1]-1279/8*f23[1,1,1,3,1,1,1,1]+490*f23[1,1,3,1,1,1,1,1]+
3135/2*f23[1,3,1,1,1,1,1,1]-5040*f23[3,1,1,1,1,1,1,1]-30240*f23[1,1,1,1,1,1,1,1
,1,1]+85365/8*f23[1,1,1,1,1,1,1,3]+14205/16*f23[1,1,1,1,1,1,3,1]-5295/16*f23[1,
1,1,1,1,3,1,1]+30489/16*f23[1,3,1,-1,1,1,-1,1]+12925/8*f23[1,1,3,-1,1,1,-1,1]-\
807*f23[-1,1,1,1,-1,-1,1,1,-1,1]+2818*f23[-1,1,1,1,-1,-1,1,1,1,1]+847/2*f23[-1,
1,1,1,-1,1,-1,-1,-1,1]-1252*f23[-1,1,1,1,-1,1,-1,-1,1,1]-942*f23[-1,1,1,1,-1,1,
-1,1,-1,1]+2902*f23[-1,1,1,1,-1,1,-1,1,1,1]-874*f23[-1,1,1,1,-1,1,1,-1,-1,1]-\
27311/16*f23[1,3,-1,-1,1,-1,1,1]-3287/16*f23[-1,1,3,1,1,-1,-1,1]+53159/16*f23[1
,3,-1,1,-1,1,1,1]+11301/8*f23[1,-1,1,3,-1,1,1,1]-117589/64*f23[3,-1,1,1,1,3]-\
214815/512*f23[1,3,3,-1,-1,1]-150845/512*f23[-1,1,-1,-1,3,3]-2637910919/81920*
f23[1,-1,5,3]+2130*f23[1,1,1,1,-1,-1,1,1,-1,1]-6484*f23[1,1,1,1,-1,-1,1,1,1,1]-\
1279*f23[1,1,1,1,-1,1,-1,-1,-1,1]+3215*f23[1,1,1,1,-1,1,-1,-1,1,1]+2476*f23[1,1
,1,1,-1,1,-1,1,-1,1]-6654*f23[1,1,1,1,-1,1,-1,1,1,1]-2483/2*f23[1,3,1,-1,-1,1,-\
1,1]-6593/8*f23[1,1,3,-1,-1,1,-1,1]-2171028653/20480*f23[1,3,-1,5]-6506097673/
81920*f23[1,-1,3,5]-919943903/40960*f23[1,5,-1,3]+2360*f23[1,1,1,-1,1,1,1,-1,-1
,1]-6272*f23[1,1,1,-1,1,1,1,-1,1,1]-4636*f23[1,1,1,-1,1,1,1,1,-1,1]+13320*f23[1
,1,1,-1,1,1,1,1,1,1]+667*f23[1,1,1,1,-1,-1,-1,-1,-1,1]-3283/2*f23[1,1,1,1,-1,-1
,-1,-1,1,1]-1298*f23[1,1,1,1,-1,-1,-1,1,-1,1]+3303*f23[1,1,1,1,-1,-1,-1,1,1,1]-\
1096*f23[1,1,1,1,-1,-1,1,-1,-1,1]+2937*f23[1,1,1,1,-1,-1,1,-1,1,1]+3388*f23[1,1
,-1,1,1,1,-1,-1,1,1]+2698*f23[1,1,-1,1,1,1,-1,1,-1,1]-6928*f23[1,1,-1,1,1,1,-1,
1,1,1]+2286*f23[1,1,-1,1,1,1,1,-1,-1,1]-6168*f23[1,1,-1,1,1,1,1,-1,1,1]+326133/
128*f23[1,1,1,3,-1,3]-129731/64*f23[1,1,1,-1,3,3]-24405/32*f23[1,-1,3,1,1,-1,-1
,1]+26117/16*f23[1,-1,3,1,-1,1,1,1]-10255/8*f23[1,1,-1,3,1,-1,-1,1]+2680*f23[-1
,1,1,1,-1,1,1,-1,1,1]+2050*f23[-1,1,1,1,-1,1,1,1,-1,1]+298*f23[-1,1,1,1,1,-1,-1
,-1,-1,1]-1036*f23[-1,1,1,1,1,-1,-1,-1,1,1]-716*f23[-1,1,1,1,1,-1,-1,1,-1,1]+
2562*f23[-1,1,1,1,1,-1,-1,1,1,1]-757*f23[-1,1,1,1,1,-1,1,-1,-1,1]+2476*f23[-1,1
,1,1,1,-1,1,-1,1,1]+1908*f23[-1,1,1,1,1,-1,1,1,-1,1]-6046*f23[-1,1,1,1,1,-1,1,1
,1,1]-1217/2*f23[-1,1,1,1,1,1,-1,-1,-1,1]+2223*f23[-1,1,1,1,1,1,-1,-1,1,1]+1767
*f23[-1,1,1,1,1,1,-1,1,-1,1]-5780*f23[-1,1,1,1,1,1,-1,1,1,1]+44315/32*f23[1,3,-\
1,1,-1,-1,-1,1]-9651/4*f23[1,3,1,1,-1,1,1,1]-3037/2*f23[1,1,3,1,-1,1,1,1]+31509
/32*f23[1,3,-1,-1,1,-1,-1,1]-7605/4*f23[1,3,1,1,1,-1,1,1]-1184*f23[1,1,3,1,1,-1
,1,1]+345*f23[-1,-1,1,-1,-1,-1,-1,3]+2328*f23[1,-1,1,1,1,1,-1,1,-1,1]-6340*f23[
1,-1,1,1,1,1,-1,1,1,1]+1956*f23[1,-1,1,1,1,1,1,-1,-1,1]-3049/2*f23[1,3,1,-1,1,-\
1,-1,1]-1262*f23[1,1,3,-1,1,-1,-1,1]-1085/8*f23[-1,1,3,1,-1,1,-1,1]-8055/32*f23
[-1,1,3,1,-1,-1,1,1]-3331/16*f23[-1,1,3,-1,1,1,-1,1]-8395/32*f23[-1,1,3,-1,1,-1
,1,1]-8333/32*f23[-1,1,3,-1,-1,1,1,1]-2765/4*f23[1,-1,1,3,1,-1,-1,1]-348673/
5120*f23[-1,-1,5,-1,-1,1]-33014523/2560*f23[-1,1,-1,-1,-1,5]+108333761/5120*f23
[-1,1,-1,-1,1,5]+9691223/1024*f23[-1,1,-1,-1,5,1]+5692693/2560*f23[-1,1,-1,5,-1
,1]-12297/64*f23[3,1,1,1,-1,3]-6267/8*f23[1,1,-1,-1,-1,-1,-1,3]-119194827/5120*
f23[1,1,-1,-1,5,1]-407965047/5120*f23[1,1,-1,1,-1,5]+987301/8*f23[1,1,-1,1,1,5]
+19305199/512*f23[1,1,-1,1,5,1]-17027367/5120*f23[1,1,-1,5,-1,1]-62290681/2560*
f23[1,-1,-1,1,5,1]+77313/64*f23[1,-1,-1,5,-1,1]-18548681/2560*f23[1,-1,-1,5,1,1
]+27936887/640*f23[1,-1,1,-1,-1,5]-391013783/5120*f23[1,-1,1,-1,1,5]-91433731/
5120*f23[1,-1,1,-1,5,1]-175918243/2560*f23[1,-1,1,1,-1,5]+65053491/640*f23[1,-1
,1,1,1,5]+49646031/1280*f23[1,-1,1,1,5,1]-15739927/5120*f23[1,-1,1,5,-1,1]+
20925471/1024*f23[1,-1,1,5,1,1]-21639822673917/2928640*f23[1,-1,1,7]-\
502871560760453/82001920*f23[1,-1,7,1]-7125455794545/372736*f23[1,1,-1,7]-\
91355494063081/8200192*f23[1,7,-1,1]+13867621/320*f23[1,-1,-1,-1,1,5]+807485/64
*f23[1,-1,-1,-1,5,1]-97059/64*f23[3,1,-1,1,1,3]+362377/512*f23[1,3,3,-1,1,1]-\
1461*f23[1,1,-1,-1,-1,1,1,1,-1,1]+3720*f23[1,1,-1,-1,-1,1,1,1,1,1]-494*f23[1,1,
-1,-1,1,-1,-1,-1,-1,1]+1097*f23[1,1,-1,-1,1,-1,-1,-1,1,1]+811*f23[1,1,-1,-1,1,-\
1,-1,1,-1,1]-1251*f23[1,-1,1,1,1,-1,-1,1,-1,1]+3428*f23[1,-1,1,1,1,-1,-1,1,1,1]
-1346*f23[1,-1,1,1,1,-1,1,-1,-1,1]+3330*f23[1,-1,1,1,1,-1,1,-1,1,1]+2498*f23[1,
-1,1,1,1,-1,1,1,-1,1]-6684*f23[1,-1,1,1,1,-1,1,1,1,1]-1109*f23[1,-1,1,1,1,1,-1,
-1,-1,1]+2952*f23[1,-1,1,1,1,1,-1,-1,1,1]-560*f23[-1,-1,1,1,-1,1,-1,-1,-1,1]+
1208*f23[-1,-1,1,1,-1,1,-1,-1,1,1]+706245/512*f23[1,3,-1,1,3,1]-740897/512*f23[
1,-1,3,1,3,1]-722901/512*f23[1,-1,1,3,3,1]-7247/8*f23[1,-1,1,3,1,3]-\
3308760210072881/164003840*f23[-1,7,-1,1]+35817/32*f23[1,-1,3,-1,-1,-1,1,1]-\
3135*f23[1,3,-1,1,1,1,1,1]+777/8*f23[-1,1,3,1,-1,1,1,1]+1817/8*f23[-1,1,3,-1,1,
1,1,1]-920905/256*f23[1,3,-1,3,-1,1]-3209/256*f23[1,-1,3,3,-1,1]-23889/32*f23[-\
1,-1,1,1,-1,-1,-1,3]+1683/64*f23[-1,-1,-1,3,-1,-1,-1,1]-2685/8*f23[-1,-1,1,-1,-\
1,-1,1,3]-559/16*f23[-1,1,3,1,1,1,-1,1]+491/4*f23[-1,1,3,1,1,-1,1,1]-93475/32*
f23[1,1,1,1,1,-1,3,1]-10915/32*f23[1,1,1,1,1,3,-1,1]+2383/4*f23[1,1,-1,1,1,1,3,
1]+8549/8*f23[1,1,-1,1,1,3,-1,1]+4769/8*f23[1,1,-1,1,1,3,1,1]-9541/8*f23[1,1,-1
,1,3,-1,-1,1]+14735/8*f23[1,1,-1,1,3,-1,1,1]+16339/16*f23[1,1,-1,1,3,1,-1,1]+75
*f23[1,1,-1,1,3,1,1,1]+3553/8*f23[1,1,1,-1,-1,-1,-1,3]-39799/32*f23[1,1,1,-1,-1
,-1,1,3]-41729/32*f23[1,1,1,-1,-1,-1,3,1]-62279/32*f23[1,1,1,-1,-1,1,-1,3]+
50171/32*f23[1,1,1,-1,-1,1,1,3]-4523/32*f23[1,1,1,-1,-1,1,3,1]-42217/32*f23[1,1
,-1,-1,1,-1,1,3]-44701/32*f23[1,1,-1,-1,1,-1,3,1]-66841/32*f23[1,1,-1,-1,1,1,-1
,3]+37325/16*f23[1,3,-1,1,1,1,-1,1]+19923/32*f23[-1,-1,3,-1,-1,-1,-1,1]-67443/
64*f23[-1,-1,3,-1,-1,-1,1,1]-21817/32*f23[-1,-1,3,-1,-1,1,-1,1]+48635/32*f23[-1
,-1,3,-1,-1,1,1,1]-17743/16*f23[-1,-1,3,-1,1,-1,-1,1]+4859/8*f23[-1,-1,1,1,3,-1
,-1,1]+27045/16*f23[3,-1,1,-1,-1,1,-1,1]-24023/8*f23[3,-1,1,-1,-1,1,1,1]+14551/
8*f23[3,-1,1,-1,1,-1,-1,1]-24491/8*f23[3,-1,1,-1,1,-1,1,1]-18011/8*f23[3,-1,1,-\
1,1,1,-1,1]-27765/32*f23[3,-1,-1,1,-1,-1,-1,1]-579/4*f23[3,1,1,1,-1,1,1,1]-\
12805/16*f23[3,1,-1,-1,-1,-1,-1,1]+43807/32*f23[3,1,-1,-1,-1,-1,1,1]+9731/8*f23
[3,1,-1,-1,-1,1,-1,1]-30345/16*f23[3,1,-1,-1,-1,1,1,1]+16001/16*f23[3,1,-1,-1,1
,-1,-1,1]-26637/16*f23[3,1,-1,-1,1,-1,1,1]-9097/8*f23[3,1,-1,-1,1,1,-1,1]+17075
/8*f23[3,1,-1,-1,1,1,1,1]+20991/16*f23[3,1,-1,1,-1,-1,-1,1]-34243/16*f23[3,1,-1
,1,-1,-1,1,1]-13605/8*f23[3,1,-1,1,-1,1,-1,1]+5013/2*f23[3,1,-1,1,-1,1,1,1]-\
27099/16*f23[3,1,-1,1,1,-1,-1,1]+28213/8*f23[3,-1,1,-1,1,1,1,1]+56655/32*f23[3,
-1,1,1,-1,-1,-1,1]-47067/16*f23[3,-1,1,1,-1,-1,1,1]+6490309/2560*f23[1,5,1,1,-1
,1]+25944763/5120*f23[1,1,-1,5,1,1]-20294019/320*f23[1,1,1,-1,-1,5]+620982381/
5120*f23[1,1,1,-1,1,5]+15876461/640*f23[1,1,1,-1,5,1]+526347487/5120*f23[1,1,1,
1,-1,5]+8334841/1280*f23[1,1,1,5,-1,1]-5274503/640*f23[1,1,5,-1,-1,1]+16190063/
1024*f23[1,1,5,-1,1,1]+29870591/2560*f23[1,1,5,1,-1,1]+3341107/2560*f23[1,-1,5,
-1,-1,1]-22750951/5120*f23[1,-1,5,-1,1,1]-4321127/1280*f23[1,-1,5,1,-1,1]+
5389081/2560*f23[1,-1,5,1,1,1]+56613767/1280*f23[1,1,-1,-1,-1,5]-337096043/5120
*f23[1,1,-1,-1,1,5]+730*f23[-1,-1,1,1,1,1,-1,-1,-1,1]-1764*f23[-1,-1,1,1,1,1,-1
,-1,1,1]-1186*f23[-1,-1,1,1,1,1,1,-1,-1,1]+1125*f23[-1,-1,1,1,-1,-1,1,-1,1,1]+
38063/32*f23[1,1,-1,1,-1,-1,-1,3]-16093/16*f23[1,1,-1,1,-1,-1,1,3]-8409/16*f23[
1,1,-1,1,-1,-1,3,1]-72183/32*f23[1,1,-1,1,-1,1,-1,3]+60339/32*f23[1,1,-1,1,-1,1
,1,3]+8335/16*f23[1,1,-1,1,-1,1,3,1]-23445/16*f23[1,1,-1,1,-1,3,-1,1]+20471/16*
f23[1,1,-1,1,-1,3,1,1]-17359/16*f23[1,1,-1,1,1,-1,-1,3]+84111/32*f23[1,1,-1,1,1
,-1,1,3]+39745/16*f23[1,1,-1,1,1,-1,3,1]+63379/16*f23[1,1,-1,1,1,1,-1,3]+14991/
32*f23[1,1,-1,-1,-1,-1,1,3]+23833/16*f23[3,-1,-1,1,-1,-1,1,1]+21291/16*f23[3,-1
,-1,1,-1,1,-1,1]-16571/8*f23[3,-1,-1,1,-1,1,1,1]+16719/16*f23[3,-1,-1,1,1,-1,-1
,1]-13903/8*f23[3,-1,-1,1,1,-1,1,1]-9407/8*f23[3,-1,-1,1,1,1,-1,1]-4887/4*f23[3
,-1,-1,-1,-1,-1,1,1]-1617/2*f23[3,-1,-1,-1,-1,1,-1,1]+1755*f23[3,-1,-1,-1,-1,1,
1,1]-9927/8*f23[3,-1,-1,-1,1,-1,-1,1]+8293/4*f23[3,-1,-1,-1,1,-1,1,1]+3251/2*
f23[3,-1,-1,-1,1,1,-1,1]-2292*f23[3,-1,-1,-1,1,1,1,1]+2865/4*f23[3,-1,-1,-1,-1,
-1,-1,1]+154773/512*f23[3,3,-1,-1,-1,1]-210423/512*f23[3,3,-1,-1,1,1]+17399/256
*f23[3,3,-1,1,-1,1]-40335/16*f23[3,-1,1,1,-1,1,-1,1]+30123/8*f23[3,-1,1,1,-1,1,
1,1]-17533/8*f23[3,-1,1,1,1,-1,-1,1]+26663/8*f23[3,-1,1,1,1,-1,1,1]+17197/8*f23
[3,-1,1,1,1,1,-1,1]-1665*f23[3,-1,1,1,1,1,1,1]+2625*f23[3,-1,-1,1,1,1,1,1]-9991
/8*f23[3,-1,1,-1,-1,-1,-1,1]+8505/4*f23[3,-1,1,-1,-1,-1,1,1]+330*f23[1,-1,-1,-1
,-1,1,-1,-1,-1,1]-690*f23[1,-1,-1,-1,-1,1,-1,-1,1,1]-558*f23[1,-1,-1,-1,-1,1,-1
,1,-1,1]+1224*f23[1,-1,-1,-1,-1,1,-1,1,1,1]-210*f23[1,-1,-1,-1,-1,-1,-1,-1,-1,1
]-2739/8*f23[1,-1,1,-1,-1,-1,-1,3]+328145/256*f23[3,-1,-1,1,3,1]+103371803/
10240*f23[3,5,-1,1]-6389352743/40960*f23[3,-1,1,5]-706204713/40960*f23[3,-1,5,1
]-1295280163/16384*f23[3,1,-1,5]+2385803/80*f23[5,-1,1,1,-1,1]-44615707/640*f23
[5,-1,1,1,1,1]-12661553/512*f23[5,1,-1,-1,-1,1]-25443/16*f23[1,-1,3,-1,-1,1,1,1
]-66205/32*f23[1,1,-1,3,-1,-1,1,1]+22783/32*f23[1,-1,3,1,-1,-1,-1,1]-510*f23[-1
,-1,1,-1,-1,-1,1,1,-1,1]+1200*f23[-1,-1,1,-1,-1,-1,1,1,1,1]+330*f23[-1,-1,1,-1,
-1,1,-1,-1,-1,1]-523/2*f23[-1,-1,-1,1,1,1,-1,-1,-1,1]+51663/32*f23[1,1,-1,-1,1,
1,1,3]-885/4*f23[1,1,-1,-1,1,1,3,1]-19363/32*f23[1,1,-1,-1,1,3,-1,1]-1991/8*f23
[1,1,-1,-1,1,3,1,1]+9883/16*f23[1,1,-1,-1,3,-1,-1,1]-30297/32*f23[1,1,-1,-1,3,-\
1,1,1]-8565/16*f23[1,1,-1,-1,3,1,-1,1]+645/16*f23[1,1,-1,-1,3,1,1,1]+23123/32*
f23[-1,-1,3,1,1,-1,-1,1]+1110*f23[1,-1,-1,-1,-1,1,1,-1,1,1]+804*f23[1,-1,-1,-1,
-1,1,1,1,-1,1]-2040*f23[1,-1,-1,-1,-1,1,1,1,1,1]+330*f23[1,-1,-1,-1,1,-1,-1,-1,
-1,1]-690*f23[1,-1,-1,-1,1,-1,-1,-1,1,1]-519*f23[1,-1,-1,-1,1,-1,-1,1,-1,1]+
1224*f23[1,-1,-1,-1,1,-1,-1,1,1,1]-558*f23[1,-1,-1,-1,1,-1,1,-1,-1,1]-720*f23[1
,-1,-1,-1,-1,-1,-1,1,1,1]+330*f23[1,-1,-1,-1,-1,-1,1,-1,-1,1]-690*f23[1,-1,-1,-\
1,-1,-1,1,-1,1,1]-510*f23[1,-1,-1,-1,-1,-1,1,1,-1,1]+1200*f23[1,-1,-1,-1,-1,-1,
1,1,1,1]+3039/16*f23[1,-1,-1,1,-1,-1,3,1]+4961/4*f23[1,-1,-1,1,-1,1,-1,3]-28941
/32*f23[1,-1,-1,1,-1,1,1,3]-5917/16*f23[1,-1,-1,1,-1,1,3,1]+1903/2*f23[1,-1,-1,
1,-1,3,-1,1]+3273/8*f23[1,-1,-1,-1,-1,1,1,3]+63*f23[1,-1,-1,-1,-1,1,3,1]-1953/4
*f23[1,-1,-1,-1,-1,3,-1,1]+2589/8*f23[1,-1,-1,-1,-1,3,1,1]+24051/32*f23[1,-1,-1
,-1,1,-1,1,3]+3411/4*f23[1,-1,-1,-1,1,-1,3,1]+43251/32*f23[1,-1,-1,-1,1,1,-1,3]
-1485/2*f23[1,-1,-1,-1,1,1,1,3]+1001/8*f23[1,-1,-1,-1,1,1,3,1]+10765691/2560*
f23[1,5,-1,-1,-1,1]-8497533/1024*f23[1,5,-1,-1,1,1]-12660619/1280*f23[1,5,-1,1,
-1,1]+5563351/512*f23[1,5,-1,1,1,1]-23098557/5120*f23[1,5,1,-1,-1,1]+6196549/
1280*f23[1,5,1,-1,1,1]-17879/16*f23[1,3,1,1,-1,-1,-1,1]-13059/16*f23[1,1,3,1,-1
,-1,-1,1]-6099/16*f23[1,-1,-1,-1,1,-1,-1,3]-23889/32*f23[1,-1,-1,1,-1,-1,-1,3]-\
2409/2*f23[1,3,1,1,1,1,-1,1]-2421/4*f23[1,1,3,1,1,1,-1,1]+2379/4*f23[1,-1,1,3,1
,1,-1,1]+16439/16*f23[1,-1,1,3,1,-1,1,1]+12153/16*f23[1,-1,3,-1,-1,1,-1,1]+
20859/8*f23[1,3,-1,-1,1,1,1,1]+2647/8*f23[-1,1,-1,1,-1,-1,3,1]+28061/64*f23[-1,
1,-1,1,-1,3,-1,1]+11153/16*f23[-1,1,-1,1,1,-1,-1,3]-21123/32*f23[-1,-1,3,1,-1,-\
1,-1,1]+35857/32*f23[-1,-1,3,1,-1,-1,1,1]+46049/128*f23[3,1,-1,-1,1,3]+64631/
128*f23[3,1,-1,-1,3,1]-253551/128*f23[3,1,-1,1,-1,3]+231203/128*f23[3,1,-1,1,3,
1]-1606905/512*f23[3,1,-1,3,-1,1]+884881/256*f23[3,1,-1,3,1,1]-1518313/512*f23[
3,-1,1,3,-1,1]+576929/256*f23[3,-1,1,3,1,1]+158523/512*f23[3,-1,-1,3,-1,1]+
211147/256*f23[3,-1,-1,3,1,1]+177673/128*f23[3,-1,1,-1,-1,3]-298457/256*f23[3,-\
1,1,-1,1,3]-1281157/512*f23[3,-1,1,-1,3,1]-1189899/256*f23[3,-1,1,1,-1,3]-3895/
64*f23[3,-1,1,1,3,1]+50349/32*f23[3,-1,-1,-1,1,3]+453033/128*f23[3,-1,-1,-1,3,1
]+322809/128*f23[3,-1,-1,1,-1,3]+135087/256*f23[3,-1,-1,1,1,3]-28003/256*f23[3,
3,-1,1,1,1]-41111/128*f23[3,3,1,-1,-1,1]+81141/256*f23[3,3,1,-1,1,1]-3467/16*
f23[3,3,1,1,-1,1]+218435/256*f23[3,1,3,1,-1,1]-11121/128*f23[3,1,1,-1,-1,3]+
45463/16*f23[3,1,1,-1,3,1]+97241/128*f23[3,1,1,3,-1,1]-177601/512*f23[3,1,3,-1,
-1,1]+46207/64*f23[3,1,3,-1,1,1]+909839/256*f23[3,-1,3,-1,-1,1]-1614407/256*f23
[3,-1,3,-1,1,1]-925105/256*f23[3,-1,3,1,-1,1]-4491/8*f23[1,-1,-1,-1,3,-1,-1,1]+
7239/8*f23[1,-1,-1,-1,3,-1,1,1]+8433/16*f23[1,-1,-1,-1,3,1,-1,1]-735/2*f23[1,-1
,-1,-1,3,1,1,1]+3777/8*f23[1,-1,-1,1,-1,-1,1,3]+16567/16*f23[1,-1,1,-1,3,1,1,1]
+19655/16*f23[1,-1,1,1,-1,-1,-1,3]-13293/16*f23[1,-1,1,1,-1,-1,1,3]-1233/2*f23[
1,-1,-1,3,-1,-1,-1,1]+16437/16*f23[1,-1,-1,3,-1,-1,1,1]+15621/16*f23[1,-1,-1,3,
-1,1,-1,1]-11055/8*f23[1,-1,-1,3,-1,1,1,1]+636*f23[1,-1,-1,3,1,-1,-1,1]-16465/
16*f23[1,-1,-1,3,1,-1,1,1]-9991/16*f23[1,-1,-1,3,1,1,-1,1]+477*f23[1,-1,-1,3,1,
1,1,1]+22761/32*f23[1,-1,1,-1,-1,-1,1,3]+25587/32*f23[1,-1,1,-1,-1,-1,3,1]+
41397/32*f23[1,-1,1,-1,-1,1,-1,3]-6135/8*f23[1,-1,1,-1,-1,1,1,3]+1619/32*f23[1,
-1,1,-1,-1,1,3,1]+3875/8*f23[1,-1,1,1,1,3,1,1]-5373/8*f23[1,-1,1,1,3,-1,-1,1]+
7659/8*f23[1,-1,1,1,3,-1,1,1]+4239/8*f23[1,-1,1,-1,-1,3,-1,1]-313/2*f23[1,-1,1,
-1,-1,3,1,1]+24617/32*f23[1,-1,1,-1,1,-1,-1,3]-5387/4*f23[1,-1,1,-1,1,-1,1,3]-\
41559/32*f23[1,-1,1,-1,1,-1,3,1]-19075/8*f23[1,-1,1,-1,1,1,-1,3]+51761/32*f23[1
,-1,1,-1,1,1,1,3]-19/4*f23[1,-1,1,-1,1,1,3,1]-30583/32*f23[1,-1,1,-1,1,3,-1,1]+
2501/8*f23[1,-1,1,-1,1,3,1,1]+8843/8*f23[1,-1,1,-1,3,-1,-1,1]-57967/32*f23[1,-1
,1,-1,3,-1,1,1]-4323/4*f23[1,-1,1,-1,3,1,-1,1]+43935/32*f23[1,3,-1,-1,-1,-1,1,1
]+286877/64*f23[3,-1,3,1,1,1]+1176815/512*f23[3,1,-1,-1,-1,3]-84125931/1280*f23
[1,-1,-1,1,1,5]-8459/8*f23[1,-1,1,3,-1,1,-1,1]-4491/8*f23[-1,-1,1,-1,3,-1,-1,1]
+406843/512*f23[1,3,-1,1,1,3]-194697/256*f23[1,-1,1,1,3,3]+1509*f23[-1,1,1,1,1,
1,1,-1,-1,1]-5280*f23[-1,1,1,1,1,1,1,-1,1,1]-4200*f23[-1,1,1,1,1,1,1,1,-1,1]-\
895*f23[-1,1,1,-1,-1,1,1,1,-1,1]+3040*f23[-1,1,1,-1,-1,1,1,1,1,1]-303*f23[-1,1,
1,-1,1,-1,-1,-1,-1,1]+1541/2*f23[-1,1,1,-1,1,-1,-1,-1,1,1]+580*f23[-1,1,1,-1,1,
-1,-1,1,-1,1]-1591*f23[-1,1,1,-1,1,-1,-1,1,1,1]+554*f23[-1,1,1,-1,1,-1,1,-1,-1,
1]-1474*f23[-1,1,1,-1,1,-1,1,-1,1,1]-1097*f23[-1,1,1,-1,1,-1,1,1,-1,1]+3226*f23
[-1,1,1,-1,1,-1,1,1,1,1]+1091/2*f23[-1,1,1,-1,1,1,-1,-1,-1,1]-1462*f23[-1,1,1,-\
1,1,1,-1,-1,1,1]-1130*f23[-1,1,1,-1,1,1,-1,1,-1,1]-14327/16*f23[1,-1,-1,1,-1,3,
1,1]+4063/8*f23[1,-1,-1,1,1,-1,-1,3]-21769/16*f23[1,-1,-1,1,1,-1,1,3]-5821/4*
f23[1,-1,-1,1,1,-1,3,1]-67829/32*f23[1,-1,-1,1,1,1,-1,3]+6391/4*f23[1,-1,-1,1,1
,1,1,3]-2005/8*f23[1,-1,-1,1,1,1,3,1]-2167/4*f23[1,-1,-1,1,1,3,-1,1]-1159/4*f23
[1,-1,-1,1,1,3,1,1]+4859/8*f23[1,-1,-1,1,3,-1,-1,1]-933*f23[1,-1,-1,1,3,-1,1,1]
-4235/8*f23[1,-1,-1,1,3,1,-1,1]-49/2*f23[1,-1,-1,1,3,1,1,1]+8163/16*f23[1,-1,-1
,-1,1,3,-1,1]-55/2*f23[1,-1,-1,-1,1,3,1,1]-1604*f23[1,-1,1,-1,1,1,-1,1,-1,1]+
3834*f23[1,-1,1,-1,1,1,-1,1,1,1]-1384*f23[1,-1,1,-1,1,1,1,-1,-1,1]+3430*f23[1,-\
1,1,-1,1,1,1,-1,1,1]+2498*f23[1,-1,1,-1,1,1,1,1,-1,1]-6840*f23[1,-1,1,-1,1,1,1,
1,1,1]-485*f23[1,-1,1,1,-1,-1,-1,-1,-1,1]+2161/2*f23[1,-1,1,1,-1,-1,-1,-1,1,1]+
866*f23[1,-1,1,1,-1,-1,-1,1,-1,1]-2015*f23[1,-1,1,1,-1,-1,-1,1,1,1]+759*f23[1,-\
1,1,1,-1,-1,1,-1,-1,1]-2067*f23[1,-1,1,-1,-1,1,-1,1,1,1]+1545/2*f23[1,-1,1,-1,-\
1,1,1,-1,-1,1]-1845*f23[1,-1,1,-1,-1,1,1,-1,1,1]-1335*f23[1,-1,1,-1,-1,1,1,1,-1
,1]+3720*f23[1,-1,1,-1,-1,1,1,1,1,1]-5640*f23[1,-1,1,1,1,1,1,-1,1,1]-4200*f23[1
,-1,1,1,1,1,1,1,-1,1]-1819*f23[1,-1,1,1,-1,-1,1,-1,1,1]-1318*f23[1,-1,1,1,-1,-1
,1,1,-1,1]+3666*f23[1,-1,1,1,-1,-1,1,1,1,1]+1735/2*f23[1,-1,1,1,-1,1,-1,-1,-1,1
]-1986*f23[1,-1,1,1,-1,1,-1,-1,1,1]-1553*f23[1,-1,1,1,-1,1,-1,1,-1,1]+3792*f23[
1,-1,1,1,-1,1,-1,1,1,1]-1431*f23[1,-1,1,1,-1,1,1,-1,-1,1]+3480*f23[1,-1,1,1,-1,
1,1,-1,1,1]+2554*f23[1,-1,1,1,-1,1,1,1,-1,1]-6840*f23[1,-1,1,1,-1,1,1,1,1,1]+
712*f23[1,-1,1,1,1,-1,-1,-1,-1,1]-1724*f23[1,-1,1,1,1,-1,-1,-1,1,1]+1747/2*f23[
1,-1,1,-1,1,1,-1,-1,-1,1]-2003*f23[1,-1,1,-1,1,1,-1,-1,1,1]+229168409/5120*f23[
1,-1,-1,1,-1,5]+44445/16*f23[1,3,-1,-1,-1,3]-253497/512*f23[1,-1,3,-1,-1,3]-\
202887/256*f23[1,-1,-1,-1,3,3]+613899/256*f23[1,-1,-1,3,-1,3]-10905/4*f23[1,3,1
,-1,1,1,1,1]-7913/4*f23[1,1,3,-1,1,1,1,1]+574599/512*f23[1,3,-1,-1,3,1]-1888233
/512*f23[1,-1,3,-1,3,1]+411459/256*f23[1,-1,-1,3,3,1]-562*f23[1,-1,1,-1,1,-1,-1
,-1,-1,1]+1212*f23[1,-1,1,-1,1,-1,-1,-1,1,1]+916*f23[1,-1,1,-1,1,-1,-1,1,-1,1]-\
2206*f23[1,-1,1,-1,1,-1,-1,1,1,1]+953*f23[1,-1,1,-1,1,-1,1,-1,-1,1]-2137*f23[1,
-1,1,-1,1,-1,1,-1,1,1]-1589*f23[1,-1,1,-1,1,-1,1,1,-1,1]+3914*f23[1,-1,1,-1,1,-\
1,1,1,1,1]+2280*f23[1,-1,-1,1,1,1,1,1,-1,1]-6720*f23[1,-1,-1,1,1,1,1,1,1,1]+330
*f23[1,-1,1,-1,-1,-1,-1,-1,-1,1]-690*f23[1,-1,1,-1,-1,-1,-1,-1,1,1]-516*f23[1,-\
1,1,-1,-1,-1,-1,1,-1,1]+1224*f23[1,-1,1,-1,-1,-1,-1,1,1,1]-1113/2*f23[1,-1,1,-1
,-1,-1,1,-1,-1,1]+1201*f23[1,-1,1,-1,-1,-1,1,-1,1,1]+895*f23[1,-1,1,-1,-1,-1,1,
1,-1,1]-557/2*f23[-1,1,1,-1,-1,-1,1,-1,-1,1]+729*f23[-1,1,1,-1,-1,-1,1,-1,1,1]+
543*f23[-1,1,1,-1,-1,-1,1,1,-1,1]-1504*f23[-1,1,1,-1,-1,-1,1,1,1,1]-211*f23[-1,
1,1,-1,-1,1,-1,-1,-1,1]+617*f23[-1,1,1,-1,-1,1,-1,-1,1,1]+475*f23[-1,1,1,-1,-1,
1,-1,1,-1,1]-1387*f23[-1,1,1,-1,-1,1,-1,1,1,1]-1005*f23[-1,1,1,-1,1,1,1,-1,-1,1
]+2892*f23[-1,1,1,-1,1,1,1,-1,1,1]+2178*f23[-1,1,1,-1,1,1,1,1,-1,1]-182*f23[-1,
1,1,1,-1,-1,-1,-1,-1,1]+561*f23[-1,1,1,1,-1,-1,-1,-1,1,1]+430*f23[-1,1,1,1,-1,-\
1,-1,1,-1,1]-1288*f23[-1,1,1,1,-1,-1,-1,1,1,1]+334*f23[-1,1,1,1,-1,-1,1,-1,-1,1
]-1113*f23[-1,1,1,1,-1,-1,1,-1,1,1]-1666*f23[-1,1,-1,1,1,1,-1,-1,1,1]-1324*f23[
-1,1,-1,1,1,1,-1,1,-1,1]-1132*f23[-1,1,-1,1,1,1,1,-1,-1,1]-2475/8*f23[-1,-1,1,-\
1,-1,-1,3,1]+36349602975051/4100096*f23[1,-1,-1,7]-35249643/1280*f23[1,-1,-1,-1
,-1,5]+2751/16*f23[-1,1,3,1,-1,-1,-1,1]+39457/32*f23[1,1,-1,3,-1,-1,-1,1]+12081
/64*f23[-1,1,3,-1,-1,-1,1,1]+3931/32*f23[-1,1,3,-1,-1,1,-1,1]+5755/32*f23[-1,1,
3,-1,1,-1,-1,1]+2085/8*f23[-1,1,-1,-1,-1,-1,-1,3]-311*f23[-1,1,-1,-1,1,-1,1,-1,
-1,1]+785*f23[-1,1,-1,-1,1,-1,1,-1,1,1]+587*f23[-1,1,-1,-1,1,-1,1,1,-1,1]-1589*
f23[-1,1,-1,-1,1,-1,1,1,1,1]-975/4*f23[-1,1,-1,-1,1,1,-1,-1,-1,1]+1355/2*f23[-1
,1,-1,-1,1,1,-1,-1,1,1]+1055/2*f23[-1,1,-1,-1,1,1,-1,1,-1,1]-1479*f23[-1,1,-1,-\
1,1,1,-1,1,1,1]+437*f23[-1,1,-1,-1,1,1,1,-1,-1,1]-1303*f23[-1,1,-1,-1,1,1,1,-1,
1,1]+777/2*f23[-1,1,1,-1,-1,1,1,-1,-1,1]-1217*f23[-1,1,1,-1,-1,1,1,-1,1,1]-1867
*f23[-1,1,-1,1,-1,-1,1,1,1,1]-817/2*f23[-1,1,-1,1,-1,1,-1,-1,-1,1]+1911/2*f23[-\
1,1,-1,1,-1,1,-1,-1,1,1]+752*f23[-1,1,-1,1,-1,1,-1,1,-1,1]+1341/2*f23[-1,1,-1,1
,-1,1,1,-1,-1,1]-1241*f23[-1,1,-1,1,-1,1,1,1,-1,1]-413*f23[-1,1,-1,1,1,-1,-1,-1
,-1,1]+1925/2*f23[-1,1,-1,1,1,-1,-1,-1,1,1]+725*f23[-1,1,-1,1,1,-1,-1,1,-1,1]-\
1859*f23[-1,1,-1,1,1,-1,-1,1,1,1]+2320*f23[-1,1,-1,1,1,1,1,1,-1,1]+140*f23[-1,1
,1,-1,-1,-1,-1,-1,-1,1]-364*f23[-1,1,1,-1,-1,-1,-1,-1,1,1]-256*f23[-1,1,1,-1,-1
,-1,-1,1,-1,1]+756*f23[-1,1,1,-1,-1,-1,-1,1,1,1]-402*f23[-1,1,-1,-1,1,-1,-1,-1,
1,1]-579/2*f23[-1,1,-1,-1,1,-1,-1,1,-1,1]+800*f23[-1,-1,1,1,1,-1,-1,1,-1,1]-\
2030*f23[-1,-1,1,1,1,-1,-1,1,1,1]+871*f23[-1,-1,1,1,1,-1,1,-1,-1,1]-965*f23[-1,
1,-1,-1,1,1,1,1,-1,1]+3240*f23[-1,1,-1,-1,1,1,1,1,1,1]+497/2*f23[-1,1,-1,1,-1,-\
1,-1,-1,-1,1]-2207/4*f23[-1,1,-1,1,-1,-1,-1,-1,1,1]-412*f23[-1,1,-1,1,-1,-1,-1,
1,-1,1]+2049/2*f23[-1,1,-1,1,-1,-1,-1,1,1,1]-835/2*f23[-1,1,-1,1,-1,-1,1,-1,-1,
1]+1947/2*f23[-1,1,-1,1,-1,-1,1,-1,1,1]+722*f23[-1,1,-1,1,-1,-1,1,1,-1,1]-120*
f23[-1,1,-1,-1,-1,-1,-1,-1,-1,1]+270*f23[-1,1,-1,-1,-1,-1,-1,-1,1,1]+210*f23[-1
,1,-1,-1,-1,-1,-1,1,-1,1]-504*f23[-1,1,-1,-1,-1,-1,-1,1,1,1]+180*f23[-1,1,-1,-1
,-1,-1,1,-1,-1,1]-442*f23[-1,1,-1,-1,-1,-1,1,-1,1,1]+740*f23[-1,1,-1,1,1,-1,1,-\
1,-1,1]-1786*f23[-1,1,-1,1,1,-1,1,-1,1,1]-1337*f23[-1,1,-1,1,1,-1,1,1,-1,1]+
1325/2*f23[-1,1,-1,1,1,1,-1,-1,-1,1]+811*f23[-1,1,-1,-1,1,-1,-1,1,1,1]-1934*f23
[1,1,1,-1,-1,-1,1,-1,1,1]-1442*f23[1,1,1,-1,-1,-1,1,1,-1,1]+3616*f23[1,1,1,-1,-\
1,-1,1,1,1,1]+715*f23[1,1,1,-1,-1,1,-1,-1,-1,1]-1733*f23[1,1,1,-1,-1,1,-1,-1,1,
1]-1376*f23[1,1,1,-1,-1,1,-1,1,-1,1]+3459*f23[1,1,1,-1,-1,1,-1,1,1,1]-2333/2*
f23[1,1,1,-1,-1,1,1,-1,-1,1]+3069*f23[1,1,1,-1,-1,1,1,-1,1,1]+3954*f23[1,1,-1,1
,-1,-1,1,1,1,1]+1923/2*f23[1,1,-1,1,-1,1,-1,-1,-1,1]-2152*f23[1,1,-1,1,-1,1,-1,
-1,1,1]-4853/4*f23[1,3,-1,-1,1,1,-1,1]-12857/256*f23[1,3,3,1,-1,1]+441219/128*
f23[1,3,1,-1,3,1]+731335/512*f23[1,3,1,-1,1,3]+277619/256*f23[1,3,1,3,-1,1]-198
*f23[-1,-1,-1,-1,1,-1,-1,-1,-1,1]+2321/4*f23[-1,3,1,-1,-1,-1,1,1]-316*f23[-1,1,
-1,-1,-1,-1,1,1,-1,1]+912*f23[-1,1,-1,-1,-1,-1,1,1,1,1]+897/4*f23[-1,1,-1,-1,-1
,1,-1,-1,-1,1]-1013/2*f23[-1,1,-1,-1,-1,1,-1,-1,1,1]-759/2*f23[-1,1,-1,-1,-1,1,
-1,1,-1,1]+961*f23[-1,1,-1,-1,-1,1,-1,1,1,1]-741/2*f23[-1,1,-1,-1,-1,1,1,-1,-1,
1]+887*f23[-1,1,-1,-1,-1,1,1,-1,1,1]+649*f23[-1,1,-1,-1,-1,1,1,1,-1,1]-1680*f23
[-1,1,-1,-1,-1,1,1,1,1,1]+161*f23[-1,1,-1,-1,1,-1,-1,-1,-1,1]-55613/32*f23[1,1,
1,-1,3,-1,-1,1]+88801/32*f23[1,1,1,-1,3,-1,1,1]+6859/4*f23[1,1,1,-1,3,1,-1,1]-\
24179/16*f23[1,1,1,-1,3,1,1,1]-59555/32*f23[1,1,1,1,-1,-1,-1,3]+50777/32*f23[1,
1,1,1,-1,-1,1,3]+1585/32*f23[1,1,1,1,-1,-1,3,1]+47737/16*f23[1,1,1,1,-1,1,-1,3]
-3511/4*f23[1,1,1,1,-1,1,3,1]+67403/32*f23[1,1,1,1,-1,3,-1,1]-29681/16*f23[1,1,
1,1,-1,3,1,1]+5465/4*f23[1,1,1,1,1,-1,-1,3]+2043/4*f23[3,1,1,1,1,-1,-1,1]+1423/
4*f23[3,1,1,1,1,-1,1,1]+1055*f23[3,1,1,1,1,1,-1,1]-1519*f23[1,1,-1,1,-1,-1,1,1,
-1,1]+13440*f23[1,-1,1,1,1,1,1,1,1,1]+330*f23[1,1,-1,-1,-1,-1,-1,-1,-1,1]-690*
f23[1,1,-1,-1,-1,-1,-1,-1,1,1]-558*f23[1,1,-1,-1,-1,-1,-1,1,-1,1]+1224*f23[1,1,
-1,-1,-1,-1,-1,1,1,1]-1011/2*f23[1,1,-1,-1,-1,-1,1,-1,-1,1]+1123*f23[1,1,-1,-1,
-1,-1,1,-1,1,1]+817*f23[1,1,-1,-1,-1,-1,1,1,-1,1]-2112*f23[1,1,-1,-1,-1,-1,1,1,
1,1]-557*f23[1,1,-1,-1,-1,1,-1,-1,-1,1]+1203*f23[1,1,-1,-1,-1,1,-1,-1,1,1]+955*
f23[1,1,-1,-1,-1,1,-1,1,-1,1]-2193*f23[1,1,-1,-1,-1,1,-1,1,1,1]+1747/2*f23[1,1,
-1,-1,-1,1,1,-1,-1,1]-2007*f23[1,1,-1,-1,-1,1,1,-1,1,1]-470*f23[1,1,1,-1,-1,-1,
-1,-1,-1,1]+1054*f23[1,1,1,-1,-1,-1,-1,-1,1,1]+769*f23[1,1,1,-1,-1,-1,-1,1,-1,1
]-1980*f23[1,1,1,-1,-1,-1,-1,1,1,1]+1675/2*f23[1,1,1,-1,-1,-1,1,-1,-1,1]-690*
f23[-1,-1,1,-1,-1,-1,1,-1,1,1]-146*f23[1,-1,1,3,1,1,1,1]-2265/16*f23[-1,1,-1,-1
,-1,-1,1,3]+153*f23[-1,1,-1,-1,-1,-1,3,1]-11079/32*f23[-1,1,-1,-1,-1,1,-1,3]+
15225/32*f23[-1,1,-1,-1,-1,1,1,3]+4529/32*f23[-1,1,-1,-1,-1,1,3,1]-20367/64*f23
[-1,1,-1,-1,-1,3,-1,1]+14197/32*f23[-1,1,-1,-1,-1,3,1,1]-3119/16*f23[-1,1,-1,-1
,1,-1,-1,3]-1233/2*f23[-1,-1,1,3,-1,-1,-1,1]+16437/16*f23[-1,-1,1,3,-1,-1,1,1]+
636*f23[-1,-1,1,3,1,-1,-1,1]+441527/1024*f23[-1,1,3,3,-1,1]-1078*f23[1,1,-1,3,1
,1,1,1]-1425/2*f23[1,-1,3,1,1,1,1,1]-35781/32*f23[1,-1,1,3,-1,-1,1,1]+11351/4*
f23[1,1,-1,3,-1,1,1,1]+15939/8*f23[1,-1,3,-1,1,1,1,1]-1907/16*f23[1,1,1,-1,-1,3
,1,1]-41981/32*f23[1,1,1,-1,1,-1,-1,3]+38441/16*f23[1,1,1,-1,1,-1,1,3]+29379/16
*f23[1,1,1,-1,1,-1,3,1]+121347/32*f23[1,1,1,-1,1,1,-1,3]+285/4*f23[1,1,1,-1,1,1
,3,1]+22955/16*f23[1,1,1,-1,1,3,-1,1]-4831/16*f23[1,1,1,-1,1,3,1,1]-7455/64*f23
[1,1,3,3,-1,1]+489375/128*f23[1,1,3,-1,3,1]+106601/64*f23[1,1,3,-1,1,3]-852473/
512*f23[1,1,-1,1,3,3]-1932545/512*f23[1,1,-1,3,3,1]-416305/256*f23[1,1,-1,3,1,3
]-519*f23[-1,-1,1,-1,1,-1,-1,1,-1,1]-558*f23[-1,-1,1,-1,1,-1,1,-1,-1,1]-210*f23
[-1,-1,1,-1,-1,-1,-1,-1,-1,1]+420*f23[-1,-1,1,-1,-1,-1,-1,-1,1,1]+330*f23[-1,-1
,1,-1,-1,-1,-1,1,-1,1]-720*f23[-1,-1,1,-1,-1,-1,-1,1,1,1]+330*f23[-1,-1,1,-1,-1
,-1,1,-1,-1,1]+2696*f23[1,1,-1,1,-1,1,1,1,-1,1]-7200*f23[1,1,-1,1,-1,1,1,1,1,1]
+886*f23[1,1,-1,1,1,-1,-1,-1,-1,1]-2023*f23[1,1,-1,1,1,-1,-1,-1,1,1]-1497*f23[1
,1,-1,1,1,-1,-1,1,-1,1]+3854*f23[1,1,-1,1,1,-1,-1,1,1,1]-1593*f23[1,1,-1,1,1,-1
,1,-1,-1,1]+3746*f23[1,1,-1,1,1,-1,1,-1,1,1]+2804*f23[1,1,-1,1,1,-1,1,1,-1,1]-\
7212*f23[1,1,-1,1,1,-1,1,1,1,1]-1369*f23[1,1,-1,1,1,1,-1,-1,-1,1]-2040*f23[1,1,
-1,-1,1,-1,-1,1,1,1]+875*f23[1,1,-1,-1,1,-1,1,-1,-1,1]+3772*f23[1,1,1,-1,1,-1,-\
1,1,1,1]-1496*f23[1,1,1,-1,1,-1,1,-1,-1,1]+3591*f23[1,1,1,-1,1,-1,1,-1,1,1]+
2671*f23[1,1,1,-1,1,-1,1,1,-1,1]-7100*f23[1,1,1,-1,1,-1,1,1,1,1]-1401*f23[1,1,1
,-1,1,1,-1,-1,-1,1]+3432*f23[1,1,1,-1,1,1,-1,-1,1,1]+2707*f23[1,1,1,-1,1,1,-1,1
,-1,1]-6964*f23[1,1,1,-1,1,1,-1,1,1,1]+26009821973873/1281280*f23[7,-1,-1,1]-\
1143676340173271/32800768*f23[7,-1,1,1]-143263574840027/11714560*f23[7,1,-1,1]+
13891/256*f23[-1,1,3,-1,1,3]+36735/32*f23[1,-1,3,-1,1,-1,-1,1]-1999*f23[1,1,-1,
-1,1,-1,1,-1,1,1]-1493*f23[1,1,-1,-1,1,-1,1,1,-1,1]+3706*f23[1,1,-1,-1,1,-1,1,1
,1,1]+1483/2*f23[1,1,-1,-1,1,1,-1,-1,-1,1]-1783*f23[1,1,-1,-1,1,1,-1,-1,1,1]-\
1424*f23[1,1,-1,-1,1,1,-1,1,-1,1]+3538*f23[1,1,-1,-1,1,1,-1,1,1,1]-1200*f23[1,1
,-1,-1,1,1,1,-1,-1,1]+3134*f23[1,1,-1,-1,1,1,1,-1,1,1]+2290*f23[1,1,-1,-1,1,1,1
,1,-1,1]-6840*f23[1,1,-1,-1,1,1,1,1,1,1]-571*f23[1,1,-1,1,-1,-1,-1,-1,-1,1]+
2457/2*f23[1,1,-1,1,-1,-1,-1,-1,1,1]+971*f23[1,1,-1,1,-1,-1,-1,1,-1,1]-2231*f23
[1,1,-1,1,-1,-1,-1,1,1,1]+910*f23[1,1,-1,1,-1,-1,1,-1,-1,1]-2072*f23[1,1,-1,1,-\
1,-1,1,-1,1,1]-1710*f23[1,1,-1,1,-1,1,-1,1,-1,1]+4042*f23[1,1,-1,1,-1,1,-1,1,1,
1]-1542*f23[1,1,-1,1,-1,1,1,-1,-1,1]+3678*f23[1,1,-1,1,-1,1,1,-1,1,1]+3793/8*
f23[-1,3,-1,-1,1,1,-1,1]-2749/4*f23[-1,3,-1,-1,1,1,1,1]-8365/32*f23[-1,3,-1,1,-\
1,-1,-1,1]+1859/4*f23[-1,3,-1,1,-1,-1,1,1]+5681/16*f23[-1,3,-1,1,-1,1,-1,1]-\
10601/16*f23[-1,3,-1,1,-1,1,1,1]+11111/32*f23[-1,3,-1,1,1,-1,-1,1]-8831/16*f23[
-1,3,-1,1,1,-1,1,1]-7429/16*f23[-1,3,-1,1,1,1,-1,1]+1105*f23[-1,3,-1,1,1,1,1,1]
-1309/4*f23[-1,3,1,-1,-1,-1,-1,1]+4359/8*f23[-1,3,1,-1,-1,1,-1,1]-770*f23[-1,3,
1,-1,-1,1,1,1]+3533/8*f23[-1,3,1,-1,1,-1,-1,1]-12333/16*f23[-1,3,1,-1,1,-1,1,1]
-9101/16*f23[-1,3,1,-1,1,1,-1,1]+2165/2*f23[-1,3,1,-1,1,1,1,1]+3817/8*f23[-1,3,
1,1,-1,-1,-1,1]-853*f23[-1,3,1,1,-1,-1,1,1]-11931/16*f23[-1,3,1,1,-1,1,-1,1]+
1118*f23[-1,3,1,1,-1,1,1,1]-2459/4*f23[-1,3,1,1,1,-1,-1,1]+1959/2*f23[-1,3,1,1,
1,-1,1,1]+789*f23[-1,3,1,1,1,1,-1,1]+879*f23[-1,-1,1,1,-1,1,1,-1,-1,1]-488*f23[
-1,-1,1,1,1,-1,-1,-1,-1,1]+1087*f23[-1,-1,1,1,1,-1,-1,-1,1,1]-492*f23[-1,-1,1,-\
1,1,1,-1,-1,-1,1]+756*f23[-1,-1,1,-1,1,1,1,-1,-1,1]+10920*f23[1,1,1,1,1,1,1,-1,
1,1]+8400*f23[1,1,1,1,1,1,1,1,-1,1]+2235*f23[1,1,1,-1,-1,1,1,1,-1,1]-6760*f23[1
,1,1,-1,-1,1,1,1,1,1]+856*f23[1,1,1,-1,1,-1,-1,-1,-1,1]-1966*f23[1,1,1,-1,1,-1,
-1,-1,1,1]-1479*f23[1,1,1,-1,1,-1,-1,1,-1,1]+39573/64*f23[-1,1,-1,1,3,-1,-1,1]-\
16671/32*f23[-1,1,-1,1,3,1,-1,1]-40965/64*f23[-1,1,-1,3,-1,-1,-1,1]+68883/64*
f23[-1,1,-1,3,-1,-1,1,1]+30899/32*f23[-1,1,-1,3,-1,1,-1,1]+10951/16*f23[-1,1,-1
,3,1,-1,-1,1]-12677/16*f23[-1,1,-1,3,1,1,-1,1]-8449/16*f23[-1,1,1,-1,1,-1,3,1]-\
535*f23[-1,1,1,-1,1,3,-1,1]+10883/16*f23[-1,1,1,-1,3,-1,-1,1]-33309/32*f23[-1,1
,1,-1,3,-1,1,1]-701*f23[-1,1,1,-1,3,1,-1,1]+10181/16*f23[-1,1,1,1,-1,-1,-1,3]-\
11959/16*f23[-1,1,1,1,-1,-1,1,3]+4517/32*f23[-1,1,1,1,-1,-1,3,1]-34609/32*f23[-\
1,1,1,1,-1,1,-1,3]-22553/32*f23[-1,1,1,1,-1,3,-1,1]-2101/4*f23[-1,1,1,1,1,-1,-1
,3]-431/8*f23[-1,1,1,1,3,-1,-1,1]-1109/8*f23[-1,1,1,1,3,-1,1,1]-3853/16*f23[-1,
1,1,1,3,1,-1,1]+1389/32*f23[-1,1,1,3,-1,-1,-1,1]-957/32*f23[-1,1,1,3,-1,-1,1,1]
-735/8*f23[-1,1,1,3,-1,1,-1,1]-9/2*f23[-1,1,1,3,-1,1,1,1]+15/4*f23[-1,1,1,3,1,-\
1,-1,1]-1371/8*f23[-1,1,1,3,1,-1,1,1]-1893/16*f23[-1,1,1,3,1,1,-1,1]-57/4*f23[-\
1,1,1,-1,-1,3,-1,1]+1315/4*f23[-1,1,1,-1,-1,3,1,1]+5019/8*f23[-1,1,1,-1,1,-1,-1
,3]-34777/32*f23[-1,1,1,-1,1,-1,1,3]+1545/8*f23[-1,3,-1,-1,-1,-1,-1,1]-5573/16*
f23[-1,3,-1,-1,-1,-1,1,1]-2747/16*f23[-1,3,-1,-1,-1,1,-1,1]+3839/8*f23[-1,3,-1,
-1,-1,1,1,1]-10577/32*f23[-1,3,-1,-1,1,-1,-1,1]+587*f23[-1,3,-1,-1,1,-1,1,1]-\
9335/8*f23[1,1,1,3,-1,1,1,1]+9493/16*f23[1,1,1,3,1,-1,-1,1]-1317/2*f23[1,1,1,3,
1,-1,1,1]-4891/16*f23[1,1,1,3,1,1,-1,1]-532*f23[1,1,1,-1,-1,3,-1,1]+238382759/
5120*f23[5,1,-1,-1,1,1]+107740359/2560*f23[5,1,-1,1,-1,1]-209533771/2560*f23[5,
1,-1,1,1,1]+188831167/5120*f23[5,1,1,-1,-1,1]-194906291/2560*f23[5,1,1,-1,1,1]-\
4207107/64*f23[5,1,1,1,-1,1]+76922671/5120*f23[5,-1,-1,-1,-1,1]-273246071/10240
*f23[5,-1,-1,-1,1,1]-126813313/5120*f23[5,-1,-1,1,-1,1]+199610687/5120*f23[5,-1
,-1,1,1,1]-6962341/320*f23[5,-1,1,-1,-1,1]+38914231/1024*f23[5,-1,1,-1,1,1]+
822984531/163840*f23[5,-1,3,1]+12009882503/163840*f23[5,3,-1,1]-289/2*f23[-1,1,
1,-1,-1,-1,-1,3]+17321/32*f23[-1,1,1,-1,-1,-1,1,3]+15471/32*f23[-1,1,1,-1,-1,-1
,3,1]+658*f23[-1,1,1,-1,-1,1,-1,3]-6453/8*f23[-1,1,1,-1,-1,1,1,3]+3747/32*f23[-\
1,1,1,-1,-1,1,3,1]+9203/16*f23[-1,1,-1,-1,1,-1,1,3]+33125/64*f23[-1,1,-1,-1,1,-\
1,3,1]+729*f23[-1,1,-1,-1,1,1,-1,3]-13865/16*f23[-1,1,-1,-1,1,1,1,3]+253/2*f23[
-1,1,-1,-1,1,1,3,1]+3677/64*f23[-1,1,-1,-1,1,3,-1,1]+10411/32*f23[-1,1,-1,-1,1,
3,1,1]-1531/32*f23[-1,1,-1,-1,3,-1,-1,1]+1249/32*f23[-1,1,-1,-1,3,-1,1,1]+11/32
*f23[-1,1,-1,-1,3,1,-1,1]+1621/4*f23[-1,1,-1,-1,3,1,1,1]-19321/64*f23[-1,1,-1,1
,-1,-1,-1,3]+8927/16*f23[-1,1,-1,1,-1,-1,1,3]-2539/32*f23[-1,1,1,1,1,3,-1,1]-\
10001/16*f23[-1,1,-1,1,1,3,-1,1]-26181/16*f23[1,3,1,-1,-1,-1,1,1]-19689/16*f23[
1,1,3,-1,-1,-1,1,1]-15895207/1280*f23[-1,5,1,1,-1,1]+11896889/640*f23[-1,1,1,-1
,-1,5]-29271561/5120*f23[-1,1,1,5,-1,1]+11402489/1280*f23[-1,1,5,-1,-1,1]-\
153456781/10240*f23[-1,1,5,-1,1,1]-21799751/2560*f23[-1,1,5,1,-1,1]+225455/512*
f23[-1,3,-1,-1,1,3]+157075/512*f23[-1,3,-1,-1,3,1]+74261/256*f23[-1,3,-1,1,-1,3
]-334241/512*f23[-1,3,-1,1,1,3]+556865/512*f23[-1,3,-1,1,3,1]-117497/512*f23[-1
,3,-1,3,-1,1]+786767/512*f23[-1,3,1,-1,-1,3]-73037/512*f23[-1,3,1,-1,1,3]+2511/
64*f23[-1,3,1,-1,3,1]-239573/256*f23[-1,3,1,1,-1,3]-358161/256*f23[-1,3,1,3,-1,
1]+88501/256*f23[-1,3,3,-1,-1,1]-478407/512*f23[-1,3,3,-1,1,1]-535/64*f23[-1,3,
3,1,-1,1]-74481959/10240*f23[-1,5,-1,-1,-1,1]+139251687/10240*f23[-1,5,-1,-1,1,
1]+87825813/5120*f23[-1,5,-1,1,-1,1]-100836637/5120*f23[-1,5,-1,1,1,1]+44618293
/5120*f23[-1,5,1,-1,-1,1]-70432789/5120*f23[-1,5,1,-1,1,1]-31593/16*f23[1,3,-1,
-1,-1,1,1,1]+420*f23[1,-1,-1,-1,-1,-1,-1,-1,1,1]+330*f23[1,-1,-1,-1,-1,-1,-1,1,
-1,1]+9961/16*f23[1,1,1,1,3,-1,-1,1]-4843/8*f23[1,1,1,1,3,-1,1,1]-525/4*f23[1,1
,1,1,3,1,-1,1]-10695/16*f23[1,1,1,3,-1,-1,-1,1]+32809/32*f23[1,1,1,3,-1,-1,1,1]
+16789/16*f23[1,1,1,3,-1,1,-1,1]-31567/16*f23[1,3,-1,1,-1,1,-1,1]+1271*f23[1,3,
1,1,1,-1,-1,1]+6809/8*f23[1,1,3,1,1,-1,-1,1]+18315/8*f23[1,3,1,-1,-1,1,1,1]+
13711/8*f23[1,1,3,-1,-1,1,1,1]+178206449/10240*f23[5,-1,1,3]+3797544599/81920*
f23[5,1,-1,3]-4/3*f23[-1]*ff^9:
#
# Thus, antipodal duality can be verified at point T) through 5 loops.
#


